Order-Sensitive Fast-Synapse Limits in Sparse Excitatory-Inhibitory Threshold-Reset Networks

Componentwise weak convergence of signed synaptic kernels does not, by itself, determine the fast-synapse limit of a sparse threshold-reset network. Within a causal event protocol with clamped refractoriness and smooth positive-delay kernels, we construct two families whose excitatory and inhibitory measures converge weakly to $\delta_0$ while their microscopic arrival orders are reversed. A target fires in the excitatory-first family and not in the inhibitory-first family precisely when $x+a-b<\theta\le x+a$. Strict margins preserve this response under perturbations of the target state, aggregate E/I pulse masses, and bounded drift. The macroscopic effect persists on a moderately sparse Dale-compatible random block graph with $q_N\to\infty$ and $q_N/N\to0$. The two systems share their graph and initial data. Along every deterministic joint scale $\varepsilon_N\downarrow0$, their population-averaged firing counts differ by $1/2+o_{L^1}(1)$. A bounded-degree construction and a later probe show that the discrepancy is macroscopic and can persist through reset. Fixed positive-delay kernels with finitely many classes admit a stable regime. Before grazing, typewise-mixing sparse networks converge to a delayed class mean-field system. Directed Erdos-Renyi graphs yield the bound $O_P(\lambda_N^{-1/2}+\|\pi_N-\pi\|_1)$ when $\lambda_N\to\infty$ and $\lambda_N/N\to0$. This separates stable averaging at a fixed delay from singular collapse. In the latter, componentwise weak convergence discards signed arrival-order information needed by the threshold-reset response.

==> anc/numerics/README.md <==
# Theorem-aligned numerical figures

This directory reproduces the two figures attached directly to the paper's
proved selection mechanisms. It contains no fixed-kernel scaling experiment.

## Figure 1: random-block selection

`figure_random_block_selection` links four levels of the same argument:

1. the local order criterion `x+A-B < theta <= x+A`, including the nominal
   point and the closed robustness box of half-width `0.1`;
2. the exact finite-binomial population gap on the `(a,b)` plane at
   `N=4096, q=256`;
3. sharpening of the exact finite-size transition toward the limiting step at
   `N=65536`, `b=0.6`, and four values of `q`;
4. the exact mean and central 95% graph interval along
   `q_N=floor(N^(2/3))`, converging to the theorem's gap `1/2`.

## Figure 2: persistence through reset

`figure_reset_probe_persistence` instantiates the four-node motif in the
appendix with `epsilon=0.05`, `rho=0.5`, `T_P=1`, and `t_*=1.3`. Threshold
events are obtained by Brent root finding on the normalized smooth bump. The
E-first probe uses the early pulse and the I-first probe the late pulse, exactly
as prescribed by the two regularizations. The last panel evaluates the strict
phase formula away from the grazing lines; equality points are left uncoloured.

## Run and verify

```powershell
python -m pip install -r requirements.txt
python run_numerics.py
python run_numerics.py --verify-existing
```

Generation writes six CSV files, a JSON summary, vector PDF figures, 300 dpi
PNG counterparts, and a SHA-256 manifest. Verification checks the complete
source/output allowlist, rejects legacy fixed-kernel artifacts, reruns all
mathematical gates, regenerates in a clean temporary directory, and requires
byte-for-byte equality.

These are exact finite-size illustrations of the paper's explicit
constructions. They do not replace the proofs, validate a biological model, or
define an atomic E/I collision rule.


==> anc/numerics/config.json <==
{
  "schema_version": 2,
  "seed": 20260813,
  "random_block": {
    "theta": 1.0,
    "x": 0.2,
    "a": 1.1,
    "b": 0.6,
    "robust_half_width": 0.1,
    "heatmap_N": 4096,
    "heatmap_q": 256,
    "heatmap_a_range": [0.65, 1.45],
    "heatmap_b_range": [0.2, 1.0],
    "heatmap_points": 81,
    "boundary_N": 65536,
    "boundary_q": [16, 64, 256, 1024],
    "boundary_a_min": 0.70,
    "boundary_a_max": 1.50,
    "boundary_a_points": 241,
    "size_N": [256, 1024, 4096, 16384, 65536],
    "q_rule": "floor(N^(2/3))"
  },
  "reset_probe": {
    "theta": 1.0,
    "x": 0.0,
    "a": 1.5,
    "b": 1.0,
    "reset": 0.75,
    "probe_mass": 0.375,
    "epsilon": 0.05,
    "rho": 0.5,
    "probe_time": 1.0,
    "t_star": 1.3,
    "trajectory_points": 1801,
    "phase_points": 161
  }
}


==> anc/numerics/data/random_block_boundary_sharpening.csv <==
N,q_N,a,population_gap_exact
65536,16,0.7,0.1327307886629268
65536,16,0.7033333333333333,0.1327307886629268
65536,16,0.7066666666666667,0.132100864784146
65536,16,0.71,0.1320985204326608
65536,16,0.7133333333333333,0.19413135438358103
65536,16,0.7166666666666667,0.19308893580610353
65536,16,0.72,0.19308893580609615
65536,16,0.7233333333333333,0.19169911398215056
65536,16,0.7266666666666666,0.19169911398134298
65536,16,0.73,0.19159384733997256
65536,16,0.7333333333333333,0.19021656368860262
65536,16,0.7366666666666666,0.19021656362442396
65536,16,0.74,0.18993558732722743
65536,16,0.7433333333333333,0.18993558682497702
65536,16,0.7466666666666666,0.18827350148477287
65536,16,0.75,0.18826763313183184
65536,16,0.7533333333333333,0.18826763313183179
65536,16,0.7566666666666666,0.18824495620795545
65536,16,0.76,0.1865320509361898
65536,16,0.7633333333333333,0.18653191509713982
65536,16,0.7666666666666666,0.18645540258046134
65536,16,0.77,0.18464658812846493
65536,16,0.7733333333333333,0.18464658812837145
65536,16,0.7766666666666666,0.18442289061069184
65536,16,0.7799999999999999,0.1842532508521132
65536,16,0.7833333333333333,0.18204948342247973
65536,16,0.7866666666666666,0.18148997007079887
65536,16,0.7899999999999999,0.1814760327339553
65536,16,0.7933333333333333,0.18147596876447297
65536,16,0.7966666666666666,0.18147596876447297
65536,16,0.7999999999999999,0.2479649985576836
65536,16,0.8033333333333333,0.2479649985576836
65536,16,0.8066666666666666,0.2479649985576836
65536,16,0.8099999999999999,0.24796499421523732
65536,16,0.8133333333333332,0.24780053991958317
65536,16,0.8166666666666667,0.24573388698662593
65536,16,0.82,0.2443138150348501
65536,16,0.8233333333333333,0.2443058532739331
65536,16,0.8266666666666667,0.24385826970355007
65536,16,0.83,0.2438581018613533
65536,16,0.8333333333333333,0.24091922074770916
65536,16,0.8366666666666667,0.24088784276132308
65536,16,0.84,0.24088784276132036
65536,16,0.8433333333333333,0.23983747802091449
65536,16,0.8466666666666667,0.23917203575840207
65536,16,0.85,0.2390635982570482
65536,16,0.8533333333333333,0.23906359817366868
65536,16,0.8566666666666667,0.23575311209404357
65536,16,0.86,0.23575303753850813
65536,16,0.8633333333333333,0.23368625843322335
65536,16,0.8666666666666667,0.23336078236782734
65536,16,0.87,0.23336078236781815
65536,16,0.8733333333333333,0.23334285855532788
65536,16,0.8766666666666666,0.23315535822398428
65536,16,0.88,0.23031440390472205
65536,16,0.8833333333333333,0.22695527243271144
65536,16,0.8866666666666666,0.2261157460745834
65536,16,0.8899999999999999,0.22604688612799806
65536,16,0.8933333333333333,0.2260468858870468
65536,16,0.8966666666666666,0.2260468858870468
65536,16,0.8999999999999999,0.2260468858870468
65536,16,0.9033333333333333,0.2260468858870468
65536,16,0.9066666666666666,0.22582019783079435
65536,16,0.9099999999999999,0.21957393144928927
65536,16,0.9133333333333333,0.21779876858591687
65536,16,0.9166666666666666,0.2875814456837085
65536,16,0.9199999999999999,0.2875814330597045
65536,16,0.9233333333333333,0.2875804352174744
65536,16,0.9266666666666666,0.2875423285000472
65536,16,0.9299999999999999,0.2869318384441703
65536,16,0.9333333333333333,0.28357250118349386
65536,16,0.9366666666666666,0.28357250118349386
65536,16,0.94,0.27902578554498936
65536,16,0.9433333333333334,0.27902100965514265
65536,16,0.9466666666666667,0.2788875383287443
65536,16,0.95,0.2781389110095727
65536,16,0.9533333333333334,0.27813891100957033
65536,16,0.9566666666666667,0.2766688479287156
65536,16,0.96,0.2766688479287156
65536,16,0.9633333333333334,0.2766485315629661
65536,16,0.9666666666666666,0.2716089111220634
65536,16,0.97,0.2716088797494287
65536,16,0.9733333333333334,0.27120196092909055
65536,16,0.9766666666666666,0.2711997145494962
65536,16,0.98,0.2676483030854476
65536,16,0.9833333333333333,0.2646622261098038
65536,16,0.9866666666666666,0.26458598008321843
65536,16,0.99,0.26458579356909745
65536,16,0.9933333333333333,0.2645857934926682
65536,16,0.9966666666666666,0.2645857934926682
65536,16,1.0,0.2572565862474381
65536,16,1.0033333333333334,0.2572565862474381
65536,16,1.0066666666666666,0.2572565862474381
65536,16,1.01,0.2572565856445422
65536,16,1.0133333333333332,0.2572555878023121
65536,16,1.0166666666666666,0.257005237391531
65536,16,1.02,0.2519653091819364
65536,16,1.0233333333333334,0.2519652346264017
65536,16,1.0266666666666666,0.2499275267566725
65536,16,1.03,0.24992752675586494
65536,16,1.0333333333333332,0.24753880671198214
65536,16,1.0366666666666666,0.24753880671196005
65536,16,1.04,0.24753403062145224
65536,16,1.0433333333333334,0.24753403062145174
65536,16,1.0466666666666666,0.2411380616964477
65536,16,1.05,0.24113764180140224
65536,16,1.0533333333333332,0.24113764180140224
65536,16,1.0566666666666666,0.24113761341987577
65536,16,1.06,0.23406427521489828
65536,16,1.0633333333333332,0.23406427370683996
65536,16,1.0666666666666667,0.29509634370677273
65536,16,1.07,0.29509634364259407
65536,16,1.0733333333333333,0.2906164074780047
65536,16,1.0766666666666667,0.2906142860246723
65536,16,1.08,0.2906142860246723
65536,16,1.0833333333333333,0.28887708256728384
65536,16,1.0866666666666667,0.28812850573381654
65536,16,1.0899999999999999,0.28812849542153657
65536,16,1.0933333333333333,0.2876902483949586
65536,16,1.0966666666666667,0.2876902478927349
65536,16,1.1,0.2836186659007687
65536,16,1.1033333333333333,0.2836186659007687
65536,16,1.1066666666666667,0.2836091100359277
65536,16,1.1099999999999999,0.2836091100359108
65536,16,1.1133333333333333,0.2760286377002601
65536,16,1.1166666666666667,0.2760286377002601
65536,16,1.12,0.2690978261007847
65536,16,1.1233333333333333,0.2690978225169717
65536,16,1.1266666666666667,0.2690978223564171
65536,16,1.13,0.2655140922726523
65536,16,1.1333333333333333,0.2643562806731249
65536,16,1.1366666666666667,0.26435628067312056
65536,16,1.14,0.26410593026234136
65536,16,1.1433333333333333,0.2640678235449142
65536,16,1.1466666666666667,0.26406357882827003
65536,16,1.15,0.26406322198927945
65536,16,1.1533333333333333,0.2640631987738942
65536,16,1.1566666666666667,0.2640631975803841
65536,16,1.16,0.2640631975293678
65536,16,1.1633333333333333,0.2640631975293212
65536,16,1.1666666666666665,0.2638995363012595
65536,16,1.17,0.2638995363012595
65536,16,1.1733333333333333,0.2619026000228257
65536,16,1.1766666666666667,0.25550850106925327
65536,16,1.18,0.24068440177594289
65536,16,1.1833333333333333,0.23736604553092408
65536,16,1.1866666666666665,0.23721286426207305
65536,16,1.19,0.2372127199583944
65536,16,1.1933333333333334,0.23721271995838217
65536,16,1.1966666666666668,0.23721271995838217
65536,16,1.2,0.23721271995838217
65536,16,1.2033333333333334,0.23721271995838217
65536,16,1.2066666666666666,0.23721271995838217
65536,16,1.21,0.23721271995838217
65536,16,1.2133333333333334,0.23721271995838217
65536,16,1.2166666666666668,0.23721271995838217
65536,16,1.22,0.23721271995825685
65536,16,1.2233333333333332,0.23721271983681036
65536,16,1.2266666666666666,0.23721195380995386
65536,16,1.23,0.23720399204913778
65536,16,1.2333333333333334,0.23673036611483572
65536,16,1.2366666666666668,0.2349933304997072
65536,16,1.24,0.230065099758003
65536,16,1.2433333333333332,0.230065099758003
65536,16,1.2466666666666666,0.22140113606023654
65536,16,1.25,0.2128741089668511
65536,16,1.2533333333333334,0.2128741089657026
65536,16,1.2566666666666668,0.21287410893099173
65536,16,1.26,0.2088790160865626
65536,16,1.2633333333333332,0.20887899893365486
65536,16,1.2666666666666666,0.2082238023960149
65536,16,1.27,0.2082238023960149
65536,16,1.2733333333333334,0.20822045212276485
65536,16,1.2766666666666666,0.2082204521227647
65536,16,1.28,0.2539699786443106
65536,16,1.2833333333333332,0.2537530347933541
65536,16,1.2866666666666666,0.2537530347930482
65536,16,1.29,0.2537530347831423
65536,16,1.2933333333333334,0.2526843508896064
65536,16,1.2966666666666666,0.2526843506255855
65536,16,1.3,0.24910061483526053
65536,16,1.3033333333333332,0.24910061483526053
65536,16,1.3066666666666666,0.249100516079436
65536,16,1.31,0.24910051607943412
65536,16,1.3133333333333335,0.2413992150147537
65536,16,1.3166666666666667,0.24139787580554595
65536,16,1.3199999999999998,0.24139787580554595
65536,16,1.3233333333333333,0.24138393846597306
65536,16,1.3266666666666667,0.23163757446744293
65536,16,1.33,0.2316375743893005
65536,16,1.3333333333333335,0.23152914883066872
65536,16,1.3366666666666667,0.23152914883066872
65536,16,1.3399999999999999,0.23152914700448668
65536,16,1.3433333333333333,0.2251354384825533
65536,16,1.3466666666666667,0.22452491410619896
65536,16,1.35,0.22452491410617928
65536,16,1.3533333333333333,0.22452491410617928
65536,16,1.3566666666666667,0.2245249141054524
65536,16,1.3599999999999999,0.2221356885998696
65536,16,1.3633333333333333,0.2221356885998696
65536,16,1.3666666666666667,0.22038858270788556
65536,16,1.37,0.22038271793903808
65536,16,1.3733333333333333,0.22038271793903808
65536,16,1.3766666666666667,0.22038271737771936
65536,16,1.38,0.21422205274976436
65536,16,1.3833333333333333,0.21417105388359908
65536,16,1.3866666666666667,0.214171042453916
65536,16,1.3900000000000001,0.21417104245372864
65536,16,1.3933333333333333,0.21417104245372864
65536,16,1.3966666666666665,0.21417104245372864
65536,16,1.4,0.20397569921194808
65536,16,1.4033333333333333,0.20397569921194808
65536,16,1.4066666666666667,0.20397569921194808
65536,16,1.4100000000000001,0.20397569921194808
65536,16,1.4133333333333333,0.2039756990458131
65536,16,1.4166666666666665,0.20397335471405473
65536,16,1.42,0.20250373487585102
65536,16,1.4233333333333333,0.20250373487580425
65536,16,1.4266666666666667,0.20250373122187917
65536,16,1.4300000000000002,0.1939772247994116
65536,16,1.4333333333333333,0.19395457109364905
65536,16,1.4366666666666665,0.19395457109201264
65536,16,1.44,0.19395457109201264
65536,16,1.4433333333333334,0.19395450671751502
65536,16,1.4466666666666668,0.18947457055292574
65536,16,1.45,0.189474570505514
65536,16,1.4533333333333334,0.189474570505514
65536,16,1.4566666666666666,0.1893119023675786
65536,16,1.46,0.1893119023675786
65536,16,1.4633333333333334,0.1893110099432435
65536,16,1.4666666666666668,0.18581573021102898
65536,16,1.47,0.18581573021102898
65536,16,1.4733333333333334,0.18581573021060727
65536,16,1.4766666666666666,0.17715176651284167
65536,16,1.48,0.17631224015471364
65536,16,1.4833333333333334,0.1763027075769102
65536,16,1.4866666666666668,0.17630268613839956
65536,16,1.49,0.17630268612533379
65536,16,1.4933333333333332,0.17630268612533379
65536,16,1.4966666666666666,0.17630268612533379
65536,16,1.5,0.17630268612533379
65536,64,0.7,0.10484052822115025
65536,64,0.7033333333333333,0.10483989526734766
65536,64,0.7066666666666667,0.10483848520987987
65536,64,0.71,0.10483709065893793
65536,64,0.7133333333333333,0.13093786264736185
65536,64,0.7166666666666667,0.13093552864843133
65536,64,0.72,0.1309341647504986
65536,64,0.7233333333333333,0.13093129945365134
65536,64,0.7266666666666666,0.1309292066890726
65536,64,0.73,0.1309261701297499
65536,64,0.7333333333333333,0.16029285347758693
65536,64,0.7366666666666666,0.16029000920927453
65536,64,0.74,0.16028534459029625
65536,64,0.7433333333333333,0.16028195208715415
65536,64,0.7466666666666666,0.16027516407671766
65536,64,0.75,0.16027028680495523
65536,64,0.7533333333333333,0.19239258835923057
65536,64,0.7566666666666666,0.19238657318350894
65536,64,0.76,0.19237845989953395
65536,64,0.7633333333333333,0.19237045012545706
65536,64,0.7666666666666666,0.192361375434655
65536,64,0.77,0.19235131197777627
65536,64,0.7733333333333333,0.19234004470849336
65536,64,0.7766666666666666,0.22646563334229414
65536,64,0.7799999999999999,0.22645159852014607
65536,64,0.7833333333333333,0.2264361466250901
65536,64,0.7866666666666666,0.22642447580411423
65536,64,0.7899999999999999,0.22640555243295102
65536,64,0.7933333333333333,0.22638274387296248
65536,64,0.7966666666666666,0.22635714750104882
65536,64,0.7999999999999999,0.26153313257092553
65536,64,0.8033333333333333,0.2615331066514692
65536,64,0.8066666666666666,0.2615012243126089
65536,64,0.8099999999999999,0.261465848097144
65536,64,0.8133333333333332,0.26143248802713015
65536,64,0.8166666666666667,0.2613996750539794
65536,64,0.82,0.26136626460822443
65536,64,0.8233333333333333,0.26132925763096626
65536,64,0.8266666666666667,0.2964908904758261
65536,64,0.83,0.29644589867538274
65536,64,0.8333333333333333,0.2963795503424309
65536,64,0.8366666666666667,0.29633275225858025
65536,64,0.84,0.29628978951298846
65536,64,0.8433333333333333,0.29622848760285964
65536,64,0.8466666666666667,0.2961453315964896
65536,64,0.85,0.29608061412945397
65536,64,0.8533333333333333,0.33009922737629166
65536,64,0.8566666666666667,0.3300087251021666
65536,64,0.86,0.32993766403956726
65536,64,0.8633333333333333,0.3298597754289777
65536,64,0.8666666666666667,0.3297394851916715
65536,64,0.87,0.329638881569267
65536,64,0.8733333333333333,0.3295417353288231
65536,64,0.8766666666666666,0.3293870362020208
65536,64,0.88,0.32931640945842694
65536,64,0.8833333333333333,0.36106811731998
65536,64,0.8866666666666666,0.3610290496035647
65536,64,0.8899999999999999,0.3607595204575842
65536,64,0.8933333333333333,0.36073791667674693
65536,64,0.8966666666666666,0.3604086081727059
65536,64,0.8999999999999999,0.36040860784825685
65536,64,0.9033333333333333,0.3600377585817584
65536,64,0.9066666666666666,0.3600377556635591
65536,64,0.9099999999999999,0.35962866982092523
65536,64,0.9133333333333333,0.3596169880905254
65536,64,0.9166666666666666,0.38820052718032316
65536,64,0.9199999999999999,0.3880791412588246
65536,64,0.9233333333333333,0.38776269453414514
65536,64,0.9266666666666666,0.38753446286981713
65536,64,0.9299999999999999,0.3872955138904119
65536,64,0.9333333333333333,0.38692040828809454
65536,64,0.9366666666666666,0.3866124107540355
65536,64,0.94,0.3863309812374648
65536,64,0.9433333333333334,0.3860403926206706
65536,64,0.9466666666666667,0.3856221465334446
65536,64,0.95,0.4105398829891202
65536,64,0.9533333333333334,0.41019333476304554
65536,64,0.9566666666666667,0.4098638429626577
65536,64,0.96,0.40952335421219244
65536,64,0.9633333333333334,0.4091390074139115
65536,64,0.9666666666666666,0.40845234852054424
65536,64,0.97,0.4080304119660356
65536,64,0.9733333333333334,0.40768803126706166
65536,64,0.9766666666666666,0.40718038068434287
65536,64,0.98,0.4066491738915817
65536,64,0.9833333333333333,0.406082808873626
65536,64,0.9866666666666666,0.42681564465286026
65536,64,0.99,0.42652117136072465
65536,64,0.9933333333333333,0.42582212895664523
65536,64,0.9966666666666666,0.4249387366239986
65536,64,1.0,0.4240045613002741
65536,64,1.0033333333333334,0.42400456129962194
65536,64,1.0066666666666666,0.42301745236934496
65536,64,1.01,0.422357880367126
65536,64,1.0133333333333332,0.4218437181698547
65536,64,1.0166666666666666,0.42088166240436103
65536,64,1.02,0.42003300946557365
65536,64,1.0233333333333334,0.4195043939471282
65536,64,1.0266666666666666,0.43584441027543463
65536,64,1.03,0.4347618988353684
65536,64,1.0333333333333332,0.4342329562684872
65536,64,1.0366666666666666,0.4334791812594776
65536,64,1.04,0.4324155228868577
65536,64,1.0433333333333334,0.4314442136707109
65536,64,1.0466666666666666,0.43036390266746594
65536,64,1.05,0.4292458478852935
65536,64,1.0533333333333332,0.4280884461446916
65536,64,1.0566666666666666,0.42701251131298684
65536,64,1.06,0.4259206722654446
65536,64,1.0633333333333332,0.42551996419092497
65536,64,1.0666666666666667,0.4373380847062283
65536,64,1.07,0.436298681357017
65536,64,1.0733333333333333,0.43521178382057135
65536,64,1.0766666666666667,0.43410974524875034
65536,64,1.08,0.4329923094200828
65536,64,1.0833333333333333,0.43183536539872425
65536,64,1.0866666666666667,0.43047044350260427
65536,64,1.0899999999999999,0.42849673534977095
65536,64,1.0933333333333333,0.42747816273034733
65536,64,1.0966666666666667,0.42645238777895167
65536,64,1.1,0.4242335959267946
65536,64,1.1033333333333333,0.42308331805485677
65536,64,1.1066666666666667,0.4219546966849428
65536,64,1.1099999999999999,0.4204240025474706
65536,64,1.1133333333333333,0.42962014785251557
65536,64,1.1166666666666667,0.4273625400263735
65536,64,1.12,0.4253447519096739
65536,64,1.1233333333333333,0.4245768559872791
65536,64,1.1266666666666667,0.42306231995598886
65536,64,1.13,0.4208711872598378
65536,64,1.1333333333333333,0.41852999463144724
65536,64,1.1366666666666667,0.41708199493383324
65536,64,1.14,0.41626606568231106
65536,64,1.1433333333333333,0.4148923139948325
65536,64,1.1466666666666667,0.4124539809472545
65536,64,1.15,0.40925955631936267
65536,64,1.1533333333333333,0.4084560006668174
65536,64,1.1566666666666667,0.40803626303477764
65536,64,1.16,0.4060189589814989
65536,64,1.1633333333333333,0.4019162386286077
65536,64,1.1666666666666665,0.4067459846441712
65536,64,1.17,0.4065733834044558
65536,64,1.1733333333333333,0.40654009540536046
65536,64,1.1766666666666667,0.40485425203841574
65536,64,1.18,0.3975587528631188
65536,64,1.1833333333333333,0.39687525125871514
65536,64,1.1866666666666665,0.3968751755425579
65536,64,1.19,0.3968751755425579
65536,64,1.1933333333333334,0.39681444777463304
65536,64,1.1966666666666668,0.38644705202458374
65536,64,1.2,0.38644705202458374
65536,64,1.2033333333333334,0.38644705202458374
65536,64,1.2066666666666666,0.3864470520245837
65536,64,1.21,0.38555465453691085
65536,64,1.2133333333333334,0.3753241587964048
65536,64,1.2166666666666668,0.37529517117757205
65536,64,1.22,0.38030732082736074
65536,64,1.2233333333333332,0.3802607052884605
65536,64,1.2266666666666666,0.3777822631010151
65536,64,1.23,0.37089860185153056
65536,64,1.2333333333333334,0.36850594788342583
65536,64,1.2366666666666668,0.3684416996380785
65536,64,1.24,0.3679040226711789
65536,64,1.2433333333333332,0.36486976192879605
65536,64,1.2466666666666666,0.36102897087437835
65536,64,1.25,0.35674920210290795
65536,64,1.2533333333333334,0.35595452618799084
65536,64,1.2566666666666668,0.3550416249664484
65536,64,1.26,0.35283286939159486
65536,64,1.2633333333333332,0.3489812622163542
65536,64,1.2666666666666666,0.3451559693080918
65536,64,1.27,0.3436719754139371
65536,64,1.2733333333333334,0.3422266809686849
65536,64,1.2766666666666666,0.3401946558162429
65536,64,1.28,0.3396883935209126
65536,64,1.2833333333333332,0.3374130220065388
65536,64,1.2866666666666666,0.3352970989528343
65536,64,1.29,0.3328970985247005
65536,64,1.2933333333333334,0.33042164108975997
65536,64,1.2966666666666666,0.32866502627581984
65536,64,1.3,0.32418908770460153
65536,64,1.3033333333333332,0.3217760259001362
65536,64,1.3066666666666666,0.3194999057201227
65536,64,1.31,0.3174058063478653
65536,64,1.3133333333333335,0.3153238608277252
65536,64,1.3166666666666667,0.31336564699473657
65536,64,1.3199999999999998,0.31061116713287923
65536,64,1.3233333333333333,0.30779321679709093
65536,64,1.3266666666666667,0.30501068227890066
65536,64,1.33,0.3022615771261571
65536,64,1.3333333333333335,0.29947964860922516
65536,64,1.3366666666666667,0.2972838721432579
65536,64,1.3399999999999999,0.2941293022984147
65536,64,1.3433333333333333,0.29336489405538996
65536,64,1.3466666666666667,0.2900890173945916
65536,64,1.35,0.28867413012034693
65536,64,1.3533333333333333,0.2852151144122034
65536,64,1.3566666666666667,0.2851923159272928
65536,64,1.3599999999999999,0.2816753418466962
65536,64,1.3633333333333333,0.27846064620147226
65536,64,1.3666666666666667,0.27678133715479725
65536,64,1.37,0.27459051362849163
65536,64,1.3733333333333333,0.27080360007774773
65536,64,1.3766666666666667,0.2684582289179484
65536,64,1.38,0.26687024801715453
65536,64,1.3833333333333333,0.26327484820630037
65536,64,1.3866666666666667,0.2627351732262653
65536,64,1.3900000000000001,0.2585499262076723
65536,64,1.3933333333333333,0.25665487462071546
65536,64,1.3966666666666665,0.2539254818911855
65536,64,1.4,0.2492932705260095
65536,64,1.4033333333333333,0.2492932705260095
65536,64,1.4066666666666667,0.24525588859873296
65536,64,1.4100000000000001,0.24465482221822513
65536,64,1.4133333333333333,0.2402700770175232
65536,64,1.4166666666666665,0.2399617612373955
65536,64,1.42,0.23682252217683575
65536,64,1.4233333333333333,0.23645850121431844
65536,64,1.4266666666666667,0.2327471504448274
65536,64,1.4300000000000002,0.23167444717525967
65536,64,1.4333333333333333,0.2276548870875318
65536,64,1.4366666666666665,0.22708164715915186
65536,64,1.44,0.2243606923784025
65536,64,1.4433333333333334,0.22172795918573954
65536,64,1.4466666666666668,0.21889971639564532
65536,64,1.45,0.2163303982980484
65536,64,1.4533333333333334,0.21356939050060111
65536,64,1.4566666666666666,0.21139402386275935
65536,64,1.46,0.21007858180987848
65536,64,1.4633333333333334,0.20806490344063666
65536,64,1.4666666666666668,0.20435352618144675
65536,64,1.47,0.20381595318865736
65536,64,1.4733333333333334,0.2001347150901921
65536,64,1.4766666666666666,0.19767221961507553
65536,64,1.48,0.19748676373159174
65536,64,1.4833333333333334,0.19475732062134876
65536,64,1.4866666666666668,0.19116995847005658
65536,64,1.49,0.1911683009300147
65536,64,1.4933333333333332,0.18696998491443137
65536,64,1.4966666666666666,0.1848293308812574
65536,64,1.5,0.1848293308812574
65536,256,0.7,0.02637235101759325
65536,256,0.7033333333333333,0.03126460679785189
65536,256,0.7066666666666667,0.03685067777990475
65536,256,0.71,0.03685067777990472
65536,256,0.7133333333333333,0.043184883268482424
65536,256,0.7166666666666667,0.05031744591703294
65536,256,0.72,0.05031744591703283
65536,256,0.7233333333333333,0.058292724223911525
65536,256,0.7266666666666666,0.06714737970542657
65536,256,0.73,0.06714737970542603
65536,256,0.7333333333333333,0.0769085417164751
65536,256,0.7366666666666666,0.0769085417164738
65536,256,0.74,0.0875920419046199
65536,256,0.7433333333333333,0.0992007966024733
65536,256,0.7466666666666666,0.09920079660246826
65536,256,0.75,0.11172341830705952
65536,256,0.7533333333333333,0.1251331361208297
65536,256,0.7566666666666666,0.12513313612080984
65536,256,0.76,0.13938709920033118
65536,256,0.7633333333333333,0.1393870992002867
65536,256,0.7666666666666666,0.15442612670784142
65536,256,0.77,0.17017495263382187
65536,256,0.7733333333333333,0.17017495263367083
65536,256,0.7766666666666666,0.18654299464165547
65536,256,0.7799999999999999,0.1865429946413049
65536,256,0.7833333333333333,0.20342565360996176
65536,256,0.7866666666666666,0.20342565360921896
65536,256,0.7899999999999999,0.22070612593928637
65536,256,0.7933333333333333,0.22070612593769626
65536,256,0.7966666666666666,0.23825768534428582
65536,256,0.7999999999999999,0.2559463663068453
65536,256,0.8033333333333333,0.2559463663025645
65536,256,0.8066666666666666,0.2736339591975479
65536,256,0.8099999999999999,0.27363395918871064
65536,256,0.8133333333333332,0.29118120889270827
65536,256,0.8166666666666667,0.29118120887479004
65536,256,0.82,0.3084510956799767
65536,256,0.8233333333333333,0.3084510956461895
65536,256,0.8266666666666667,0.32531207059447903
65536,256,0.83,0.3253120705292324
65536,256,0.8333333333333333,0.3416411174992972
65536,256,0.8366666666666667,0.34164111737979797
65536,256,0.84,0.3573265214893938
65536,256,0.8433333333333333,0.35732652126741676
65536,256,0.8466666666666667,0.37227023699219186
65536,256,0.85,0.3722702365824604
65536,256,0.8533333333333333,0.3863897690409265
65536,256,0.8566666666666667,0.38638976832437244
65536,256,0.86,0.3863897674347212
65536,256,0.8633333333333333,0.3996195038472943
65536,256,0.8666666666666667,0.39961950216786735
65536,256,0.87,0.4119114604031475
65536,256,0.8733333333333333,0.41191145777785343
65536,256,0.8766666666666666,0.42323544234613864
65536,256,0.88,0.42323543774765415
65536,256,0.8833333333333333,0.43357862975040584
65536,256,0.8866666666666666,0.433578622516438
65536,256,0.8899999999999999,0.43357861328549596
65536,256,0.8933333333333333,0.44294463452479516
65536,256,0.8966666666666666,0.4429446197135327
65536,256,0.8999999999999999,0.45135215529373107
65536,256,0.9033333333333333,0.4513521314900386
65536,256,0.9066666666666666,0.45883317628360915
65536,256,0.9099999999999999,0.45883313762681066
65536,256,0.9133333333333333,0.4588330891153123
65536,256,0.9166666666666666,0.4654309205226466
65536,256,0.9199999999999999,0.46543084389119005
65536,256,0.9233333333333333,0.4711978784269986
65536,256,0.9266666666666666,0.47119776941743163
65536,256,0.9299999999999999,0.4711976293260434
65536,256,0.9333333333333333,0.4761930956848579
65536,256,0.9366666666666666,0.4761928990794328
65536,256,0.94,0.4804807680487271
65536,256,0.9433333333333334,0.4804804532639374
65536,256,0.9466666666666667,0.4804800885685662
65536,256,0.95,0.48412673938374073
65536,256,0.9533333333333334,0.48412622455079457
65536,256,0.9566666666666667,0.48412559613643413
65536,256,0.96,0.48719811181849565
65536,256,0.9633333333333334,0.4871971460445682
65536,256,0.9666666666666666,0.48976160747514963
65536,256,0.97,0.48976030494543776
65536,256,0.9733333333333334,0.48975878889055424
65536,256,0.9766666666666666,0.49187857462204665
65536,256,0.98,0.49187633163602285
65536,256,0.9833333333333333,0.4918738384666367
65536,256,0.9866666666666666,0.4936087171598634
65536,256,0.99,0.4936052776887233
65536,256,0.9933333333333333,0.49360099508573774
65536,256,0.9966666666666666,0.4950056890204143
65536,256,1.0,0.49499959144670347
65536,256,1.0033333333333334,0.49499492615748586
65536,256,1.0066666666666666,0.496119628763309
65536,256,1.01,0.49611076783626185
65536,256,1.0133333333333332,0.49610064489527655
65536,256,1.0166666666666666,0.49699043895548933
65536,256,1.02,0.4969775902256709
65536,256,1.0233333333333334,0.49696312021944433
65536,256,1.0266666666666666,0.49765628945639023
65536,256,1.03,0.4976353146131134
65536,256,1.0333333333333332,0.4976139407834907
65536,256,1.0366666666666666,0.49814335225995476
65536,256,1.04,0.49811399737081197
65536,256,1.0433333333333334,0.49808294626841476
65536,256,1.0466666666666666,0.49847663881261206
65536,256,1.05,0.49843201535789033
65536,256,1.0533333333333332,0.49838936574812437
65536,256,1.0566666666666666,0.49866366895214265
65536,256,1.06,0.49860470881728597
65536,256,1.0633333333333332,0.49854378709554653
65536,256,1.0666666666666667,0.49871485261328274
65536,256,1.07,0.49863968790639057
65536,256,1.0733333333333333,0.49855461132010576
65536,256,1.0766666666666667,0.49845072650652084
65536,256,1.08,0.4985372649794054
65536,256,1.0833333333333333,0.4984071690726374
65536,256,1.0866666666666667,0.49828013535701976
65536,256,1.0899999999999999,0.4982689930280287
65536,256,1.0933333333333333,0.49811513297175736
65536,256,1.0966666666666667,0.4979493065706821
65536,256,1.1,0.49773276932444865
65536,256,1.1033333333333333,0.49763302880531934
65536,256,1.1066666666666667,0.4974098719484843
65536,256,1.1099999999999999,0.49717162025050304
65536,256,1.1133333333333333,0.4969758257343211
65536,256,1.1166666666666667,0.4966811697680599
65536,256,1.12,0.49634717571821074
65536,256,1.1233333333333333,0.4960011022277773
65536,256,1.1266666666666667,0.49566999946723905
65536,256,1.13,0.4952806243038439
65536,256,1.1333333333333333,0.49482288493335236
65536,256,1.1366666666666667,0.494386685168011
65536,256,1.14,0.4939054347380019
65536,256,1.1433333333333333,0.4933841898815048
65536,256,1.1466666666666667,0.49276656447184797
65536,256,1.15,0.492145652626065
65536,256,1.1533333333333333,0.4915566431072897
65536,256,1.1566666666666667,0.4908281492210492
65536,256,1.16,0.4900243306704293
65536,256,1.1633333333333333,0.489227307873522
65536,256,1.1666666666666665,0.4883436543076567
65536,256,1.17,0.487568540112468
65536,256,1.1733333333333333,0.4866849080294936
65536,256,1.1766666666666667,0.485616469017375
65536,256,1.18,0.48435580481194884
65536,256,1.1833333333333333,0.48299207562065327
65536,256,1.1866666666666665,0.4817738015677086
65536,256,1.19,0.4812496542083289
65536,256,1.1933333333333334,0.4798443126253351
65536,256,1.1966666666666668,0.47812061983945564
65536,256,1.2,0.47627849627011537
65536,256,1.2033333333333334,0.474312629183136
65536,256,1.2066666666666666,0.473980857444129
65536,256,1.21,0.47222023564628945
65536,256,1.2133333333333334,0.4699940528526856
65536,256,1.2166666666666668,0.46763867394349135
65536,256,1.22,0.4656710673509454
65536,256,1.2233333333333332,0.4643179617967796
65536,256,1.2266666666666666,0.46222416937956334
65536,256,1.23,0.45969064267122317
65536,256,1.2333333333333334,0.45717745777283814
65536,256,1.2366666666666668,0.45505817266794524
65536,256,1.24,0.4526918829651353
65536,256,1.2433333333333332,0.45008029307660424
65536,256,1.2466666666666666,0.4474781997740172
65536,256,1.25,0.4446138439553097
65536,256,1.2533333333333334,0.4420160039305607
65536,256,1.2566666666666668,0.43909926982158615
65536,256,1.26,0.43601259236824924
65536,256,1.2633333333333332,0.4328765584085311
65536,256,1.2666666666666666,0.4296362158393592
65536,256,1.27,0.4265761935393507
65536,256,1.2733333333333334,0.4233298294347973
65536,256,1.2766666666666666,0.4199951811709257
65536,256,1.28,0.41617910877822534
65536,256,1.2833333333333332,0.4127813156218929
65536,256,1.2866666666666666,0.4093407498642937
65536,256,1.29,0.40532969716407286
65536,256,1.2933333333333334,0.40147945918584793
65536,256,1.2966666666666666,0.39758093761505614
65536,256,1.3,0.3931937259846082
65536,256,1.3033333333333332,0.3896052845136935
65536,256,1.3066666666666666,0.38552769292320427
65536,256,1.31,0.38117719562024655
65536,256,1.3133333333333335,0.3768531149620813
65536,256,1.3166666666666667,0.37258828303063457
65536,256,1.3199999999999998,0.3684723706551962
65536,256,1.3233333333333333,0.36369419486847343
65536,256,1.3266666666666667,0.3594114793944223
65536,256,1.33,0.35465603096606857
65536,256,1.3333333333333335,0.34980197126483287
65536,256,1.3366666666666667,0.345589305620134
65536,256,1.3399999999999999,0.34073078287843517
65536,256,1.3433333333333333,0.3359549162372598
65536,256,1.3466666666666667,0.3310818323536625
65536,256,1.35,0.3261546512817624
65536,256,1.3533333333333333,0.32117378829506893
65536,256,1.3566666666666667,0.3164121675564506
65536,256,1.3599999999999999,0.3114671987470671
65536,256,1.3633333333333333,0.30711985757703664
65536,256,1.3666666666666667,0.3016052239865328
65536,256,1.37,0.2966107492319051
65536,256,1.3733333333333333,0.29168892995728224
65536,256,1.3766666666666667,0.28682858736325123
65536,256,1.38,0.28185357666226796
65536,256,1.3833333333333333,0.2769715586776529
65536,256,1.3866666666666667,0.27189730731560535
65536,256,1.3900000000000001,0.2671043487631652
65536,256,1.3933333333333333,0.26239696664010803
65536,256,1.3966666666666665,0.25783557816369246
65536,256,1.4,0.250916653505426
65536,256,1.4033333333333333,0.2463035787955398
65536,256,1.4066666666666667,0.24169191217826594
65536,256,1.4100000000000001,0.23710658593879472
65536,256,1.4133333333333333,0.23232478745351615
65536,256,1.4166666666666665,0.22737580315869865
65536,256,1.42,0.22254907871556828
65536,256,1.4233333333333333,0.21802760479245223
65536,256,1.4266666666666667,0.21317554252031834
65536,256,1.4300000000000002,0.208297222218372
65536,256,1.4333333333333333,0.20375223857245806
65536,256,1.4366666666666665,0.19879557478225302
65536,256,1.44,0.19480342030996226
65536,256,1.4433333333333334,0.18960373285363932
65536,256,1.4466666666666668,0.18555778435602127
65536,256,1.45,0.18078950076798095
65536,256,1.4533333333333334,0.1765777933493719
65536,256,1.4566666666666666,0.17249368879972632
65536,256,1.46,0.16802843933911724
65536,256,1.4633333333333334,0.1636337680570787
65536,256,1.4666666666666668,0.159327793049135
65536,256,1.47,0.15555703560393885
65536,256,1.4733333333333334,0.15128987894632223
65536,256,1.4766666666666666,0.14749430435294728
65536,256,1.48,0.14352110241517926
65536,256,1.4833333333333334,0.13963649136760825
65536,256,1.4866666666666668,0.13544864397069947
65536,256,1.49,0.13251512622930206
65536,256,1.4933333333333332,0.12845281008506898
65536,256,1.4966666666666666,0.12443919442181874
65536,256,1.5,0.12180233261262935
65536,1024,0.7,0.00030415777426170677
65536,1024,0.7033333333333333,0.0004742929218573442
65536,1024,0.7066666666666667,0.0007287059245998179
65536,1024,0.71,0.0011030946212662554
65536,1024,0.7133333333333333,0.001442354172849693
65536,1024,0.7166666666666667,0.0021300503819006783
65536,1024,0.72,0.0030993199212229713
65536,1024,0.7233333333333333,0.003947075285008488
65536,1024,0.7266666666666666,0.005603160257989515
65536,1024,0.73,0.0070195039546839385
65536,1024,0.7333333333333333,0.009722567832340007
65536,1024,0.7366666666666666,0.011982543523874598
65536,1024,0.74,0.016195579690410317
65536,1024,0.7433333333333333,0.019638314115432296
65536,1024,0.7466666666666666,0.02590626712885313
65536,1024,0.75,0.030911132894704613
65536,1024,0.7533333333333333,0.0398087000703033
65536,1024,0.7566666666666666,0.046749216976214335
65536,1024,0.76,0.05879546815932649
65536,1024,0.7633333333333333,0.0679728688112928
65536,1024,0.7666666666666666,0.07809848391517808
65536,1024,0.77,0.09508742292531139
65536,1024,0.7733333333333333,0.1076043291202999
65536,1024,0.7766666666666666,0.12104508763481686
65536,1024,0.7799999999999999,0.1353656048622363
65536,1024,0.7833333333333333,0.15835658743627076
65536,1024,0.7866666666666666,0.1745700152146427
65536,1024,0.7899999999999999,0.19137506319764697
65536,1024,0.7933333333333333,0.20865555606847538
65536,1024,0.7966666666666666,0.22628388236569746
65536,1024,0.7999999999999999,0.2530788107074292
65536,1024,0.8033333333333333,0.27096918608355225
65536,1024,0.8066666666666666,0.28871339715476974
65536,1024,0.8099999999999999,0.30617054848174147
65536,1024,0.8133333333333332,0.32320609494195257
65536,1024,0.8166666666666667,0.3396949779845642
65536,1024,0.82,0.3555244065880014
65536,1024,0.8233333333333333,0.3705961787361275
65536,1024,0.8266666666666667,0.3848284633493527
65536,1024,0.83,0.39815699062611637
65536,1024,0.8333333333333333,0.4105356287916814
65536,1024,0.8366666666666667,0.42193635534580687
65536,1024,0.84,0.4323486591446855
65536,1024,0.8433333333333333,0.44177843435476327
65536,1024,0.8466666666666667,0.45024644712257295
65536,1024,0.85,0.4577864697866328
65536,1024,0.8533333333333333,0.4644431851582206
65536,1024,0.8566666666666667,0.4674567035312954
65536,1024,0.86,0.4728906290738072
65536,1024,0.8633333333333333,0.4775860654471139
65536,1024,0.8666666666666667,0.4816084322279004
65536,1024,0.87,0.4850244132729444
65536,1024,0.8733333333333333,0.48652576435877537
65536,1024,0.8766666666666666,0.4891557891639853
65536,1024,0.88,0.4913410121255218
65536,1024,0.8833333333333333,0.49314073213666765
65536,1024,0.8866666666666666,0.49460990012632267
65536,1024,0.8899999999999999,0.4952363823675739
65536,1024,0.8933333333333333,0.4963020725236328
65536,1024,0.8966666666666666,0.4971528579519354
65536,1024,0.8999999999999999,0.49750950349913203
65536,1024,0.9033333333333333,0.4981062456163753
65536,1024,0.9066666666666666,0.4985720413948032
65536,1024,0.9099999999999999,0.49876395193359535
65536,1024,0.9133333333333333,0.49907975288929735
65536,1024,0.9166666666666666,0.4993207084653112
65536,1024,0.9199999999999999,0.49941825944399737
65536,1024,0.9233333333333333,0.49957611022628184
65536,1024,0.9266666666666666,0.49963934116111824
65536,1024,0.9299999999999999,0.4997406234777768
65536,1024,0.9333333333333333,0.4998150994502377
65536,1024,0.9366666666666666,0.49984440389072027
65536,1024,0.94,0.4998905497159931
65536,1024,0.9433333333333334,0.49990851118580404
65536,1024,0.9466666666666667,0.4999365052145857
65536,1024,0.95,0.4999472830139238
65536,1024,0.9533333333333334,0.4999639077010181
65536,1024,0.9566666666666667,0.4999702381700154
65536,1024,0.96,0.4999799016626373
65536,1024,0.9633333333333334,0.4999835407809099
65536,1024,0.9666666666666666,0.4999890380111156
65536,1024,0.97,0.4999910851484486
65536,1024,0.9733333333333334,0.49999414512853596
65536,1024,0.9766666666666666,0.4999952718678162
65536,1024,0.98,0.49999693832032155
65536,1024,0.9833333333333333,0.4999975450004057
65536,1024,0.9866666666666666,0.49999803614227994
65536,1024,0.99,0.49999875228454627
65536,1024,0.9933333333333333,0.49999900903963845
65536,1024,0.9966666666666666,0.4999993794194707
65536,1024,1.0,0.499999510679881
65536,1024,1.0033333333333334,0.49999961511304436
65536,1024,1.0066666666666666,0.4999997636059274
65536,1024,1.01,0.49999981541616756
65536,1024,1.0133333333333332,0.4999998562249469
65536,1024,1.0166666666666666,0.4999999134136935
65536,1024,1.02,0.499999933054846
65536,1024,1.0233333333333334,0.4999999483690523
65536,1024,1.0266666666666666,0.4999999695180833
65536,1024,1.03,0.4999999766663355
65536,1024,1.0333333333333332,0.49999998218266883
65536,1024,1.0366666666666666,0.49999998642836435
65536,1024,1.04,0.4999999921840378
65536,1024,1.0433333333333334,0.499999994088184
65536,1024,1.0466666666666666,0.49999999553612934
65536,1024,1.05,0.4999999966317404
65536,1024,1.0533333333333332,0.49999999808752726
65536,1024,1.0566666666666666,0.4999999985424297
65536,1024,1.06,0.4999999988658102
65536,1024,1.0633333333333332,0.4999999990789863
65536,1024,1.0666666666666667,0.49999999934055417
65536,1024,1.07,0.49999999931527295
65536,1024,1.0733333333333333,0.49999999918239657
65536,1024,1.0766666666666667,0.4999999989105658
65536,1024,1.08,0.4999999984516854
65536,1024,1.0833333333333333,0.4999999976927031
65536,1024,1.0866666666666667,0.49999999655995186
65536,1024,1.0899999999999999,0.4999999947891768
65536,1024,1.0933333333333333,0.49999999216027363
65536,1024,1.0966666666666667,0.499999988231327
65536,1024,1.1,0.4999999823207245
65536,1024,1.1033333333333333,0.4999999740958246
65536,1024,1.1066666666666667,0.4999999617935693
65536,1024,1.1099999999999999,0.4999999441710945
65536,1024,1.1133333333333333,0.49999991874722416
65536,1024,1.1166666666666667,0.49999988252480476
65536,1024,1.12,0.4999998310004762
65536,1024,1.1233333333333333,0.4999997593899679
65536,1024,1.1266666666666667,0.49999965853625283
65536,1024,1.13,0.4999995196272473
65536,1024,1.1333333333333333,0.49999932368488886
65536,1024,1.1366666666666667,0.4999990624769265
65536,1024,1.14,0.49999870083977915
65536,1024,1.1433333333333333,0.4999982121426424
65536,1024,1.1466666666666667,0.4999975505949177
65536,1024,1.15,0.4999966600899689
65536,1024,1.1533333333333333,0.49999550113496943
65536,1024,1.1566666666666667,0.4999939252894857
65536,1024,1.16,0.4999918583143719
65536,1024,1.1633333333333333,0.49998919296836375
65536,1024,1.1666666666666665,0.49998564377803334
65536,1024,1.17,0.49998114284298295
65536,1024,1.1733333333333333,0.4999752469788237
65536,1024,1.1766666666666667,0.49996766077691157
65536,1024,1.18,0.49995818107411993
65536,1024,1.1833333333333333,0.49994582291826695
65536,1024,1.1866666666666665,0.4999298747901919
65536,1024,1.19,0.49991164317493175
65536,1024,1.1933333333333334,0.4998890793999362
65536,1024,1.1966666666666668,0.4998529909298507
65536,1024,1.2,0.49981739822732824
65536,1024,1.2033333333333334,0.49977446735240416
65536,1024,1.2066666666666666,0.49972195768772876
65536,1024,1.21,0.49964929126268254
65536,1024,1.2133333333333334,0.49956137559744557
65536,1024,1.2166666666666668,0.49946074366325965
65536,1024,1.22,0.4993408856754563
65536,1024,1.2233333333333332,0.4991963900336668
65536,1024,1.2266666666666666,0.4990222717851325
65536,1024,1.23,0.4988162498974257
65536,1024,1.2333333333333334,0.4985687583897348
65536,1024,1.2366666666666668,0.49828371024457163
65536,1024,1.24,0.49794204824148036
65536,1024,1.2433333333333332,0.49755367198569966
65536,1024,1.2466666666666666,0.4970953250314232
65536,1024,1.25,0.4965564406576837
65536,1024,1.2533333333333334,0.4959480493212699
65536,1024,1.2566666666666668,0.495252590194065
65536,1024,1.26,0.4944434468994051
65536,1024,1.2633333333333332,0.493532204728405
65536,1024,1.2666666666666666,0.4924757844213452
65536,1024,1.27,0.4913205185096662
65536,1024,1.2733333333333334,0.4899942285344906
65536,1024,1.2766666666666666,0.4885281920847272
65536,1024,1.28,0.48684501707429373
65536,1024,1.2833333333333332,0.4850051437724163
65536,1024,1.2866666666666666,0.4829689944278711
65536,1024,1.29,0.48072210547057925
65536,1024,1.2933333333333334,0.4782233393543348
65536,1024,1.2966666666666666,0.4754956807730489
65536,1024,1.3,0.47242167491813847
65536,1024,1.3033333333333332,0.46925464708379966
65536,1024,1.3066666666666666,0.4657135901958445
65536,1024,1.31,0.4619086631763442
65536,1024,1.3133333333333335,0.45775607398481116
65536,1024,1.3166666666666667,0.45334033931867235
65536,1024,1.3199999999999998,0.44863748103107626
65536,1024,1.3233333333333333,0.4435164963280034
65536,1024,1.3266666666666667,0.4380860050046298
65536,1024,1.33,0.43237056675257235
65536,1024,1.3333333333333335,0.426198916820422
65536,1024,1.3366666666666667,0.4199027474747559
65536,1024,1.3399999999999999,0.4131551296846548
65536,1024,1.3433333333333333,0.4061932882569649
65536,1024,1.3466666666666667,0.39884726304569895
65536,1024,1.35,0.3910429654486095
65536,1024,1.3533333333333333,0.3831744025798445
65536,1024,1.3566666666666667,0.3749838122713506
65536,1024,1.3599999999999999,0.3663602993689354
65536,1024,1.3633333333333333,0.3577768824171444
65536,1024,1.3666666666666667,0.34863226728653707
65536,1024,1.37,0.33957793807812703
65536,1024,1.3733333333333333,0.33010917747126267
65536,1024,1.3766666666666667,0.3205824756953479
65536,1024,1.38,0.31081239918738673
65536,1024,1.3833333333333333,0.30096974153787615
65536,1024,1.3866666666666667,0.2910724783708297
65536,1024,1.3900000000000001,0.2810680623317774
65536,1024,1.3933333333333333,0.2711731673111607
65536,1024,1.3966666666666665,0.2609905032752155
65536,1024,1.4,0.25041329680818797
65536,1024,1.4033333333333333,0.24100525725435237
65536,1024,1.4066666666666667,0.23095767143863874
65536,1024,1.4100000000000001,0.22118313960892647
65536,1024,1.4133333333333333,0.2113619447036638
65536,1024,1.4166666666666665,0.2017399684380083
65536,1024,1.42,0.19222538739322936
65536,1024,1.4233333333333333,0.18291416188534512
65536,1024,1.4266666666666667,0.17378737789365203
65536,1024,1.4300000000000002,0.16481156382731876
65536,1024,1.4333333333333333,0.1560718262190509
65536,1024,1.4366666666666665,0.14771618555436494
65536,1024,1.44,0.13954481091770937
65536,1024,1.4433333333333334,0.13147048032529002
65536,1024,1.4466666666666668,0.12370517132901354
65536,1024,1.45,0.11621889499805216
65536,1024,1.4533333333333334,0.10915088735367713
65536,1024,1.4566666666666666,0.10232952593091814
65536,1024,1.46,0.09568774788179604
65536,1024,1.4633333333333334,0.08938564658685477
65536,1024,1.4666666666666668,0.08328435033372406
65536,1024,1.47,0.0776945962480345
65536,1024,1.4733333333333334,0.07217180077562611
65536,1024,1.4766666666666666,0.06709119137398387
65536,1024,1.48,0.06212921440871007
65536,1024,1.4833333333333334,0.05754497577234591
65536,1024,1.4866666666666668,0.0531925970275137
65536,1024,1.49,0.04911022792369296
65536,1024,1.4933333333333332,0.04531375345685078
65536,1024,1.4966666666666666,0.041529288398356325
65536,1024,1.5,0.038386834562257305
limit,limit,0.7,0.0
limit,limit,0.7033333333333333,0.0
limit,limit,0.7066666666666667,0.0
limit,limit,0.71,0.0
limit,limit,0.7133333333333333,0.0
limit,limit,0.7166666666666667,0.0
limit,limit,0.72,0.0
limit,limit,0.7233333333333333,0.0
limit,limit,0.7266666666666666,0.0
limit,limit,0.73,0.0
limit,limit,0.7333333333333333,0.0
limit,limit,0.7366666666666666,0.0
limit,limit,0.74,0.0
limit,limit,0.7433333333333333,0.0
limit,limit,0.7466666666666666,0.0
limit,limit,0.75,0.0
limit,limit,0.7533333333333333,0.0
limit,limit,0.7566666666666666,0.0
limit,limit,0.76,0.0
limit,limit,0.7633333333333333,0.0
limit,limit,0.7666666666666666,0.0
limit,limit,0.77,0.0
limit,limit,0.7733333333333333,0.0
limit,limit,0.7766666666666666,0.0
limit,limit,0.7799999999999999,0.0
limit,limit,0.7833333333333333,0.0
limit,limit,0.7866666666666666,0.0
limit,limit,0.7899999999999999,0.0
limit,limit,0.7933333333333333,0.0
limit,limit,0.7966666666666666,0.0
limit,limit,0.7999999999999999,0.5
limit,limit,0.8033333333333333,0.5
limit,limit,0.8066666666666666,0.5
limit,limit,0.8099999999999999,0.5
limit,limit,0.8133333333333332,0.5
limit,limit,0.8166666666666667,0.5
limit,limit,0.82,0.5
limit,limit,0.8233333333333333,0.5
limit,limit,0.8266666666666667,0.5
limit,limit,0.83,0.5
limit,limit,0.8333333333333333,0.5
limit,limit,0.8366666666666667,0.5
limit,limit,0.84,0.5
limit,limit,0.8433333333333333,0.5
limit,limit,0.8466666666666667,0.5
limit,limit,0.85,0.5
limit,limit,0.8533333333333333,0.5
limit,limit,0.8566666666666667,0.5
limit,limit,0.86,0.5
limit,limit,0.8633333333333333,0.5
limit,limit,0.8666666666666667,0.5
limit,limit,0.87,0.5
limit,limit,0.8733333333333333,0.5
limit,limit,0.8766666666666666,0.5
limit,limit,0.88,0.5
limit,limit,0.8833333333333333,0.5
limit,limit,0.8866666666666666,0.5
limit,limit,0.8899999999999999,0.5
limit,limit,0.8933333333333333,0.5
limit,limit,0.8966666666666666,0.5
limit,limit,0.8999999999999999,0.5
limit,limit,0.9033333333333333,0.5
limit,limit,0.9066666666666666,0.5
limit,limit,0.9099999999999999,0.5
limit,limit,0.9133333333333333,0.5
limit,limit,0.9166666666666666,0.5
limit,limit,0.9199999999999999,0.5
limit,limit,0.9233333333333333,0.5
limit,limit,0.9266666666666666,0.5
limit,limit,0.9299999999999999,0.5
limit,limit,0.9333333333333333,0.5
limit,limit,0.9366666666666666,0.5
limit,limit,0.94,0.5
limit,limit,0.9433333333333334,0.5
limit,limit,0.9466666666666667,0.5
limit,limit,0.95,0.5
limit,limit,0.9533333333333334,0.5
limit,limit,0.9566666666666667,0.5
limit,limit,0.96,0.5
limit,limit,0.9633333333333334,0.5
limit,limit,0.9666666666666666,0.5
limit,limit,0.97,0.5
limit,limit,0.9733333333333334,0.5
limit,limit,0.9766666666666666,0.5
limit,limit,0.98,0.5
limit,limit,0.9833333333333333,0.5
limit,limit,0.9866666666666666,0.5
limit,limit,0.99,0.5
limit,limit,0.9933333333333333,0.5
limit,limit,0.9966666666666666,0.5
limit,limit,1.0,0.5
limit,limit,1.0033333333333334,0.5
limit,limit,1.0066666666666666,0.5
limit,limit,1.01,0.5
limit,limit,1.0133333333333332,0.5
limit,limit,1.0166666666666666,0.5
limit,limit,1.02,0.5
limit,limit,1.0233333333333334,0.5
limit,limit,1.0266666666666666,0.5
limit,limit,1.03,0.5
limit,limit,1.0333333333333332,0.5
limit,limit,1.0366666666666666,0.5
limit,limit,1.04,0.5
limit,limit,1.0433333333333334,0.5
limit,limit,1.0466666666666666,0.5
limit,limit,1.05,0.5
limit,limit,1.0533333333333332,0.5
limit,limit,1.0566666666666666,0.5
limit,limit,1.06,0.5
limit,limit,1.0633333333333332,0.5
limit,limit,1.0666666666666667,0.5
limit,limit,1.07,0.5
limit,limit,1.0733333333333333,0.5
limit,limit,1.0766666666666667,0.5
limit,limit,1.08,0.5
limit,limit,1.0833333333333333,0.5
limit,limit,1.0866666666666667,0.5
limit,limit,1.0899999999999999,0.5
limit,limit,1.0933333333333333,0.5
limit,limit,1.0966666666666667,0.5
limit,limit,1.1,0.5
limit,limit,1.1033333333333333,0.5
limit,limit,1.1066666666666667,0.5
limit,limit,1.1099999999999999,0.5
limit,limit,1.1133333333333333,0.5
limit,limit,1.1166666666666667,0.5
limit,limit,1.12,0.5
limit,limit,1.1233333333333333,0.5
limit,limit,1.1266666666666667,0.5
limit,limit,1.13,0.5
limit,limit,1.1333333333333333,0.5
limit,limit,1.1366666666666667,0.5
limit,limit,1.14,0.5
limit,limit,1.1433333333333333,0.5
limit,limit,1.1466666666666667,0.5
limit,limit,1.15,0.5
limit,limit,1.1533333333333333,0.5
limit,limit,1.1566666666666667,0.5
limit,limit,1.16,0.5
limit,limit,1.1633333333333333,0.5
limit,limit,1.1666666666666665,0.5
limit,limit,1.17,0.5
limit,limit,1.1733333333333333,0.5
limit,limit,1.1766666666666667,0.5
limit,limit,1.18,0.5
limit,limit,1.1833333333333333,0.5
limit,limit,1.1866666666666665,0.5
limit,limit,1.19,0.5
limit,limit,1.1933333333333334,0.5
limit,limit,1.1966666666666668,0.5
limit,limit,1.2,0.5
limit,limit,1.2033333333333334,0.5
limit,limit,1.2066666666666666,0.5
limit,limit,1.21,0.5
limit,limit,1.2133333333333334,0.5
limit,limit,1.2166666666666668,0.5
limit,limit,1.22,0.5
limit,limit,1.2233333333333332,0.5
limit,limit,1.2266666666666666,0.5
limit,limit,1.23,0.5
limit,limit,1.2333333333333334,0.5
limit,limit,1.2366666666666668,0.5
limit,limit,1.24,0.5
limit,limit,1.2433333333333332,0.5
limit,limit,1.2466666666666666,0.5
limit,limit,1.25,0.5
limit,limit,1.2533333333333334,0.5
limit,limit,1.2566666666666668,0.5
limit,limit,1.26,0.5
limit,limit,1.2633333333333332,0.5
limit,limit,1.2666666666666666,0.5
limit,limit,1.27,0.5
limit,limit,1.2733333333333334,0.5
limit,limit,1.2766666666666666,0.5
limit,limit,1.28,0.5
limit,limit,1.2833333333333332,0.5
limit,limit,1.2866666666666666,0.5
limit,limit,1.29,0.5
limit,limit,1.2933333333333334,0.5
limit,limit,1.2966666666666666,0.5
limit,limit,1.3,0.5
limit,limit,1.3033333333333332,0.5
limit,limit,1.3066666666666666,0.5
limit,limit,1.31,0.5
limit,limit,1.3133333333333335,0.5
limit,limit,1.3166666666666667,0.5
limit,limit,1.3199999999999998,0.5
limit,limit,1.3233333333333333,0.5
limit,limit,1.3266666666666667,0.5
limit,limit,1.33,0.5
limit,limit,1.3333333333333335,0.5
limit,limit,1.3366666666666667,0.5
limit,limit,1.3399999999999999,0.5
limit,limit,1.3433333333333333,0.5
limit,limit,1.3466666666666667,0.5
limit,limit,1.35,0.5
limit,limit,1.3533333333333333,0.5
limit,limit,1.3566666666666667,0.5
limit,limit,1.3599999999999999,0.5
limit,limit,1.3633333333333333,0.5
limit,limit,1.3666666666666667,0.5
limit,limit,1.37,0.5
limit,limit,1.3733333333333333,0.5
limit,limit,1.3766666666666667,0.5
limit,limit,1.38,0.5
limit,limit,1.3833333333333333,0.5
limit,limit,1.3866666666666667,0.5
limit,limit,1.3900000000000001,0.5
limit,limit,1.3933333333333333,0.5
limit,limit,1.3966666666666665,0.5
limit,limit,1.4,0.0
limit,limit,1.4033333333333333,0.0
limit,limit,1.4066666666666667,0.0
limit,limit,1.4100000000000001,0.0
limit,limit,1.4133333333333333,0.0
limit,limit,1.4166666666666665,0.0
limit,limit,1.42,0.0
limit,limit,1.4233333333333333,0.0
limit,limit,1.4266666666666667,0.0
limit,limit,1.4300000000000002,0.0
limit,limit,1.4333333333333333,0.0
limit,limit,1.4366666666666665,0.0
limit,limit,1.44,0.0
limit,limit,1.4433333333333334,0.0
limit,limit,1.4466666666666668,0.0
limit,limit,1.45,0.0
limit,limit,1.4533333333333334,0.0
limit,limit,1.4566666666666666,0.0
limit,limit,1.46,0.0
limit,limit,1.4633333333333334,0.0
limit,limit,1.4666666666666668,0.0
limit,limit,1.47,0.0
limit,limit,1.4733333333333334,0.0
limit,limit,1.4766666666666666,0.0
limit,limit,1.48,0.0
limit,limit,1.4833333333333334,0.0
limit,limit,1.4866666666666668,0.0
limit,limit,1.49,0.0
limit,limit,1.4933333333333332,0.0
limit,limit,1.4966666666666666,0.0
limit,limit,1.5,0.0


==> anc/numerics/data/random_block_heatmap.csv <==
a,b,population_gap_exact
0.65,0.2,0.0016556422907491
0.66,0.2,0.0027967430645698607
0.67,0.2,0.005833657815092402
0.68,0.2,0.009203551894280744
0.6900000000000001,0.2,0.014128590165923728
0.7,0.2,0.021105341997176175
0.71,0.2,0.03068158775545994
0.72,0.2,0.043412764410127064
0.73,0.2,0.05980010469736162
0.74,0.2,0.08021404057166
0.75,0.2,0.10481364637529941
0.76,0.2,0.13347523765625913
0.77,0.2,0.16574495259791766
0.78,0.2,0.18290721942688207
0.79,0.2,0.21893223366903863
0.8,0.2,0.2559688463919217
0.81,0.2,0.27411789253556834
0.8200000000000001,0.2,0.3098677452330037
0.83,0.2,0.3259936833982116
0.84,0.2,0.357022623437801
0.85,0.2,0.369149845417979
0.86,0.2,0.3791989608130817
0.87,0.2,0.39918464480475235
0.88,0.2,0.4029970702610323
0.89,0.2,0.4041344041693084
0.9,0.2,0.40973908395522973
0.9099999999999999,0.2,0.4039802189179267
0.9199999999999999,0.2,0.3949940670077434
0.9299999999999999,0.2,0.38317693276828263
0.94,0.2,0.3728628445198283
0.95,0.2,0.3552026051424071
0.96,0.2,0.33609211849043463
0.97,0.2,0.31552403575589305
0.98,0.2,0.2937798475469235
0.99,0.2,0.2716884541177151
1.0,0.2,0.24700176951086167
1.01,0.2,0.22568208138666485
1.02,0.2,0.20429120952401636
1.03,0.2,0.1829288431289317
1.04,0.2,0.16228909157304083
1.0499999999999998,0.2,0.14311403163324157
1.06,0.2,0.12556377040111155
1.0699999999999998,0.2,0.10923958244130912
1.08,0.2,0.09445678506914554
1.0899999999999999,0.2,0.08113360650890934
1.1,0.2,0.06897917720545789
1.1099999999999999,0.2,0.05901617840402521
1.1199999999999999,0.2,0.049641373687111044
1.13,0.2,0.04174046136498332
1.14,0.2,0.034849574896264474
1.15,0.2,0.028892410050220786
1.16,0.2,0.023925292235772597
1.17,0.2,0.019764588995736916
1.18,0.2,0.01607577286493852
1.19,0.2,0.013257922360056943
1.2,0.2,0.01053076301890626
1.21,0.2,0.008631944036509005
1.22,0.2,0.007026860177678085
1.23,0.2,0.0056521327284401734
1.2399999999999998,0.2,0.004501908230002207
1.25,0.2,0.003587932197196022
1.2599999999999998,0.2,0.002870125785258364
1.27,0.2,0.002265033651644732
1.2799999999999998,0.2,0.001795189812495884
1.29,0.2,0.0014164537886722115
1.2999999999999998,0.2,0.001108894519998577
1.31,0.2,0.0008818425940760337
1.3199999999999998,0.2,0.0006892301342365826
1.33,0.2,0.0005381241596536616
1.3399999999999999,0.2,0.00042337472017036737
1.3499999999999999,0.2,0.00032724116923023316
1.3599999999999999,0.2,0.00025474865929657703
1.3699999999999999,0.2,0.00019989138896743
1.38,0.2,0.00015571317175400856
1.39,0.2,0.00011890533542587188
1.4,0.2,9.019476306263642e-05
1.41,0.2,7.201491093128231e-05
1.42,0.2,5.456881529698153e-05
1.43,0.2,4.278333760845447e-05
1.44,0.2,3.2668967188658095e-05
1.45,0.2,2.5105143763559215e-05
0.65,0.21000000000000002,0.0016556428236905699
0.66,0.21000000000000002,0.002796745160610994
0.67,0.21000000000000002,0.005833665382327947
0.68,0.21000000000000002,0.009203577960136043
0.6900000000000001,0.21000000000000002,0.014128670045193524
0.7,0.21000000000000002,0.021105580709960027
0.71,0.21000000000000002,0.03068220735131839
0.72,0.21000000000000002,0.043414365899439616
0.73,0.21000000000000002,0.05980384215107863
0.74,0.21000000000000002,0.08022248219085482
0.75,0.21000000000000002,0.10483181093077544
0.76,0.21000000000000002,0.1335111512579516
0.77,0.21000000000000002,0.16581200351619874
0.78,0.21000000000000002,0.18303114598940798
0.79,0.21000000000000002,0.21915000555875414
0.8,0.21000000000000002,0.2563693166892672
0.81,0.21000000000000002,0.27468285340038257
0.8200000000000001,0.21000000000000002,0.310785763613938
0.83,0.21000000000000002,0.32731405035113903
0.84,0.21000000000000002,0.35899788836042656
0.85,0.21000000000000002,0.3720026042313024
0.86,0.21000000000000002,0.38303539924850577
0.87,0.21000000000000002,0.40420797936871355
0.88,0.21000000000000002,0.4094186534670958
0.89,0.21000000000000002,0.4121466553627106
0.9,0.21000000000000002,0.419966617255241
0.9099999999999999,0.21000000000000002,0.4155713483948579
0.9199999999999999,0.21000000000000002,0.4088100473031992
0.9299999999999999,0.21000000000000002,0.3990353571914616
0.94,0.21000000000000002,0.38985295147251425
0.95,0.21000000000000002,0.37421159947559324
0.96,0.21000000000000002,0.35706666449906854
0.97,0.21000000000000002,0.3375208815802043
0.98,0.21000000000000002,0.31619905624603906
0.99,0.21000000000000002,0.2949466412735096
1.0,0.21000000000000002,0.2724966486963805
1.01,0.21000000000000002,0.2493091652361521
1.02,0.21000000000000002,0.22707329539700286
1.03,0.21000000000000002,0.20491610904502694
1.04,0.21000000000000002,0.1837956842666164
1.0499999999999998,0.21000000000000002,0.16334811765789625
1.06,0.21000000000000002,0.14381780987187967
1.0699999999999998,0.21000000000000002,0.1270947788751239
1.08,0.21000000000000002,0.1109035200014839
1.0899999999999999,0.21000000000000002,0.09592332349500958
1.1,0.21000000000000002,0.08260689901089446
1.1099999999999999,0.21000000000000002,0.07080020470311137
1.1199999999999999,0.21000000000000002,0.060046305720307905
1.13,0.21000000000000002,0.05102790777845121
1.14,0.21000000000000002,0.04296153660979705
1.15,0.21000000000000002,0.03588708505143169
1.16,0.21000000000000002,0.02978198328742328
1.17,0.21000000000000002,0.024896365821579378
1.18,0.21000000000000002,0.02050833475270359
1.19,0.21000000000000002,0.016792337355452748
1.2,0.21000000000000002,0.01382808015833565
1.21,0.21000000000000002,0.011278407471859781
1.22,0.21000000000000002,0.009100593622934298
1.23,0.21000000000000002,0.0073803517109072014
1.2399999999999998,0.21000000000000002,0.005939671031581816
1.25,0.21000000000000002,0.004780067244769122
1.2599999999999998,0.21000000000000002,0.0038222153401248943
1.27,0.21000000000000002,0.0030363708835882764
1.2799999999999998,0.21000000000000002,0.0024228129613821
1.29,0.21000000000000002,0.0019542597657933474
1.2999999999999998,0.21000000000000002,0.0015342132348071021
1.31,0.21000000000000002,0.001220732772243987
1.3199999999999998,0.21000000000000002,0.0009611349092408273
1.33,0.21000000000000002,0.0007503797794870515
1.3399999999999999,0.21000000000000002,0.000593959378774553
1.3499999999999999,0.21000000000000002,0.000466069718031265
1.3599999999999999,0.21000000000000002,0.0003605573402994818
1.3699999999999999,0.21000000000000002,0.00028234006354681273
1.38,0.21000000000000002,0.0002208833972325654
1.39,0.21000000000000002,0.00017298877616551812
1.4,0.21000000000000002,0.00013309465446560806
1.41,0.21000000000000002,0.00010389139290289591
1.42,0.21000000000000002,8.06129490046356e-05
1.43,0.21000000000000002,6.226336803157818e-05
1.44,0.21000000000000002,4.8234548888421476e-05
1.45,0.21000000000000002,3.7724209235223135e-05
0.65,0.22,0.0016556430436044016
0.66,0.22,0.002796746067407732
0.67,0.22,0.0058336687645971184
0.68,0.22,0.009203589850431458
0.6900000000000001,0.22,0.014128708515170209
0.7,0.22,0.02110569920037369
0.71,0.22,0.030682527312756565
0.72,0.22,0.043415197074543305
0.73,0.22,0.059805923062176844
0.74,0.22,0.08022721837921717
0.75,0.22,0.10484212567791686
0.76,0.22,0.13353290142578983
0.77,0.22,0.16585413037163327
0.78,0.22,0.18310911422833928
0.79,0.22,0.21929364122867842
0.8,0.22,0.25661095642838905
0.81,0.22,0.27508426063210695
0.8200000000000001,0.22,0.3114200115833032
0.83,0.22,0.32832071153330084
0.84,0.22,0.36047735254100244
0.85,0.22,0.3740690642016886
0.86,0.22,0.3858978664131025
0.87,0.22,0.40823781159772743
0.88,0.22,0.41462796737066154
0.89,0.22,0.4183119629963786
0.9,0.22,0.4280974531603343
0.9099999999999999,0.22,0.4255939076740571
0.9199999999999999,0.22,0.42032729444964745
0.9299999999999999,0.22,0.4125192630087918
0.94,0.22,0.40560286429537473
0.95,0.22,0.3918006510973357
0.96,0.22,0.37561002913411884
0.97,0.22,0.35789945688935876
0.98,0.22,0.3378350748175792
0.99,0.22,0.31641567884826516
1.0,0.22,0.2950643773523145
1.01,0.22,0.27289616043959625
1.02,0.22,0.24994831593436465
1.03,0.22,0.22778706602225432
1.04,0.22,0.20593041706648504
1.0499999999999998,0.22,0.1849063848157142
1.06,0.22,0.1645112029831553
1.0699999999999998,0.22,0.1459811795592707
1.08,0.22,0.1284179667163386
1.0899999999999999,0.22,0.11134506730599168
1.1,0.22,0.09745630695092157
1.1099999999999999,0.22,0.08444861561566666
1.1199999999999999,0.22,0.07165106616443531
1.13,0.22,0.061433858481547754
1.14,0.22,0.05212485939772714
1.15,0.22,0.0439858842864816
1.16,0.22,0.0369807725905636
1.17,0.22,0.03093553340478779
1.18,0.22,0.02572708430925907
1.19,0.22,0.021335115413637595
1.2,0.22,0.01746517281955383
1.21,0.22,0.014299448765861885
1.22,0.22,0.01178058350003792
1.23,0.22,0.009605665512425272
1.2399999999999998,0.22,0.007763562733627353
1.25,0.22,0.006302522703063805
1.2599999999999998,0.22,0.005089671842717094
1.27,0.22,0.004092526504868633
1.2799999999999998,0.22,0.0032660532309893436
1.29,0.22,0.00262771867421523
1.2999999999999998,0.22,0.002072667415190382
1.31,0.22,0.0016583134131915385
1.3199999999999998,0.22,0.0013195999163199475
1.33,0.22,0.001027379244185868
1.3399999999999999,0.22,0.0008217523533362705
1.3499999999999999,0.22,0.0006502431800018546
1.3599999999999999,0.22,0.0005058898383080144
1.3699999999999999,0.22,0.00039959081236711115
1.38,0.22,0.00031228507498792275
1.39,0.22,0.0002444789896951817
1.4,0.22,0.000190525659764506
1.41,0.22,0.0001484062842697878
1.42,0.22,0.00011683656151648133
1.43,0.22,8.948741314923465e-05
1.44,0.22,7.023763397152377e-05
1.45,0.22,5.476723140133751e-05
0.65,0.23,0.0016556431310249537
0.66,0.23,0.002796746458534597
0.67,0.23,0.005833670418011354
0.68,0.23,0.009203595595933919
0.6900000000000001,0.23,0.014128728105152111
0.7,0.23,0.021105759908421867
0.71,0.23,0.030682696890258244
0.72,0.23,0.043415647850235994
0.73,0.23,0.059807039619239
0.74,0.23,0.08022994061851749
0.75,0.23,0.10484819964976774
0.76,0.23,0.13354576652821967
0.77,0.23,0.16588155825453718
0.78,0.23,0.18316036881115919
0.79,0.23,0.21938651971524845
0.8,0.23,0.25677583029138457
0.81,0.23,0.275357551306618
0.8200000000000001,0.23,0.311871427966644
0.83,0.23,0.329028665612161
0.84,0.23,0.3615454524851117
0.85,0.23,0.37559931473496055
0.86,0.23,0.3880879557625963
0.87,0.23,0.4111184181653027
0.88,0.23,0.41858760971979736
0.89,0.23,0.4238406072582598
0.9,0.23,0.4344911074992888
0.9099999999999999,0.23,0.43389260597828805
0.9199999999999999,0.23,0.43089047771557265
0.9299999999999999,0.23,0.42458727713616534
0.94,0.23,0.41944043418183763
0.95,0.23,0.40736571745089317
0.96,0.23,0.3931035789106727
0.97,0.23,0.3765417768251651
0.98,0.23,0.3581168909337938
0.99,0.23,0.33869726750352136
1.0,0.23,0.31701445792138416
1.01,0.23,0.2953913379291298
1.02,0.23,0.2730873806932936
1.03,0.23,0.2504222130614044
1.04,0.23,0.22788346851868946
1.0499999999999998,0.23,0.20648671655816334
1.06,0.23,0.18572133273690153
1.0699999999999998,0.23,0.165606426981062
1.08,0.23,0.14711207660516923
1.0899999999999999,0.23,0.12965954567519228
1.1,0.23,0.1133717317440332
1.1099999999999999,0.23,0.09863269714845932
1.1199999999999999,0.23,0.08514415062853722
1.13,0.23,0.07358111826916147
1.14,0.23,0.06322257598547851
1.15,0.23,0.053879372057119464
1.16,0.23,0.04555492481851418
1.17,0.23,0.03819492962034867
1.18,0.23,0.03181015348009682
1.19,0.23,0.0265683230224091
1.2,0.23,0.022093458180925413
1.21,0.23,0.018258224443360963
1.22,0.23,0.015070355704470332
1.23,0.23,0.012269652661480343
1.2399999999999998,0.23,0.01005829384190618
1.25,0.23,0.008202606695965578
1.2599999999999998,0.23,0.006641814830305633
1.27,0.23,0.005344394002311248
1.2799999999999998,0.23,0.004322536081166961
1.29,0.23,0.0034919438166385
1.2999999999999998,0.23,0.002806574061604656
1.31,0.23,0.0022328125435219976
1.3199999999999998,0.23,0.0017931933208124823
1.33,0.23,0.0014174865983943461
1.3399999999999999,0.23,0.0011288373645350436
1.3499999999999999,0.23,0.0008916959625375981
1.3599999999999999,0.23,0.0006991377559680525
1.3699999999999999,0.23,0.0005596961265441819
1.38,0.23,0.0004465587229972391
1.39,0.23,0.00034761194495695405
1.4,0.23,0.00026976843233041917
1.41,0.23,0.00021114571668407253
1.42,0.23,0.0001665673581732469
1.43,0.23,0.0001290775203588407
1.44,0.23,0.00010095781431408759
1.45,0.23,7.888886411707048e-05
0.65,0.24000000000000002,0.0016556431703976663
0.66,0.24000000000000002,0.002796746632641785
0.67,0.24000000000000002,0.005833671149622458
0.68,0.24000000000000002,0.009203598128015814
0.6900000000000001,0.24000000000000002,0.014128736471352307
0.7,0.24000000000000002,0.02110578700699151
0.71,0.24000000000000002,0.03068278517424652
0.72,0.24000000000000002,0.043415884295682064
0.73,0.24000000000000002,0.05980768038616249
0.74,0.24000000000000002,0.08023144357619832
0.75,0.24000000000000002,0.10485167026480186
0.76,0.24000000000000002,0.13355329803486812
0.77,0.24000000000000002,0.16589723341230214
0.78,0.24000000000000002,0.1831911076001982
0.79,0.24000000000000002,0.21944481414136288
0.8,0.24000000000000002,0.2568789641648991
0.81,0.24000000000000002,0.27554080706037354
0.8200000000000001,0.24000000000000002,0.31217340724173387
0.83,0.24000000000000002,0.3295139120376396
0.84,0.24000000000000002,0.36230770240626897
0.85,0.24000000000000002,0.3767333098459887
0.86,0.24000000000000002,0.3897056999225994
0.87,0.24000000000000002,0.41341435918051705
0.88,0.24000000000000002,0.4216651864043194
0.89,0.24000000000000002,0.4279866589477976
0.9,0.24000000000000002,0.4399994869758966
0.9099999999999999,0.24000000000000002,0.4406585127378621
0.9199999999999999,0.24000000000000002,0.4386314948332524
0.9299999999999999,0.24000000000000002,0.4343898104441497
0.94,0.24000000000000002,0.4312030284657832
0.95,0.24000000000000002,0.42100397035481624
0.96,0.24000000000000002,0.407973355899528
0.97,0.24000000000000002,0.3932409746179599
0.98,0.24000000000000002,0.3772142119272239
0.99,0.24000000000000002,0.35852031652228167
1.0,0.24000000000000002,0.33827212030146436
1.01,0.24000000000000002,0.3172737148841527
1.02,0.24000000000000002,0.29555285236582196
1.03,0.24000000000000002,0.2736568290422272
1.04,0.24000000000000002,0.25044480812379616
1.0499999999999998,0.24000000000000002,0.2292416211049711
1.06,0.24000000000000002,0.2071990273087558
1.0699999999999998,0.24000000000000002,0.1863078235964559
1.08,0.24000000000000002,0.16716535029388796
1.0899999999999999,0.24000000000000002,0.14841414068355144
1.1,0.24000000000000002,0.13071420081814486
1.1099999999999999,0.24000000000000002,0.11474977567743999
1.1199999999999999,0.24000000000000002,0.09947904465632829
1.13,0.24000000000000002,0.08665122762753634
1.14,0.24000000000000002,0.07457439885749195
1.15,0.24000000000000002,0.06406970883376563
1.16,0.24000000000000002,0.0543751998593071
1.17,0.24000000000000002,0.04631480803265628
1.18,0.24000000000000002,0.03915538105025894
1.19,0.24000000000000002,0.0330177529277333
1.2,0.24000000000000002,0.027290873300364466
1.21,0.24000000000000002,0.02296854596326765
1.22,0.24000000000000002,0.018959306996768198
1.23,0.24000000000000002,0.015710421104195373
1.2399999999999998,0.24000000000000002,0.012836389442717894
1.25,0.24000000000000002,0.010541421997698704
1.2599999999999998,0.24000000000000002,0.008617133025232778
1.27,0.24000000000000002,0.007048529544102791
1.2799999999999998,0.24000000000000002,0.005658004598395946
1.29,0.24000000000000002,0.004622516504399832
1.2999999999999998,0.24000000000000002,0.0037143433421357114
1.31,0.24000000000000002,0.002972046492349434
1.3199999999999998,0.24000000000000002,0.002412221603620491
1.33,0.24000000000000002,0.0019153460038127518
1.3399999999999999,0.24000000000000002,0.001530677896910154
1.3499999999999999,0.24000000000000002,0.0012232479693349931
1.3599999999999999,0.24000000000000002,0.0009621691735441872
1.3699999999999999,0.24000000000000002,0.0007675932378363583
1.38,0.24000000000000002,0.0006082322875788547
1.39,0.24000000000000002,0.00048198076201899344
1.4,0.24000000000000002,0.0003774743623388922
1.41,0.24000000000000002,0.0002982501404359228
1.42,0.24000000000000002,0.00023432106674098536
1.43,0.24000000000000002,0.00018370113538305859
1.44,0.24000000000000002,0.00014333870905544968
1.45,0.24000000000000002,0.00011131522639703861
0.65,0.25,0.0016556431867713666
0.66,0.25,0.002796746708787881
0.67,0.25,0.00583367146284416
0.68,0.25,0.009203599379250464
0.6900000000000001,0.25,0.01412874072557687
0.7,0.25,0.021105801221647714
0.71,0.25,0.030682826406922416
0.72,0.25,0.04341601471728976
0.73,0.25,0.05980798889477102
0.74,0.25,0.08023226876370201
0.75,0.25,0.1048536124882164
0.76,0.25,0.1335577152430534
0.77,0.25,0.16590649903468216
0.78,0.25,0.18321055201923547
0.79,0.25,0.21948251210973452
0.8,0.25,0.25694937781539867
0.81,0.25,0.2756603826128386
0.8200000000000001,0.25,0.3123833896735321
0.83,0.25,0.32985770041516765
0.84,0.25,0.36283190904398865
0.85,0.25,0.37753833662400155
0.86,0.25,0.3909292351629864
0.87,0.25,0.41517098297989513
0.88,0.25,0.42421096207503484
0.89,0.25,0.43129874789017925
0.9,0.25,0.4442553155141047
0.9099999999999999,0.25,0.4461337127598528
0.9199999999999999,0.25,0.44556970031551146
0.9299999999999999,0.25,0.44278152333507437
0.94,0.25,0.44110023213240457
0.95,0.25,0.43258097652063604
0.96,0.25,0.42187597106576663
0.97,0.25,0.409243359565356
0.98,0.25,0.3939426948010462
0.99,0.25,0.37686300894643965
1.0,0.25,0.3580504051914443
1.01,0.25,0.3392867417988472
1.02,0.25,0.3177622986932429
1.03,0.25,0.29532180619756276
1.04,0.25,0.2733719163138814
1.0499999999999998,0.25,0.2509783536965406
1.06,0.25,0.2295243512790892
1.0699999999999998,0.25,0.20822285752863193
1.08,0.25,0.1870733948163114
1.0899999999999999,0.25,0.16765941151902586
1.1,0.25,0.1488056001822963
1.1099999999999999,0.25,0.13180326906376724
1.1199999999999999,0.25,0.11566223605040572
1.13,0.25,0.10132501533998703
1.14,0.25,0.08783799945260737
1.15,0.25,0.07568058830342926
1.16,0.25,0.06513612452606171
1.17,0.25,0.05591924264548569
1.18,0.25,0.04740618352920304
1.19,0.25,0.03999986695016142
1.2,0.25,0.03368126722364298
1.21,0.25,0.028353672017799324
1.22,0.25,0.023660920581410633
1.23,0.25,0.019760532113828312
1.2399999999999998,0.25,0.016170364472700108
1.25,0.25,0.013400502362392845
1.2599999999999998,0.25,0.011170055956548762
1.27,0.25,0.009107754875492155
1.2799999999999998,0.25,0.007352849045399679
1.29,0.25,0.006001844242966431
1.2999999999999998,0.25,0.004863767688508634
1.31,0.25,0.003955077008171312
1.3199999999999998,0.25,0.003202493419599806
1.33,0.25,0.002553033016083292
1.3399999999999999,0.25,0.0020563747972907084
1.3499999999999999,0.25,0.0016436267352067766
1.3599999999999999,0.25,0.0013261090344276801
1.3699999999999999,0.25,0.0010614177027564377
1.38,0.25,0.0008433127420768385
1.39,0.25,0.0006656043803019229
1.4,0.25,0.0005237934514410243
1.41,0.25,0.0004170355506135175
1.42,0.25,0.0003269408141479395
1.43,0.25,0.00025978470749565797
1.44,0.25,0.00020443123628760017
1.45,0.25,0.00016027154787855684
0.65,0.26,0.0016556431937171823
0.66,0.26,0.0027967467412529593
0.67,0.26,0.005833671604846729
0.68,0.26,0.009203599940429108
0.6900000000000001,0.26,0.01412874280612042
0.7,0.26,0.021105808387286422
0.71,0.26,0.030682848182736457
0.72,0.26,0.04341607912163999
0.73,0.26,0.05980817268737251
0.74,0.26,0.08023274945892275
0.75,0.26,0.10485476851510793
0.76,0.26,0.1335604498048726
0.77,0.26,0.16591232138641931
0.78,0.26,0.1832215490394551
0.79,0.26,0.21950603952261954
0.8,0.26,0.2569943906419853
0.81,0.26,0.27574195697503073
0.8200000000000001,0.26,0.3125225446115617
0.83,0.26,0.33008794342679265
0.84,0.26,0.3632077969513786
0.85,0.26,0.3781419357461307
0.86,0.26,0.39181736847658055
0.87,0.26,0.4164247466339676
0.88,0.26,0.42597759507065835
0.89,0.26,0.4337879654299429
0.9,0.26,0.4477149301697985
0.9099999999999999,0.26,0.45048876670102084
0.9199999999999999,0.26,0.45130219731644117
0.9299999999999999,0.26,0.4498317396725461
0.94,0.26,0.4497060794264066
0.95,0.26,0.4428444962818333
0.96,0.26,0.4338106494746865
0.97,0.26,0.4225682451922529
0.98,0.26,0.40914597682236087
0.99,0.26,0.39371890149148203
1.0,0.26,0.37670699751659403
1.01,0.26,0.35823953113452994
1.02,0.26,0.3380225038515806
1.03,0.26,0.3159786029292615
1.04,0.26,0.2940361733259167
1.0499999999999998,0.26,0.27222322495408935
1.06,0.26,0.2512856929780529
1.0699999999999998,0.26,0.23006084217708866
1.08,0.26,0.20848273031626788
1.0899999999999999,0.26,0.18788562736128533
1.1,0.26,0.16828602557102657
1.1099999999999999,0.26,0.1498796608187417
1.1199999999999999,0.26,0.1326560387702865
1.13,0.26,0.11666540646612344
1.14,0.26,0.10248601846306914
1.15,0.26,0.08914163177828252
1.16,0.26,0.07692774285398495
1.17,0.26,0.06624617737659598
1.18,0.26,0.05668821622893369
1.19,0.26,0.04855289529912209
1.2,0.26,0.04118640487619965
1.21,0.26,0.03462110884936929
1.22,0.26,0.029128336113573915
1.23,0.26,0.024399497042939925
1.2399999999999998,0.26,0.020345915902490193
1.25,0.26,0.016900543412771
1.2599999999999998,0.26,0.014018225114321563
1.27,0.26,0.011619449921821115
1.2799999999999998,0.26,0.009516647024139728
1.29,0.26,0.007679311760194126
1.2999999999999998,0.26,0.006251285726986865
1.31,0.26,0.005093160003149934
1.3199999999999998,0.26,0.004151535330295066
1.33,0.26,0.003391253574475548
1.3399999999999999,0.26,0.002736965055026193
1.3499999999999999,0.26,0.0022162210679014865
1.3599999999999999,0.26,0.0017717325674264238
1.3699999999999999,0.26,0.0014200998684788556
1.38,0.26,0.001139121029894684
1.39,0.26,0.0009046691698264862
1.4,0.26,0.0007221624283251007
1.41,0.26,0.0005740340770391862
1.42,0.26,0.0004573194300649975
1.43,0.26,0.00036002670779305545
1.44,0.26,0.00028773947718414546
1.45,0.26,0.00022750601095882924
0.65,0.27,0.0016556431966107345
0.66,0.27,0.002796746755345271
0.67,0.27,0.00583367166590369
0.68,0.27,0.009203600201794775
0.6900000000000001,0.27,0.014128743811589677
0.7,0.27,0.021105811835417425
0.71,0.27,0.03068285926762748
0.72,0.27,0.04341611205770316
0.73,0.27,0.059808265347543334
0.74,0.27,0.08023299931370671
0.75,0.27,0.1048553917088788
0.76,0.27,0.1335619177521061
0.77,0.27,0.16591560749283213
0.78,0.27,0.18322937311452567
0.79,0.27,0.21951957706633163
0.8,0.27,0.2570225761989382
0.81,0.27,0.2757958670769833
0.8200000000000001,0.27,0.3126190918080463
0.83,0.27,0.33024794495516624
0.84,0.27,0.3634707284522487
0.85,0.27,0.37854778153647534
0.86,0.27,0.39244933134471793
0.87,0.27,0.41739042249135655
0.88,0.27,0.4273849097875658
0.89,0.27,0.43573221668200535
0.9,0.27,0.4503108072471137
0.9099999999999999,0.27,0.45407827021380154
0.9199999999999999,0.27,0.4557927954249219
0.9299999999999999,0.27,0.4555732143333809
0.94,0.27,0.4566812807834424
0.95,0.27,0.4518618229947742
0.96,0.27,0.4442390829872289
0.97,0.27,0.4346775719709579
0.98,0.27,0.4228464068397687
0.99,0.27,0.40898912325000225
1.0,0.27,0.3936035770912415
1.01,0.27,0.37621987452361205
1.02,0.27,0.35780065048323617
1.03,0.27,0.33767636489085523
1.04,0.27,0.3166375586609491
1.0499999999999998,0.27,0.2951659701895676
1.06,0.27,0.2728996823537755
1.0699999999999998,0.27,0.25136272232987317
1.08,0.27,0.23130648711903065
1.0899999999999999,0.27,0.20872830783612106
1.1,0.27,0.1886378540225598
1.1099999999999999,0.27,0.1694800969695733
1.1199999999999999,0.27,0.15142065896139623
1.13,0.27,0.13423225562834784
1.14,0.27,0.11832036850608979
1.15,0.27,0.10359404244900987
1.16,0.27,0.09016934889535967
1.17,0.27,0.0781895696587878
1.18,0.27,0.06767280520100492
1.19,0.27,0.05794295702930218
1.2,0.27,0.04977598878372094
1.21,0.27,0.04204749042148167
1.22,0.27,0.03588858705250396
1.23,0.27,0.030214959818549558
1.2399999999999998,0.27,0.025333817920653083
1.25,0.27,0.021091902265601675
1.2599999999999998,0.27,0.01755873893450774
1.27,0.27,0.014601083540573623
1.2799999999999998,0.27,0.012063786516415901
1.29,0.27,0.009998325684331424
1.2999999999999998,0.27,0.008194023950032837
1.31,0.27,0.006682972540517768
1.3199999999999998,0.27,0.005466198307003758
1.33,0.27,0.004445158767220644
1.3399999999999999,0.27,0.0036624507766457827
1.3499999999999999,0.27,0.002969747152802898
1.3599999999999999,0.27,0.0023683934363561403
1.3699999999999999,0.27,0.0018813841434791555
1.38,0.27,0.0015429594561615278
1.39,0.27,0.001228861754399912
1.4,0.27,0.0009830185600175282
1.41,0.27,0.0007885047666919466
1.42,0.27,0.0006285970737713899
1.43,0.27,0.0004993284930103476
1.44,0.27,0.0003950015815014917
1.45,0.27,0.0003156326827403758
0.65,0.28,0.0016556431978155945
0.66,0.28,0.002796746761191032
0.67,0.28,0.005833671694569399
0.68,0.28,0.009203600314182348
0.6900000000000001,0.28,0.014128744264894822
0.7,0.28,0.02110581346542205
0.71,0.28,0.030682864705543385
0.72,0.28,0.04341612937505429
0.73,0.28,0.05980831508525531
0.74,0.28,0.08023313510240108
0.75,0.28,0.10485573091502286
0.76,0.28,0.13356274346530447
0.77,0.28,0.16591750235977026
0.78,0.28,0.18323350488149104
0.79,0.28,0.21952868580954826
0.8,0.28,0.2570395392270238
0.81,0.28,0.275826684784445
0.8200000000000001,0.28,0.3126754106225547
0.83,0.28,0.3303497994204217
0.84,0.28,0.363640597080117
0.85,0.28,0.3788412255541142
0.86,0.28,0.39291436127588136
0.87,0.28,0.4180681190775845
0.88,0.28,0.4283800801676927
0.89,0.28,0.43720172535374136
0.9,0.28,0.4523697339396927
0.9099999999999999,0.28,0.45678110799903293
0.9199999999999999,0.28,0.45943547007419616
0.9299999999999999,0.28,0.46029274311581747
0.94,0.28,0.4627124193952533
0.95,0.28,0.45884880750323165
0.96,0.28,0.4528595033702132
0.97,0.28,0.4449854005406658
0.98,0.28,0.4350652334034124
0.99,0.28,0.42289068570595917
1.0,0.28,0.4086871824832295
1.01,0.28,0.3930262259207898
1.02,0.28,0.37549225286646126
1.03,0.28,0.35722446662956686
1.04,0.28,0.3368355678454018
1.0499999999999998,0.28,0.3159837925859665
1.06,0.28,0.29474804804886445
1.0699999999999998,0.28,0.27341846876593723
1.08,0.28,0.25145683598609375
1.0899999999999999,0.28,0.23057420527662562
1.1,0.28,0.20889175740819124
1.1099999999999999,0.28,0.19077599794336095
1.1199999999999999,0.28,0.16943590546025972
1.13,0.28,0.15286614100508486
1.14,0.28,0.13504001185523873
1.15,0.28,0.1190653852620408
1.16,0.28,0.10462467000601211
1.17,0.28,0.09150139631543504
1.18,0.28,0.079559040333778
1.19,0.28,0.06867725023330551
1.2,0.28,0.05914257061363855
1.21,0.28,0.05094303602767789
1.22,0.28,0.043154073177487096
1.23,0.28,0.03671605242625971
1.2399999999999998,0.28,0.030993216455254907
1.25,0.28,0.02620594376392087
1.2599999999999998,0.28,0.02195666522624243
1.27,0.28,0.018272212940142436
1.2799999999999998,0.28,0.015168105448055169
1.29,0.28,0.012610587731674464
1.2999999999999998,0.28,0.010391793213950385
1.31,0.28,0.008625321812586743
1.3199999999999998,0.28,0.007030480310846508
1.33,0.28,0.005755562623434616
1.3399999999999999,0.28,0.004698991944472079
1.3499999999999999,0.28,0.00384269122256759
1.3599999999999999,0.28,0.00311777378031096
1.3699999999999999,0.28,0.0025152589016587575
1.38,0.28,0.0020256313395838003
1.39,0.28,0.001667410093332608
1.4,0.28,0.001309337545975633
1.41,0.28,0.0010861719954726894
1.42,0.28,0.0008450297822224292
1.43,0.28,0.0006858693176859886
1.44,0.28,0.0005409821976063473
1.45,0.28,0.00043573767386701157
0.65,0.29000000000000004,0.0016556431982906162
0.66,0.29000000000000004,0.002796746763776341
0.67,0.29000000000000004,0.0058336717067435555
0.68,0.29000000000000004,0.009203600368225647
0.6900000000000001,0.29000000000000004,0.014128744474272785
0.7,0.29000000000000004,0.021105814237856235
0.71,0.29000000000000004,0.030682867444169457
0.72,0.29000000000000004,0.04341613812575683
0.73,0.29000000000000004,0.05980834055616689
0.74,0.29000000000000004,0.08023320864145592
0.75,0.29000000000000004,0.10485592506103258
0.76,0.29000000000000004,0.13356322451906044
0.77,0.29000000000000004,0.1659186623949922
0.78,0.29000000000000004,0.18323606572782603
0.79,0.29000000000000004,0.21953397974735975
0.8,0.29000000000000004,0.25705057498376005
0.81,0.29000000000000004,0.27584787924835225
0.8200000000000001,0.29000000000000004,0.3127147770633324
0.83,0.29000000000000004,0.33041990248969516
0.84,0.29000000000000004,0.3637676421955869
0.85,0.29000000000000004,0.37904500586490186
0.86,0.29000000000000004,0.39322716703005467
0.87,0.29000000000000004,0.41861467686169784
0.88,0.29000000000000004,0.42910805559166026
0.89,0.29000000000000004,0.43828999506068345
0.9,0.29000000000000004,0.4539401571333104
0.9099999999999999,0.29000000000000004,0.45893895446987576
0.9199999999999999,0.29000000000000004,0.4623561277599486
0.9299999999999999,0.29000000000000004,0.4640284937615922
0.94,0.29000000000000004,0.467611879645644
0.95,0.29000000000000004,0.4648913074735076
0.96,0.29000000000000004,0.46044501006363514
0.97,0.29000000000000004,0.45392924960778347
0.98,0.29000000000000004,0.44523812282592345
0.99,0.29000000000000004,0.43476846069971486
1.0,0.29000000000000004,0.42251935651027916
1.01,0.29000000000000004,0.4079349208004345
1.02,0.29000000000000004,0.39246051816105554
1.03,0.29000000000000004,0.375121673443911
1.04,0.29000000000000004,0.35617657814397374
1.0499999999999998,0.29000000000000004,0.3365371086868095
1.06,0.29000000000000004,0.3153814265410728
1.0699999999999998,0.29000000000000004,0.2948333966386829
1.08,0.29000000000000004,0.2731375203460061
1.0899999999999999,0.29000000000000004,0.25156169666562217
1.1,0.29000000000000004,0.23036245808874795
1.1099999999999999,0.29000000000000004,0.2097469478399884
1.1199999999999999,0.29000000000000004,0.19033171917246572
1.13,0.29000000000000004,0.17107374446197848
1.14,0.29000000000000004,0.15290511794966832
1.15,0.29000000000000004,0.13701893656185965
1.16,0.29000000000000004,0.12199731931098512
1.17,0.29000000000000004,0.10556408297343692
1.18,0.29000000000000004,0.09255837091451558
1.19,0.29000000000000004,0.08056779180132217
1.2,0.29000000000000004,0.06999500723360891
1.21,0.29000000000000004,0.06043492590422425
1.22,0.29000000000000004,0.05189083159177647
1.23,0.29000000000000004,0.04442273528156106
1.2399999999999998,0.29000000000000004,0.037713469417566474
1.25,0.29000000000000004,0.032024119388163
1.2599999999999998,0.29000000000000004,0.02700150478359222
1.27,0.29000000000000004,0.02259826266556688
1.2799999999999998,0.29000000000000004,0.01892290014819646
1.29,0.29000000000000004,0.01584839898778995
1.2999999999999998,0.29000000000000004,0.013074161783529499
1.31,0.29000000000000004,0.01092231208451789
1.3199999999999998,0.29000000000000004,0.009034324876637224
1.33,0.29000000000000004,0.007409631478856793
1.3399999999999999,0.29000000000000004,0.006094951878506996
1.3499999999999999,0.29000000000000004,0.004960150279103593
1.3599999999999999,0.29000000000000004,0.004078767733586255
1.3699999999999999,0.29000000000000004,0.003319595718420745
1.38,0.29000000000000004,0.0026845665251116887
1.39,0.29000000000000004,0.002178217825171575
1.4,0.29000000000000004,0.0017683542551507245
1.41,0.29000000000000004,0.0014304158359773494
1.42,0.29000000000000004,0.0011559161685188867
1.43,0.29000000000000004,0.0009134116794136862
1.44,0.29000000000000004,0.0007426533277798785
1.45,0.29000000000000004,0.0006103392825782524
0.65,0.30000000000000004,0.0016556431984842955
0.66,0.30000000000000004,0.002796746764848136
0.67,0.30000000000000004,0.00583367171202333
0.68,0.30000000000000004,0.009203600392107119
0.6900000000000001,0.30000000000000004,0.014128744573181239
0.7,0.30000000000000004,0.021105814602892414
0.71,0.30000000000000004,0.03068286877104421
0.72,0.30000000000000004,0.043416142549570415
0.73,0.30000000000000004,0.059808354590920404
0.74,0.30000000000000004,0.08023324647714258
0.75,0.30000000000000004,0.10485602940286634
0.76,0.30000000000000004,0.13356349069483256
0.77,0.30000000000000004,0.1659192963964185
0.78,0.30000000000000004,0.1832375113558193
0.79,0.30000000000000004,0.2195372468325389
0.8,0.30000000000000004,0.2570570345191324
0.81,0.30000000000000004,0.2758610246159458
0.8200000000000001,0.30000000000000004,0.31273971372264275
0.83,0.30000000000000004,0.3304664875359584
0.84,0.30000000000000004,0.3638488209705677
0.85,0.30000000000000004,0.37917728798351963
0.86,0.30000000000000004,0.3934554865744138
0.87,0.30000000000000004,0.41893236134988093
0.88,0.30000000000000004,0.4296683063747931
0.89,0.30000000000000004,0.4390911938867048
0.9,0.30000000000000004,0.4551408227127758
0.9099999999999999,0.30000000000000004,0.46067776827233675
0.9199999999999999,0.30000000000000004,0.4646318514339839
0.9299999999999999,0.30000000000000004,0.46701460605450384
0.94,0.30000000000000004,0.4714402210952415
0.95,0.30000000000000004,0.4697700539073366
0.96,0.30000000000000004,0.4664590660894635
0.97,0.30000000000000004,0.46130141048157364
0.98,0.30000000000000004,0.4541754015844633
0.99,0.30000000000000004,0.44548616501970806
1.0,0.30000000000000004,0.4341729597327584
1.01,0.30000000000000004,0.4218636055465721
1.02,0.30000000000000004,0.407530254686143
1.03,0.30000000000000004,0.3914790763139185
1.04,0.30000000000000004,0.3739428403971591
1.0499999999999998,0.30000000000000004,0.35516831185625186
1.06,0.30000000000000004,0.3352959237635451
1.0699999999999998,0.30000000000000004,0.3152274711490376
1.08,0.30000000000000004,0.294200613550537
1.0899999999999999,0.30000000000000004,0.2727740584429889
1.1,0.30000000000000004,0.2510724424890202
1.1099999999999999,0.30000000000000004,0.2311709493857942
1.1199999999999999,0.30000000000000004,0.2103169158162188
1.13,0.30000000000000004,0.19087433720502786
1.14,0.30000000000000004,0.1718234822797787
1.15,0.30000000000000004,0.15370502869424618
1.16,0.30000000000000004,0.13714488232078648
1.17,0.30000000000000004,0.12188841632660834
1.18,0.30000000000000004,0.10772787715920784
1.19,0.30000000000000004,0.09472853811978198
1.2,0.30000000000000004,0.08259030032665204
1.21,0.30000000000000004,0.07148322606688988
1.22,0.30000000000000004,0.06141858504737145
1.23,0.30000000000000004,0.05288509070643847
1.2399999999999998,0.30000000000000004,0.045312681823868065
1.25,0.30000000000000004,0.038612933331296
1.2599999999999998,0.30000000000000004,0.032848437689365656
1.27,0.30000000000000004,0.027765297151491578
1.2799999999999998,0.30000000000000004,0.0233570949529264
1.29,0.30000000000000004,0.019722088285743018
1.2999999999999998,0.30000000000000004,0.01633884164970703
1.31,0.30000000000000004,0.013700375781128775
1.3199999999999998,0.30000000000000004,0.011394443437872503
1.33,0.30000000000000004,0.009426880661045904
1.3399999999999999,0.30000000000000004,0.007758932545267792
1.3499999999999999,0.30000000000000004,0.006399033646427142
1.3599999999999999,0.30000000000000004,0.00525199456579959
1.3699999999999999,0.30000000000000004,0.004306980056795341
1.38,0.30000000000000004,0.003524420121803409
1.39,0.30000000000000004,0.0028740654446604915
1.4,0.30000000000000004,0.0023156427770939167
1.41,0.30000000000000004,0.0018973260063797105
1.42,0.30000000000000004,0.0015281988294427095
1.43,0.30000000000000004,0.0012374007268232826
1.44,0.30000000000000004,0.0009985663499965448
1.45,0.30000000000000004,0.000799691479826178
0.65,0.31,0.0016556431985683107
0.66,0.31,0.0027967467653057035
0.67,0.31,0.00583367171435366
0.68,0.31,0.00920360040277762
0.6900000000000001,0.31,0.01412874461815686
0.7,0.31,0.021105814792285807
0.71,0.31,0.030682869410870138
0.72,0.31,0.043416144750717145
0.73,0.31,0.05980836145072577
0.74,0.31,0.08023326735507606
0.75,0.31,0.10485608680841277
0.76,0.31,0.13356364265810583
0.77,0.31,0.16591966280449688
0.78,0.31,0.18323836156123507
0.79,0.31,0.21953911824252328
0.8,0.31,0.2570613329812952
0.81,0.31,0.2758691558990307
0.8200000000000001,0.31,0.31275554594754623
0.83,0.31,0.330496239968616
0.84,0.31,0.3639029212804187
0.85,0.31,0.37927220269805184
0.86,0.31,0.3936103178811044
0.87,0.31,0.4191787833537512
0.88,0.31,0.4300704667497396
0.89,0.31,0.4396805998122519
0.9,0.31,0.45597317505576296
0.9099999999999999,0.31,0.46185766028345865
0.9199999999999999,0.31,0.4664033961971411
0.9299999999999999,0.31,0.4694210743074653
0.94,0.31,0.4745614229751168
0.95,0.31,0.473734476040228
0.96,0.31,0.47154384917981357
0.97,0.31,0.46750395475463546
0.98,0.31,0.461882160933043
0.99,0.31,0.4545153217801567
1.0,0.31,0.4451873315678577
1.01,0.31,0.43388394388645857
1.02,0.31,0.4211206580606226
1.03,0.31,0.4069014827484816
1.04,0.31,0.39075101088048414
1.0499999999999998,0.31,0.3733036023798664
1.06,0.31,0.3545618104800803
1.0699999999999998,0.31,0.33507652726922843
1.08,0.31,0.3139706486481838
1.0899999999999999,0.31,0.2941098130155464
1.1,0.31,0.2731666793492864
1.1099999999999999,0.31,0.2515871538140411
1.1199999999999999,0.31,0.2313090183704809
1.13,0.31,0.21118666229498906
1.14,0.31,0.19093034187766275
1.15,0.31,0.17291849808229331
1.16,0.31,0.1552666390908838
1.17,0.31,0.13824241309586588
1.18,0.31,0.12263894300840135
1.19,0.31,0.10829328242870703
1.2,0.31,0.09522092185295479
1.21,0.31,0.08310512236884789
1.22,0.31,0.0719734059551255
1.23,0.31,0.0632262562402523
1.2399999999999998,0.31,0.054529666736488555
1.25,0.31,0.04622610311194775
1.2599999999999998,0.31,0.03971733619734576
1.27,0.31,0.033869318277664213
1.2799999999999998,0.31,0.028553908336878254
1.29,0.31,0.02423626961692928
1.2999999999999998,0.31,0.020449718681592146
1.31,0.31,0.017112681069250606
1.3199999999999998,0.31,0.014249444641957314
1.33,0.31,0.011882419939760936
1.3399999999999999,0.31,0.00990976592258685
1.3499999999999999,0.31,0.008182285750472959
1.3599999999999999,0.31,0.006770854030514133
1.3699999999999999,0.31,0.005574448172944175
1.38,0.31,0.0045513242108970835
1.39,0.31,0.0037229131933425074
1.4,0.31,0.003079165268388296
1.41,0.31,0.0024898976658601336
1.42,0.31,0.002030373434772225
1.43,0.31,0.0016541521366098557
1.44,0.31,0.0013380705411011953
1.45,0.31,0.001073995219379961
0.65,0.32,0.0016556431986019947
0.66,0.32,0.0027967467655031835
0.67,0.32,0.00583367171534801
0.68,0.32,0.009203600407600708
0.6900000000000001,0.32,0.014128744639040024
0.7,0.32,0.021105814876417578
0.71,0.32,0.03068286972396056
0.72,0.32,0.0434161458187003
0.73,0.32,0.05980836494483903
0.74,0.32,0.08023327795134652
0.75,0.32,0.10485611810359254
0.76,0.32,0.13356372226366592
0.77,0.32,0.16591986489768362
0.78,0.32,0.18323886466394562
0.79,0.32,0.21954026284682138
0.8,0.32,0.2570636323240285
0.81,0.32,0.27587433930944816
0.8200000000000001,0.32,0.3127658557972967
0.83,0.32,0.3305158837013851
0.84,0.32,0.3639378626524836
0.85,0.32,0.37933537415538704
0.86,0.32,0.39371563159893747
0.87,0.32,0.41935009496410414
0.88,0.32,0.43034425120843306
0.89,0.32,0.44010512159876225
0.9,0.32,0.45660173442567387
0.9099999999999999,0.32,0.4627613802149395
0.9199999999999999,0.32,0.4676026931441727
0.9299999999999999,0.32,0.4711481868806369
0.94,0.32,0.4770503260614103
0.95,0.32,0.4769507790902019
0.96,0.32,0.47517870611703905
0.97,0.32,0.4728364370720785
0.98,0.32,0.46812042539123666
0.99,0.32,0.4620534428394536
1.0,0.32,0.45414696906750923
1.01,0.32,0.44458988074092753
1.02,0.32,0.4332416432398681
1.03,0.32,0.420472112024029
1.04,0.32,0.4053342475520134
1.0499999999999998,0.32,0.3898656724366031
1.06,0.32,0.3724000493104233
1.0699999999999998,0.32,0.35329970429592095
1.08,0.32,0.33407137854705926
1.0899999999999999,0.32,0.31379148851307276
1.1,0.32,0.2932716023396058
1.1099999999999999,0.32,0.2725560304240912
1.1199999999999999,0.32,0.25067174874451276
1.13,0.32,0.23133856048967544
1.14,0.32,0.21121825345124584
1.15,0.32,0.19168666457946307
1.16,0.32,0.17327916281181036
1.17,0.32,0.15542284407156706
1.18,0.32,0.13946213604693064
1.19,0.32,0.12406289511127262
1.2,0.32,0.10915114917822255
1.21,0.32,0.09662373748573398
1.22,0.32,0.08444748374622071
1.23,0.32,0.0736281882232072
1.2399999999999998,0.32,0.06381284495703715
1.25,0.32,0.055024240205777564
1.2599999999999998,0.32,0.04779884704243096
1.27,0.32,0.04063108187203932
1.2799999999999998,0.32,0.033974003051577675
1.29,0.32,0.029551381223048435
1.2999999999999998,0.32,0.025011094566343026
1.31,0.32,0.02101842897715417
1.3199999999999998,0.32,0.017739484609681496
1.33,0.32,0.014842884657719123
1.3399999999999999,0.32,0.012392098413712638
1.3499999999999999,0.32,0.010360196183952414
1.3599999999999999,0.32,0.00853328031849871
1.3699999999999999,0.32,0.0071220260704230876
1.38,0.32,0.005865542570725286
1.39,0.32,0.004814657133284989
1.4,0.32,0.003953821033045368
1.41,0.32,0.00324518363351799
1.42,0.32,0.0026563629347677873
1.43,0.32,0.0021802709992219827
1.44,0.32,0.0017389611780968747
1.45,0.32,0.001425578220775919
0.65,0.33,0.0016556431986157246
0.66,0.33,0.002796746765586026
0.67,0.33,0.0058336717158037
0.68,0.33,0.009203600409811847
0.6900000000000001,0.33,0.014128744648769443
0.7,0.33,0.021105814916821564
0.71,0.33,0.03068286987849004
0.72,0.33,0.043416146388524736
0.73,0.33,0.05980836675713456
0.74,0.33,0.08023328347290717
0.75,0.33,0.10485613393635515
0.76,0.33,0.13356376779634271
0.77,0.33,0.1659199758976086
0.78,0.33,0.1832391537861055
0.79,0.33,0.21954091976321272
0.8,0.33,0.2570652412977309
0.81,0.33,0.275877420405793
0.8200000000000001,0.33,0.3127720358727961
0.83,0.33,0.33052804271135655
0.84,0.33,0.3639614677101366
0.85,0.33,0.37937600803008903
0.86,0.33,0.3937890007102535
0.87,0.33,0.419472819787575
0.88,0.33,0.43054081113553283
0.89,0.33,0.44041325343086557
0.9,0.33,0.4570709753387775
0.9099999999999999,0.33,0.4634526431186813
0.9199999999999999,0.33,0.468607814615005
0.9299999999999999,0.33,0.4725317738562521
0.94,0.33,0.47892398740682773
0.95,0.33,0.4795733296341156
0.96,0.33,0.47895620999145794
0.97,0.33,0.4771296657140439
0.98,0.33,0.4732700979389676
0.99,0.33,0.46889488592300615
1.0,0.33,0.4617386096084968
1.01,0.33,0.4534702792774043
1.02,0.33,0.4439823813939534
1.03,0.33,0.4324586254337671
1.04,0.33,0.4192713396213354
1.0499999999999998,0.33,0.40479938646871805
1.06,0.33,0.3887956336810191
1.0699999999999998,0.33,0.3715459674663928
1.08,0.33,0.3530353202698694
1.0899999999999999,0.33,0.33320986121984847
1.1,0.33,0.31282078115428835
1.1099999999999999,0.33,0.2933106162325157
1.1199999999999999,0.33,0.272609507839245
1.13,0.33,0.2516226446381048
1.14,0.33,0.23195192337605808
1.15,0.33,0.21204535803875918
1.16,0.33,0.1918774840015142
1.17,0.33,0.17449018632093455
1.18,0.33,0.1568817589142527
1.19,0.33,0.14007674007845095
1.2,0.33,0.1250092999852225
1.21,0.33,0.11024120734696759
1.22,0.33,0.09763543770170531
1.23,0.33,0.08576604739920952
1.2399999999999998,0.33,0.07475730034152009
1.25,0.33,0.06506884092048204
1.2599999999999998,0.33,0.056449176625428844
1.27,0.33,0.04863272563606933
1.2799999999999998,0.33,0.04164474951207722
1.29,0.33,0.03562787599583436
1.2999999999999998,0.33,0.030621402860014853
1.31,0.33,0.025587552112795516
1.3199999999999998,0.33,0.022053295107497595
1.33,0.33,0.018236904218650637
1.3399999999999999,0.33,0.015317968169700602
1.3499999999999999,0.33,0.012976952256775807
1.3599999999999999,0.33,0.010827964548871314
1.3699999999999999,0.33,0.008999941751476045
1.38,0.33,0.0074944565989034755
1.39,0.33,0.006203179391304168
1.4,0.33,0.005116745925844263
1.41,0.33,0.004201585608052399
1.42,0.33,0.003455778053960281
1.43,0.33,0.002809129846446622
1.44,0.33,0.0023139585063819083
1.45,0.33,0.0018901868626634254
0.65,0.34,0.0016556431986215563
0.66,0.34,0.002796746765617186
0.67,0.34,0.005833671715982002
0.68,0.34,0.009203600410811173
0.6900000000000001,0.34,0.014128744653258002
0.7,0.34,0.021105814934958826
0.71,0.34,0.03068286995195836
0.72,0.34,0.043416146652450124
0.73,0.34,0.05980836767389811
0.74,0.34,0.0802332864229449
0.75,0.34,0.10485614252655137
0.76,0.34,0.1335637919398756
0.77,0.34,0.16592004302738123
0.78,0.34,0.18323931370880622
0.79,0.34,0.21954130760088472
0.8,0.34,0.2570661113534676
0.81,0.34,0.27587930458482635
0.8200000000000001,0.34,0.31277610519624444
0.83,0.34,0.33053582111013746
0.84,0.34,0.3639763337731762
0.85,0.34,0.37940389466105345
0.86,0.34,0.39383667401111366
0.87,0.34,0.41955452933222076
0.88,0.34,0.4306829975522748
0.89,0.34,0.44063133095847085
0.9,0.34,0.4574005541071784
0.9099999999999999,0.34,0.4639468717303319
0.9199999999999999,0.34,0.46935555149223807
0.9299999999999999,0.34,0.47357536868637845
0.94,0.34,0.48036251877573216
0.95,0.34,0.4816112729473284
0.96,0.34,0.4815893518216223
0.97,0.34,0.4803995854385438
0.98,0.34,0.47785710635257367
0.99,0.34,0.4739487838298868
1.0,0.34,0.4684018255615465
1.01,0.34,0.4619527725595761
1.02,0.34,0.4540011740177763
1.03,0.34,0.44342298689942083
1.04,0.34,0.43130751978744075
1.0499999999999998,0.34,0.4181088446541221
1.06,0.34,0.4036481964871761
1.0699999999999998,0.34,0.38771362171291934
1.08,0.34,0.37011856264218956
1.0899999999999999,0.34,0.3515844218816585
1.1,0.34,0.3327202540423291
1.1099999999999999,0.34,0.3129158905134529
1.1199999999999999,0.34,0.29262960196760784
1.13,0.34,0.27264323124076617
1.14,0.34,0.2516384583504822
1.15,0.34,0.2315494927233263
1.16,0.34,0.212258763607508
1.17,0.34,0.19343011595452358
1.18,0.34,0.17468471379961337
1.19,0.34,0.15802203713689283
1.2,0.34,0.14152554494422862
1.21,0.34,0.125830666480184
1.22,0.34,0.11160700721747414
1.23,0.34,0.09886151167641144
1.2399999999999998,0.34,0.08688945007820559
1.25,0.34,0.07612024871043603
1.2599999999999998,0.34,0.06608199254419958
1.27,0.34,0.05747732398772475
1.2799999999999998,0.34,0.04949088488304161
1.29,0.34,0.04283927096771697
1.2999999999999998,0.34,0.0365800946562525
1.31,0.34,0.03125272424603043
1.3199999999999998,0.34,0.02661010048780655
1.33,0.34,0.022506135030554632
1.3399999999999999,0.34,0.018926833338603368
1.3499999999999999,0.34,0.016153300105230885
1.3599999999999999,0.34,0.013726525061950367
1.3699999999999999,0.34,0.011255484611963356
1.38,0.34,0.009298288595812644
1.39,0.34,0.007763439558191279
1.4,0.34,0.006482840948475394
1.41,0.34,0.005388773347015246
1.42,0.34,0.0044266231963060385
1.43,0.34,0.003649118092555085
1.44,0.34,0.003000590885849401
1.45,0.34,0.0024636376838402816
0.65,0.35,0.001655643198623866
0.66,0.35,0.002796746765631169
0.67,0.35,0.005833671716055555
0.68,0.35,0.00920360041116784
0.6900000000000001,0.35,0.014128744655196892
0.7,0.35,0.021105814943906877
0.71,0.35,0.030682869986826605
0.72,0.35,0.04341614678397067
0.73,0.35,0.059808368139512666
0.74,0.35,0.08023328793253781
0.75,0.35,0.10485614697889331
0.76,0.35,0.13356380513682828
0.77,0.35,0.16592007856627367
0.78,0.35,0.18323940576465225
0.79,0.35,0.2195415399189815
0.8,0.35,0.25706661952619836
0.81,0.35,0.27588042628950404
0.8200000000000001,0.35,0.31277851775743243
0.83,0.35,0.33054074378464554
0.84,0.35,0.3639856230407429
0.85,0.35,0.37942094207574234
0.86,0.35,0.3938696748107654
0.87,0.35,0.41960897391388524
0.88,0.35,0.43077703780316295
0.89,0.35,0.44078483387404316
0.9,0.35,0.4576436031829244
0.9099999999999999,0.35,0.4643225146159563
0.9199999999999999,0.35,0.469904253211444
0.9299999999999999,0.35,0.4743993011761561
0.94,0.35,0.48150423229181855
0.95,0.35,0.48311625638270206
0.96,0.35,0.4836991765698919
0.97,0.35,0.48314543519596503
0.98,0.35,0.4813567435160756
0.99,0.35,0.47841049507126693
1.0,0.35,0.4740133985242549
1.01,0.35,0.46843361261141686
1.02,0.35,0.46098381380798115
1.03,0.35,0.45220658410873177
1.04,0.35,0.44202036558266744
1.0499999999999998,0.35,0.43021982839134026
1.06,0.35,0.41667649862086986
1.0699999999999998,0.35,0.40179457520731743
1.08,0.35,0.38610018402670143
1.0899999999999999,0.35,0.3694453032192789
1.1,0.35,0.35060440914331187
1.1099999999999999,0.35,0.3318125763828774
1.1199999999999999,0.35,0.3119432684638018
1.13,0.35,0.29222939557600586
1.14,0.35,0.2719831861402627
1.15,0.35,0.2515605832417842
1.16,0.35,0.23200286477378199
1.17,0.35,0.21299467080307696
1.18,0.35,0.19385096443967098
1.19,0.35,0.17538418943373568
1.2,0.35,0.1581970689845788
1.21,0.35,0.14213982106183579
1.22,0.35,0.12689699731599854
1.23,0.35,0.11259353346852993
1.2399999999999998,0.35,0.0998086737623711
1.25,0.35,0.08783212041213345
1.2599999999999998,0.35,0.07699071978279318
1.27,0.35,0.06751575529014951
1.2799999999999998,0.35,0.05850001868009356
1.29,0.35,0.05087006460449687
1.2999999999999998,0.35,0.04361897538272124
1.31,0.35,0.037570594375017925
1.3199999999999998,0.35,0.032133670900385075
1.33,0.35,0.027329988208286447
1.3399999999999999,0.35,0.023287601730029587
1.3499999999999999,0.35,0.01968690034755666
1.3599999999999999,0.35,0.01672288771463468
1.3699999999999999,0.35,0.013919986652459256
1.38,0.35,0.011638773532561538
1.39,0.35,0.00976937996861391
1.4,0.35,0.00818148101122648
1.41,0.35,0.006817805492455506
1.42,0.35,0.005653345251722817
1.43,0.35,0.0046697385264416
1.44,0.35,0.0038712843610790057
1.45,0.35,0.0031789302387989164
0.65,0.36,0.0016556431986248597
0.66,0.36,0.0027967467656373384
0.67,0.36,0.005833671716091332
0.68,0.36,0.009203600411352732
0.6900000000000001,0.36,0.0141287446560207
0.7,0.36,0.021105814948122883
0.71,0.36,0.03068287000306619
0.72,0.36,0.04341614685078736
0.73,0.36,0.05980836837660683
0.74,0.36,0.0802332886925475
0.75,0.36,0.10485614945098715
0.76,0.36,0.13356381203532913
0.77,0.36,0.16592009883885545
0.78,0.36,0.18323945720721713
0.79,0.36,0.21954166665350772
0.8,0.36,0.2570669279749971
0.81,0.36,0.27588111378070157
0.8200000000000001,0.36,0.3127800391028278
0.83,0.36,0.3305437843723748
0.84,0.36,0.363991947684284
0.85,0.36,0.37943284159188156
0.86,0.36,0.39389083436017724
0.87,0.36,0.41964877245201343
0.88,0.36,0.4308405012101183
0.89,0.36,0.44088989318142985
0.9,0.36,0.4578105760133101
0.9099999999999999,0.36,0.4645944861523359
0.9199999999999999,0.36,0.4703053624901562
0.9299999999999999,0.36,0.47498590925463774
0.94,0.36,0.4823559006552067
0.95,0.36,0.4843365154368773
0.96,0.36,0.4853672349299003
0.97,0.36,0.4853184805879232
0.98,0.36,0.48423442473123907
0.99,0.36,0.48200726393365
1.0,0.36,0.4786161335541965
1.01,0.36,0.4740704305948439
1.02,0.36,0.4679221734404174
1.03,0.36,0.4605667547802922
1.04,0.36,0.45148140395404784
1.0499999999999998,0.36,0.44136991429508177
1.06,0.36,0.42962528156582225
1.0699999999999998,0.36,0.4168194775110824
1.08,0.36,0.40149536378167416
1.0899999999999999,0.36,0.38446463281168414
1.1,0.36,0.36774785590187026
1.1099999999999999,0.36,0.35038848840078335
1.1199999999999999,0.36,0.3307415535620126
1.13,0.36,0.31155645734112525
1.14,0.36,0.29173569981538605
1.15,0.36,0.2715606144859545
1.16,0.36,0.2516012199274148
1.17,0.36,0.2319016609760693
1.18,0.36,0.21275101696825446
1.19,0.36,0.1942752967842838
1.2,0.36,0.1767398715134504
1.21,0.36,0.15957723049881378
1.22,0.36,0.14297496502682078
1.23,0.36,0.12832970966330204
1.2399999999999998,0.36,0.11394539104745145
1.25,0.36,0.10107807923105383
1.2599999999999998,0.36,0.08854909457515937
1.27,0.36,0.07855739758322797
1.2799999999999998,0.36,0.06832451631443547
1.29,0.36,0.059718349423012206
1.2999999999999998,0.36,0.0516503757984898
1.31,0.36,0.04465386125247058
1.3199999999999998,0.36,0.03863376531572586
1.33,0.36,0.03298445548212421
1.3399999999999999,0.36,0.02816539701324044
1.3499999999999999,0.36,0.023971317742764953
1.3599999999999999,0.36,0.020382694160026495
1.3699999999999999,0.36,0.01733537228593386
1.38,0.36,0.014557423734136416
1.39,0.36,0.01226538766395887
1.4,0.36,0.010283922165422359
1.41,0.36,0.008660152532986104
1.42,0.36,0.007242460732133736
1.43,0.36,0.006020703990429453
1.44,0.36,0.0049753951002940045
1.45,0.36,0.004090742220917147
0.65,0.37,0.0016556431986252495
0.66,0.37,0.0027967467656399496
0.67,0.37,0.005833671716106517
0.68,0.37,0.009203600411438091
0.6900000000000001,0.37,0.014128744656429281
0.7,0.37,0.02110581495001096
0.71,0.37,0.03068287001198496
0.72,0.37,0.04341614688203691
0.73,0.37,0.059808368477144935
0.74,0.37,0.08023328907682357
0.75,0.37,0.10485615065765572
0.76,0.37,0.13356381582121557
0.77,0.37,0.16592010930011375
0.78,0.37,0.1832394861545958
0.79,0.37,0.2195417388138159
0.8,0.37,0.2570671102711377
0.81,0.37,0.275881536570182
0.8200000000000001,0.37,0.3127809460245367
0.83,0.37,0.33054566997336593
0.84,0.37,0.3639956585864814
0.85,0.37,0.37944027170724265
0.86,0.37,0.39390445722673795
0.87,0.37,0.4196740899286086
0.88,0.37,0.4308851290725452
0.89,0.37,0.440966617593132
0.9,0.37,0.457938005566377
0.9099999999999999,0.37,0.46478659367642094
0.9199999999999999,0.37,0.47059372346078865
0.9299999999999999,0.37,0.4754349592655412
0.94,0.37,0.4829989440459997
0.95,0.37,0.4852529335557005
0.96,0.37,0.4865833915962544
0.97,0.37,0.48705302263879974
0.98,0.37,0.4865553360267181
0.99,0.37,0.4850863209699511
1.0,0.37,0.48242676216218744
1.01,0.37,0.47868124105970883
1.02,0.37,0.473745804370177
1.03,0.37,0.46741983868569326
1.04,0.37,0.4596450737002977
1.0499999999999998,0.37,0.4505376041925832
1.06,0.37,0.4399998927125115
1.0699999999999998,0.37,0.4279273216269265
1.08,0.37,0.41467423565705025
1.0899999999999999,0.37,0.40039054809781316
1.1,0.37,0.3844642515111296
1.1099999999999999,0.37,0.36581961749564224
1.1199999999999999,0.37,0.35059274466917956
1.13,0.37,0.32980316027518175
1.14,0.37,0.3113815650701133
1.15,0.37,0.2914366407079665
1.16,0.37,0.27168253673263254
1.17,0.37,0.2516110561805834
1.18,0.37,0.23232464244124276
1.19,0.37,0.2133275723300346
1.2,0.37,0.19505138073976735
1.21,0.37,0.1770192252640188
1.22,0.37,0.16006035840749006
1.23,0.37,0.14410186858510843
1.2399999999999998,0.37,0.12889423477251613
1.25,0.37,0.11502875293014782
1.2599999999999998,0.37,0.10222014093838122
1.27,0.37,0.09031250642637671
1.2799999999999998,0.37,0.07936876815651359
1.29,0.37,0.06942166564854346
1.2999999999999998,0.37,0.06097815559345542
1.31,0.37,0.05293174251470062
1.3199999999999998,0.37,0.045809029745766915
1.33,0.37,0.039345524300988685
1.3399999999999999,0.37,0.0339118168381512
1.3499999999999999,0.37,0.02913206451907038
1.3599999999999999,0.37,0.024919874941970618
1.3699999999999999,0.37,0.021134694425672364
1.38,0.37,0.017919107171635154
1.39,0.37,0.015157632924828862
1.4,0.37,0.012758796410797378
1.41,0.37,0.010685929896053489
1.42,0.37,0.00898860599880758
1.43,0.37,0.007528740431711432
1.44,0.37,0.006273698744814794
1.45,0.37,0.00527268370369964
0.65,0.38,0.0016556431986254052
0.66,0.38,0.002796746765641028
0.67,0.38,0.005833671716113242
0.68,0.38,0.009203600411475544
0.6900000000000001,0.38,0.014128744656619181
0.7,0.38,0.02110581495089011
0.71,0.38,0.03068287001586251
0.72,0.38,0.043416146896538055
0.73,0.38,0.05980836853857195
0.74,0.38,0.08023328930109064
0.75,0.38,0.10485615137537727
0.76,0.38,0.13356381795186117
0.77,0.38,0.16592011516993388
0.78,0.38,0.18323950180084875
0.79,0.38,0.21954178079980471
0.8,0.38,0.25706721140594446
0.81,0.38,0.27588177580795076
0.8200000000000001,0.38,0.3127814901669037
0.83,0.38,0.3305468591241421
0.84,0.38,0.3639981051225023
0.85,0.38,0.3794450220347209
0.86,0.38,0.39391377653112636
0.87,0.38,0.4196902414915478
0.88,0.38,0.43091475731832896
0.89,0.38,0.4410174607796298
0.9,0.38,0.4580238799659242
0.9099999999999999,0.38,0.46492201088201157
0.9199999999999999,0.38,0.470815279971481
0.9299999999999999,0.38,0.4757431673421135
0.94,0.38,0.4834856548523048
0.95,0.38,0.4858985429985352
0.96,0.38,0.4875534958886113
0.97,0.38,0.4883969041728797
0.98,0.38,0.4883399616756612
0.99,0.38,0.48739889768983746
1.0,0.38,0.4854311873192952
1.01,0.38,0.4826070882536856
1.02,0.38,0.47837495041261835
1.03,0.38,0.4732201480603846
1.04,0.38,0.4667105866321706
1.0499999999999998,0.38,0.4588594772904466
1.06,0.38,0.44945506652189593
1.0699999999999998,0.38,0.4388821926278811
1.08,0.38,0.4268888450300491
1.0899999999999999,0.38,0.41354285254118683
1.1,0.38,0.3984849566185243
1.1099999999999999,0.38,0.3831219984391703
1.1199999999999999,0.38,0.3658663410263384
1.13,0.38,0.3474310546380647
1.14,0.38,0.32977338012398894
1.15,0.38,0.3107427520752914
1.16,0.38,0.2903515142408058
1.17,0.38,0.27190200348918614
1.18,0.38,0.251624787782534
1.19,0.38,0.2327495207467491
1.2,0.38,0.2137863400619883
1.21,0.38,0.19528360071624523
1.22,0.38,0.17752235872661634
1.23,0.38,0.1611597403748751
1.2399999999999998,0.38,0.14518736872153937
1.25,0.38,0.1302638441397667
1.2599999999999998,0.38,0.11594383713272566
1.27,0.38,0.10367947733732351
1.2799999999999998,0.38,0.0912691421488967
1.29,0.38,0.08068332911400412
1.2999999999999998,0.38,0.07082375618907813
1.31,0.38,0.0620416707863153
1.3199999999999998,0.38,0.05379220999409185
1.33,0.38,0.04628084600444663
1.3399999999999999,0.38,0.04024054482545794
1.3499999999999999,0.38,0.03490571022864316
1.3599999999999999,0.38,0.029921866522467606
1.3699999999999999,0.38,0.02559585993782459
1.38,0.38,0.021735742490800125
1.39,0.38,0.018605850703387047
1.4,0.38,0.01566540966652901
1.41,0.38,0.0133169364395041
1.42,0.38,0.011180416045749469
1.43,0.38,0.009424601838079912
1.44,0.38,0.007848632329053959
1.45,0.38,0.0065636317289548066
0.65,0.39,0.0016556431986254729
0.66,0.39,0.002796746765641504
0.67,0.39,0.0058336717161161155
0.68,0.39,0.009203600411492232
0.6900000000000001,0.39,0.014128744656705357
0.7,0.39,0.02110581495129901
0.71,0.39,0.030682870017706525
0.72,0.39,0.04341614690423925
0.73,0.39,0.05980836856746914
0.74,0.39,0.08023328940458233
0.75,0.39,0.10485615171070156
0.76,0.39,0.13356381902537748
0.77,0.39,0.16592011863198308
0.78,0.39,0.18323951111053355
0.79,0.39,0.21954180229389697
0.8,0.39,0.2570672731371998
0.81,0.39,0.2758819180860601
0.8200000000000001,0.39,0.3127818202668267
0.83,0.39,0.3305475697505735
0.84,0.39,0.36399960851857927
0.85,0.39,0.37944807707231226
0.86,0.39,0.39391977211134566
0.87,0.39,0.4197015419807501
0.88,0.39,0.43093434105426276
0.89,0.39,0.44105162414459065
0.9,0.39,0.4580828706496993
0.9099999999999999,0.39,0.4650166247211436
0.9199999999999999,0.39,0.47096894922208565
0.9299999999999999,0.39,0.4759809473475985
0.94,0.39,0.4838320509705486
0.95,0.39,0.48645163768050764
0.96,0.39,0.488324093289187
0.97,0.39,0.4894312418372661
0.98,0.39,0.4897998512350905
0.99,0.39,0.4892701852236998
1.0,0.39,0.48792636201210726
1.01,0.39,0.48568901433721345
1.02,0.39,0.4824349701932189
1.03,0.39,0.4780558936895596
1.04,0.39,0.4725028325912669
1.0499999999999998,0.39,0.4658650761691704
1.06,0.39,0.45793166627976223
1.0699999999999998,0.39,0.4482575549236701
1.08,0.39,0.43778130899930656
1.0899999999999999,0.39,0.4257817517219281
1.1,0.39,0.4121183653764734
1.1099999999999999,0.39,0.39764366659846273
1.1199999999999999,0.39,0.3815000907080891
1.13,0.39,0.364912087402653
1.14,0.39,0.34693140993524585
1.15,0.39,0.32963182842759897
1.16,0.39,0.3083564633486076
1.17,0.39,0.2903022898891132
1.18,0.39,0.2726987552496569
1.19,0.39,0.2516290914556311
1.2,0.39,0.23240738923585777
1.21,0.39,0.21399608826153493
1.22,0.39,0.196097541444129
1.23,0.39,0.1786071486331335
1.2399999999999998,0.39,0.16191678341404525
1.25,0.39,0.14589073779017747
1.2599999999999998,0.39,0.13117263356892064
1.27,0.39,0.11764322499771965
1.2799999999999998,0.39,0.10425433736792812
1.29,0.39,0.09258871347136162
1.2999999999999998,0.39,0.0815823457795671
1.31,0.39,0.07177159162640073
1.3199999999999998,0.39,0.06296995385561799
1.33,0.39,0.05488157583437276
1.3399999999999999,0.39,0.047640838276622625
1.3499999999999999,0.39,0.04135817922762083
1.3599999999999999,0.39,0.03572527834910616
1.3699999999999999,0.39,0.030937496327325443
1.38,0.39,0.026332647133379312
1.39,0.39,0.022486326957027895
1.4,0.39,0.019189283096325036
1.41,0.39,0.016314840120743176
1.42,0.39,0.013797783999772176
1.43,0.39,0.011614036780349592
1.44,0.39,0.009835417428107661
1.45,0.39,0.008276428043235971
0.65,0.4,0.001655643198625501
0.66,0.4,0.002796746765641697
0.67,0.4,0.0058336717161173515
0.68,0.4,0.009203600411499476
0.6900000000000001,0.4,0.014128744656744005
0.7,0.4,0.021105814951489717
0.71,0.4,0.030682870018575253
0.72,0.4,0.04341614690775064
0.73,0.4,0.05980836858155748
0.74,0.4,0.08023328945623376
0.75,0.4,0.10485615188155406
0.76,0.4,0.13356381956535002
0.77,0.4,0.16592012021479452
0.78,0.4,0.18323951626232415
0.79,0.4,0.21954181692704683
0.8,0.4,0.2570673006066796
0.81,0.4,0.2758820019150864
0.8200000000000001,0.4,0.3127820190451058
0.83,0.4,0.33054800955599317
0.84,0.4,0.3640005228799329
0.85,0.4,0.3794499574749726
0.86,0.4,0.39392352757833016
0.87,0.4,0.4197086273469464
0.88,0.4,0.43094744708976046
0.89,0.4,0.4410745230313041
0.9,0.4,0.458121087532843
0.9099999999999999,0.4,0.4650843533118829
0.9199999999999999,0.4,0.4710752409263922
0.9299999999999999,0.4,0.47614649461917746
0.94,0.4,0.48409230007402554
0.95,0.4,0.4868374558890871
0.96,0.4,0.4888622563795655
0.97,0.4,0.49020093484925703
0.98,0.4,0.490844456145515
0.99,0.4,0.4907381645901507
1.0,0.4,0.4897554625380607
1.01,0.4,0.4882169797650642
1.02,0.4,0.4856862764305898
1.03,0.4,0.48219331691618916
1.04,0.4,0.477450303029894
1.0499999999999998,0.4,0.4717894092470715
1.06,0.4,0.4650070086448359
1.0699999999999998,0.4,0.4568775941379405
1.08,0.4,0.44719657823593895
1.0899999999999999,0.4,0.4365511648615975
1.1,0.4,0.4239203663847071
1.1099999999999999,0.4,0.41104597333980786
1.1199999999999999,0.4,0.3959406866073131
1.13,0.4,0.3805027325443919
1.14,0.4,0.3637930392842148
1.15,0.4,0.34600998856639886
1.16,0.4,0.3279402422803231
1.17,0.4,0.30879706867737333
1.18,0.4,0.29030188127691525
1.19,0.4,0.27268266207823055
1.2,0.4,0.24895238584059368
1.21,0.4,0.23114856188360158
1.22,0.4,0.21346618332175915
1.23,0.4,0.1960540632930856
1.2399999999999998,0.4,0.17887074021760746
1.25,0.4,0.1623122436212915
1.2599999999999998,0.4,0.14669468444591968
1.27,0.4,0.13190652892930657
1.2799999999999998,0.4,0.11796672125234703
1.29,0.4,0.1053295848177046
1.2999999999999998,0.4,0.09329378338271721
1.31,0.4,0.08275875774093129
1.3199999999999998,0.4,0.0728647197130248
1.33,0.4,0.06374460039026635
1.3399999999999999,0.4,0.05613374373994526
1.3499999999999999,0.4,0.048655312041149104
1.3599999999999999,0.4,0.04213754881322597
1.3699999999999999,0.4,0.03652895463893416
1.38,0.4,0.03161531951708385
1.39,0.4,0.027053019219696193
1.4,0.4,0.02290329147555354
1.41,0.4,0.019845067491041906
1.42,0.4,0.01689359374509714
1.43,0.4,0.014357068986244025
1.44,0.4,0.01206128927222465
1.45,0.4,0.010214188068309158
0.65,0.41000000000000003,0.0016556431986255132
0.66,0.41000000000000003,0.0027967467656417814
0.67,0.41000000000000003,0.005833671716117928
0.68,0.41000000000000003,0.009203600411502883
0.6900000000000001,0.41000000000000003,0.014128744656762192
0.7,0.41000000000000003,0.02110581495158491
0.71,0.41000000000000003,0.030682870018997416
0.72,0.41000000000000003,0.04341614690964735
0.73,0.41000000000000003,0.05980836858868822
0.74,0.41000000000000003,0.08023328948272096
0.75,0.41000000000000003,0.10485615197714215
0.76,0.41000000000000003,0.1335638198695729
0.77,0.41000000000000003,0.16592012113497648
0.78,0.41000000000000003,0.18323951881082995
0.79,0.41000000000000003,0.2195418246229131
0.8,0.41000000000000003,0.2570673245720953
0.81,0.41000000000000003,0.27588205405227745
0.8200000000000001,0.41000000000000003,0.31278212373611175
0.83,0.41000000000000003,0.33054828029407984
0.84,0.41000000000000003,0.3640011307562011
0.85,0.41000000000000003,0.37945120077577943
0.86,0.41000000000000003,0.39392592217919953
0.87,0.41000000000000003,0.4197133333913597
0.88,0.41000000000000003,0.4309565920707004
0.89,0.41000000000000003,0.4410905090436078
0.9,0.41000000000000003,0.45814945614066893
0.9099999999999999,0.41000000000000003,0.46513104752108814
0.9199999999999999,0.41000000000000003,0.47115165287590177
0.9299999999999999,0.41000000000000003,0.47627130878078927
0.94,0.41000000000000003,0.4842819917479044
0.95,0.41000000000000003,0.4871279347501925
0.96,0.41000000000000003,0.4892996254066455
0.97,0.41000000000000003,0.4908149267112983
0.98,0.41000000000000003,0.49169061797298064
0.99,0.41000000000000003,0.4919043999318444
1.0,0.41000000000000003,0.49147139248626803
1.01,0.41000000000000003,0.49028473735897593
1.02,0.41000000000000003,0.48842793569408705
1.03,0.41000000000000003,0.4853605010746012
1.04,0.41000000000000003,0.48174068011870785
1.0499999999999998,0.41000000000000003,0.4769489109742644
1.06,0.41000000000000003,0.47112981492102846
1.0699999999999998,0.41000000000000003,0.4639352823769464
1.08,0.41000000000000003,0.4557056627606302
1.0899999999999999,0.41000000000000003,0.4460113399530602
1.1,0.41000000000000003,0.4352978890782886
1.1099999999999999,0.41000000000000003,0.4231733784445868
1.1199999999999999,0.41000000000000003,0.40970563436814633
1.13,0.41000000000000003,0.39495131838705355
1.14,0.41000000000000003,0.3795105984569205
1.15,0.41000000000000003,0.3628818407483299
1.16,0.41000000000000003,0.34520755211949944
1.17,0.41000000000000003,0.3273537678836166
1.18,0.41000000000000003,0.3084800557764108
1.19,0.41000000000000003,0.2900346256700764
1.2,0.41000000000000003,0.2712898588546224
1.21,0.41000000000000003,0.2515228513967648
1.22,0.41000000000000003,0.23125716113981545
1.23,0.41000000000000003,0.2133408416029171
1.2399999999999998,0.41000000000000003,0.19585632287833463
1.25,0.41000000000000003,0.1788719674024112
1.2599999999999998,0.41000000000000003,0.1628364123645519
1.27,0.41000000000000003,0.14765480362716019
1.2799999999999998,0.41000000000000003,0.1328869385152235
1.29,0.41000000000000003,0.1195687424726766
1.2999999999999998,0.41000000000000003,0.10660669566258459
1.31,0.41000000000000003,0.09473763394613595
1.3199999999999998,0.41000000000000003,0.08400338086797375
1.33,0.41000000000000003,0.07385397460984156
1.3399999999999999,0.41000000000000003,0.06519278570845669
1.3499999999999999,0.41000000000000003,0.05703901092820025
1.3599999999999999,0.41000000000000003,0.04966677832720172
1.3699999999999999,0.41000000000000003,0.04332385004458387
1.38,0.41000000000000003,0.037569184338205
1.39,0.41000000000000003,0.03245227408574212
1.4,0.41000000000000003,0.027873852048023555
1.41,0.41000000000000003,0.024007269650353717
1.42,0.41000000000000003,0.020438055507277533
1.43,0.41000000000000003,0.017639914200962965
1.44,0.41000000000000003,0.014718024519938883
1.45,0.41000000000000003,0.012599528287357938
0.65,0.42000000000000004,0.0016556431986255182
0.66,0.42000000000000004,0.0027967467656418166
0.67,0.42000000000000004,0.005833671716118164
0.68,0.42000000000000004,0.009203600411504276
0.6900000000000001,0.42000000000000004,0.014128744656770163
0.7,0.42000000000000004,0.021105814951627326
0.71,0.42000000000000004,0.03068287001919514
0.72,0.42000000000000004,0.04341614691047613
0.73,0.42000000000000004,0.05980836859224388
0.74,0.42000000000000004,0.08023328949597429
0.75,0.42000000000000004,0.10485615202372514
0.76,0.42000000000000004,0.13356382002997913
0.77,0.42000000000000004,0.1659201216223592
0.78,0.42000000000000004,0.1832395203113798
0.79,0.42000000000000004,0.2195418287650585
0.8,0.42000000000000004,0.25706733613106447
0.81,0.42000000000000004,0.2758820786996712
0.8200000000000001,0.42000000000000004,0.31278220227691594
0.83,0.42000000000000004,0.3305484362629905
0.84,0.42000000000000004,0.36400142835743365
0.85,0.42000000000000004,0.379451901677018
0.86,0.42000000000000004,0.3939274354225789
0.87,0.42000000000000004,0.41971629641959696
0.88,0.42000000000000004,0.430962170504933
0.89,0.42000000000000004,0.44110094971023456
0.9,0.42000000000000004,0.45816841723397206
0.9099999999999999,0.42000000000000004,0.465162906981081
0.9199999999999999,0.42000000000000004,0.47120539239348247
0.9299999999999999,0.42000000000000004,0.4763568992524303
0.94,0.42000000000000004,0.48441560591947974
0.95,0.42000000000000004,0.48733451619934715
0.96,0.42000000000000004,0.48960627888120695
0.97,0.42000000000000004,0.4912646208170588
0.98,0.42000000000000004,0.4923398202693684
0.99,0.42000000000000004,0.49281537488284954
1.0,0.42000000000000004,0.4926782405678727
1.01,0.42000000000000004,0.4919223855856083
1.02,0.42000000000000004,0.4904455393428587
1.03,0.42000000000000004,0.48824465850957494
1.04,0.42000000000000004,0.4851475959836937
1.0499999999999998,0.42000000000000004,0.4811756314433374
1.06,0.42000000000000004,0.4761444922300735
1.0699999999999998,0.42000000000000004,0.47025917831239067
1.08,0.42000000000000004,0.463020197105125
1.0899999999999999,0.42000000000000004,0.45471920038364394
1.1,0.42000000000000004,0.444860335154835
1.1099999999999999,0.42000000000000004,0.4341647627380192
1.1199999999999999,0.42000000000000004,0.42199545971334196
1.13,0.42000000000000004,0.4083738016511249
1.14,0.42000000000000004,0.393883879476761
1.15,0.42000000000000004,0.37820624453553764
1.16,0.42000000000000004,0.36149894663721394
1.17,0.42000000000000004,0.34458071924053907
1.18,0.42000000000000004,0.3263248740697229
1.19,0.42000000000000004,0.30785364191686426
1.2,0.42000000000000004,0.2893698916355206
1.21,0.42000000000000004,0.27074828528250855
1.22,0.42000000000000004,0.25152752715082544
1.23,0.42000000000000004,0.2330476155847231
1.2399999999999998,0.42000000000000004,0.213917950040621
1.25,0.42000000000000004,0.19587656886367524
1.2599999999999998,0.42000000000000004,0.17876836021756265
1.27,0.42000000000000004,0.16239750085579707
1.2799999999999998,0.42000000000000004,0.14826034870102864
1.29,0.42000000000000004,0.13462751274825158
1.2999999999999998,0.42000000000000004,0.1205064707733916
1.31,0.42000000000000004,0.1076414273605486
1.3199999999999998,0.42000000000000004,0.09587035809333222
1.33,0.42000000000000004,0.08494448184676444
1.3399999999999999,0.42000000000000004,0.07516793300572523
1.3499999999999999,0.42000000000000004,0.06621670471791037
1.3599999999999999,0.42000000000000004,0.0579617568497798
1.3699999999999999,0.42000000000000004,0.05066399250658883
1.38,0.42000000000000004,0.04421013228149893
1.39,0.42000000000000004,0.038398612211934115
1.4,0.42000000000000004,0.033303103192920125
1.41,0.42000000000000004,0.028730295414980882
1.42,0.42000000000000004,0.024630967203863662
1.43,0.42000000000000004,0.02117927457616738
1.44,0.42000000000000004,0.018068521394330298
1.45,0.42000000000000004,0.015428448141445072
0.65,0.43000000000000005,0.0016556431986255202
0.66,0.43000000000000005,0.002796746765641832
0.67,0.43000000000000005,0.005833671716118269
0.68,0.43000000000000005,0.009203600411504927
0.6900000000000001,0.43000000000000005,0.014128744656773738
0.7,0.43000000000000005,0.021105814951646408
0.71,0.43000000000000005,0.03068287001928577
0.72,0.43000000000000005,0.043416146910887826
0.73,0.43000000000000005,0.059808368593974606
0.74,0.43000000000000005,0.08023328950278508
0.75,0.43000000000000005,0.10485615204798125
0.76,0.43000000000000005,0.1335638201155799
0.77,0.43000000000000005,0.1659201218972422
0.78,0.43000000000000005,0.18323952112320718
0.79,0.43000000000000005,0.2195418311032924
0.8,0.43000000000000005,0.25706734238927187
0.81,0.43000000000000005,0.27588209507162703
0.8200000000000001,0.43000000000000005,0.3127822405145101
0.83,0.43000000000000005,0.3305485275071815
0.84,0.43000000000000005,0.3640016804437235
0.85,0.43000000000000005,0.3794524362947952
0.86,0.43000000000000005,0.39392853822244056
0.87,0.43000000000000005,0.41971838959554275
0.88,0.43000000000000005,0.43096609642792016
0.89,0.43000000000000005,0.44110793367828305
0.9,0.43000000000000005,0.45818100371851056
0.9099999999999999,0.43000000000000005,0.46518532453865813
0.9199999999999999,0.43000000000000005,0.47124280655375317
0.9299999999999999,0.43000000000000005,0.4764172281065598
0.94,0.43000000000000005,0.4845141001350705
0.95,0.43000000000000005,0.4874900209343973
0.96,0.43000000000000005,0.48983653924485926
0.97,0.43000000000000005,0.49159825483658526
0.98,0.43000000000000005,0.49282329606631003
0.99,0.43000000000000005,0.4934964663782789
1.0,0.43000000000000005,0.49361853198490485
1.01,0.43000000000000005,0.49322424159656697
1.02,0.43000000000000005,0.49216215921548967
1.03,0.43000000000000005,0.4905044406947069
1.04,0.43000000000000005,0.4880583290484816
1.0499999999999998,0.43000000000000005,0.4847803413613383
1.06,0.43000000000000005,0.4806828082076111
1.0699999999999998,0.43000000000000005,0.47542223668396966
1.08,0.43000000000000005,0.46909630811201025
1.0899999999999999,0.43000000000000005,0.46210129190360094
1.1,0.43000000000000005,0.45333998773631623
1.1099999999999999,0.43000000000000005,0.44366199570218445
1.1199999999999999,0.43000000000000005,0.4328585610627115
1.13,0.43000000000000005,0.42046048526909674
1.14,0.43000000000000005,0.40702430350690966
1.15,0.43000000000000005,0.3931709983469972
1.16,0.43000000000000005,0.37725143111007575
1.17,0.43000000000000005,0.3607142432491281
1.18,0.43000000000000005,0.34349761964361747
1.19,0.43000000000000005,0.32585348166049716
1.2,0.43000000000000005,0.30740563354634665
1.21,0.43000000000000005,0.28903089512041447
1.22,0.43000000000000005,0.2701279683918512
1.23,0.43000000000000005,0.2515357475312392
1.2399999999999998,0.43000000000000005,0.23366690496104106
1.25,0.43000000000000005,0.21533824245191596
1.2599999999999998,0.43000000000000005,0.1972993730996213
1.27,0.43000000000000005,0.18023034795636084
1.2799999999999998,0.43000000000000005,0.1648854157911713
1.29,0.43000000000000005,0.15151062473708968
1.2999999999999998,0.43000000000000005,0.13606894645979828
1.31,0.43000000000000005,0.12142589824248187
1.3199999999999998,0.43000000000000005,0.10826324223605455
1.33,0.43000000000000005,0.09702894125841187
1.3399999999999999,0.43000000000000005,0.08623487558566507
1.3499999999999999,0.43000000000000005,0.07624055354858873
1.3599999999999999,0.43000000000000005,0.06732341276325954
1.3699999999999999,0.43000000000000005,0.059032591681983514
1.38,0.43000000000000005,0.05191177969685403
1.39,0.43000000000000005,0.04520172992318696
1.4,0.43000000000000005,0.039138888346011445
1.41,0.43000000000000005,0.034115731786478906
1.42,0.43000000000000005,0.029406725008593825
1.43,0.43000000000000005,0.02534208516916379
1.44,0.43000000000000005,0.021920736096967937
1.45,0.43000000000000005,0.018674226329362994
0.65,0.44,0.001655643198625521
0.66,0.44,0.0027967467656418387
0.67,0.44,0.0058336717161183126
0.68,0.44,0.009203600411505211
0.6900000000000001,0.44,0.01412874465677547
0.7,0.44,0.021105814951655182
0.71,0.44,0.030682870019331218
0.72,0.44,0.04341614691109816
0.73,0.44,0.059808368594835404
0.74,0.44,0.08023328950627265
0.75,0.44,0.10485615206053335
0.76,0.44,0.13356382015807594
0.77,0.44,0.1659201220354194
0.78,0.44,0.18323952156370987
0.79,0.44,0.21954183236229483
0.8,0.44,0.25706734594968117
0.81,0.44,0.2758821044631424
0.8200000000000001,0.44,0.3127822641068276
0.83,0.44,0.33054858483224886
0.84,0.44,0.36400180283916117
0.85,0.44,0.37945267955569645
0.86,0.44,0.393929015576567
0.87,0.44,0.4197194157750736
0.88,0.44,0.43096821718338846
0.89,0.44,0.44111206323356184
0.9,0.44,0.4581895669508952
0.9099999999999999,0.44,0.4652003407852553
0.9199999999999999,0.44,0.47126841615649917
0.9299999999999999,0.44,0.47645988332826844
0.94,0.44,0.4845848611285343
0.95,0.44,0.48759692449558856
0.96,0.44,0.4900038235736689
0.97,0.44,0.4918581712472442
0.98,0.44,0.493194633902179
0.99,0.44,0.4940145062557321
1.0,0.44,0.49436560958752435
1.01,0.44,0.49421176420866986
1.02,0.44,0.4935177654934704
1.03,0.44,0.49220474554011784
1.04,0.44,0.4903095856359355
1.0499999999999998,0.44,0.487684800018104
1.06,0.44,0.48423336136721185
1.0699999999999998,0.44,0.47993907382212475
1.08,0.44,0.4746563334210222
1.0899999999999999,0.44,0.4682688489978103
1.1,0.44,0.4610009553035964
1.1099999999999999,0.44,0.45245814335183404
1.1199999999999999,0.44,0.44239953245820723
1.13,0.44,0.4317265026007744
1.14,0.44,0.41915917636611655
1.15,0.44,0.4060998358547801
1.16,0.44,0.39145002780542715
1.17,0.44,0.37663678767094194
1.18,0.44,0.3598760304040083
1.19,0.44,0.34302304582273013
1.2,0.44,0.3248558317036823
1.21,0.44,0.30647769808224595
1.22,0.44,0.28879854758955925
1.23,0.44,0.27020436670371617
1.2399999999999998,0.44,0.2515238122063179
1.25,0.44,0.23359901675151662
1.2599999999999998,0.44,0.21592026677824896
1.27,0.44,0.19855919085450435
1.2799999999999998,0.44,0.1814742246640499
1.29,0.44,0.16612793095588382
1.2999999999999998,0.44,0.15133807910066863
1.31,0.44,0.13606947207212156
1.3199999999999998,0.44,0.12142764211515786
1.33,0.44,0.10956008632570248
1.3399999999999999,0.44,0.098852725923637
1.3499999999999999,0.44,0.08701389709276895
1.3599999999999999,0.44,0.0772777603277411
1.3699999999999999,0.44,0.06832714465717867
1.38,0.44,0.060264371347043114
1.39,0.44,0.05278765000567107
1.4,0.44,0.04604626755179459
1.41,0.44,0.040207734422301196
1.42,0.44,0.035001998382220845
1.43,0.44,0.03010544800139151
1.44,0.44,0.02606233427108419
1.45,0.44,0.022500539549183678
0.65,0.45,0.001655643198625521
0.66,0.45,0.0027967467656418417
0.67,0.45,0.005833671716118333
0.68,0.45,0.009203600411505346
0.6900000000000001,0.45,0.014128744656776267
0.7,0.45,0.02110581495165942
0.71,0.45,0.030682870019352493
0.72,0.45,0.04341614691119719
0.73,0.45,0.05980836859527001
0.74,0.45,0.08023328950796724
0.75,0.45,0.1048561520668866
0.76,0.45,0.13356382018133167
0.77,0.45,0.1659201221162931
0.78,0.45,0.18323952180758069
0.79,0.45,0.21954183309858247
0.8,0.45,0.2570673479714883
0.81,0.45,0.27588210985366457
0.8200000000000001,0.45,0.3127822781895265
0.83,0.45,0.330548618824396
0.84,0.45,0.36400188388798493
0.85,0.45,0.379452858591601
0.86,0.45,0.3939294180154654
0.87,0.45,0.41972026931113965
0.88,0.45,0.4309700187779786
0.89,0.45,0.4411156510248809
0.9,0.45,0.4581949784607131
0.9099999999999999,0.45,0.46520932947027893
0.9199999999999999,0.45,0.4712870678365527
0.9299999999999999,0.45,0.4764899185215566
0.94,0.45,0.48463361227308005
0.95,0.45,0.4876749373896133
0.96,0.45,0.4901289610498565
0.97,0.45,0.4920446319695525
0.98,0.45,0.4934669162677814
0.99,0.45,0.49442525691554995
1.0,0.45,0.4949353841603804
1.01,0.45,0.4949982195189795
1.02,0.45,0.49460657095147675
1.03,0.45,0.49368010869078227
1.04,0.45,0.49219708694463143
1.0499999999999998,0.45,0.49006423234180874
1.06,0.45,0.48725107009670443
1.0699999999999998,0.45,0.48376748823218435
1.08,0.45,0.47919705830204096
1.0899999999999999,0.45,0.4739305820316111
1.1,0.45,0.4672687807774728
1.1099999999999999,0.45,0.4598630239579907
1.1199999999999999,0.45,0.4516069668793331
1.13,0.45,0.441256409578221
1.14,0.45,0.43030137969480264
1.15,0.45,0.4179065807230549
1.16,0.45,0.40469583000966525
1.17,0.45,0.39018961648857636
1.18,0.45,0.375155422814766
1.19,0.45,0.358790793299296
1.2,0.45,0.34166650820381983
1.21,0.45,0.32408348589552693
1.22,0.45,0.3063096422531733
1.23,0.45,0.28835515734294653
1.2399999999999998,0.45,0.27032261187147033
1.25,0.45,0.25148687427920846
1.2599999999999998,0.45,0.23350245588700952
1.27,0.45,0.21611169619583712
1.2799999999999998,0.45,0.1986496579976358
1.29,0.45,0.1823574429365644
1.2999999999999998,0.45,0.16625487824494067
1.31,0.45,0.1514339942578468
1.3199999999999998,0.45,0.13651724229672688
1.33,0.45,0.12301751740817156
1.3399999999999999,0.45,0.11214108058485804
1.3499999999999999,0.45,0.09899340282732498
1.3599999999999999,0.45,0.08720968809420673
1.3699999999999999,0.45,0.07911903674829307
1.38,0.45,0.0691095975467279
1.39,0.45,0.061384828092983026
1.4,0.45,0.05362706268735768
1.41,0.45,0.0471576311332339
1.42,0.45,0.04108750665463196
1.43,0.45,0.03573804857832353
1.44,0.45,0.030984383032916694
1.45,0.45,0.026808854400388517
0.65,0.46,0.0016556431986255215
0.66,0.46,0.0027967467656418426
0.67,0.46,0.005833671716118343
0.68,0.46,0.009203600411505404
0.6900000000000001,0.46,0.014128744656776628
0.7,0.46,0.02110581495166147
0.71,0.46,0.030682870019362762
0.72,0.46,0.043416146911245956
0.73,0.46,0.059808368595484794
0.74,0.46,0.08023328950882733
0.75,0.46,0.10485615207030151
0.76,0.46,0.13356382019347202
0.77,0.46,0.16592012215578347
0.78,0.46,0.18323952193643378
0.79,0.46,0.2195418334944605
0.8,0.46,0.25706734912926055
0.81,0.46,0.27588211303451216
0.8200000000000001,0.46,0.3127822861595971
0.83,0.46,0.33054863864525824
0.84,0.46,0.36400193071509757
0.85,0.46,0.3794529679234534
0.86,0.46,0.3939296499826011
0.87,0.46,0.4197207488828887
0.88,0.46,0.43097094128460867
0.89,0.46,0.4411174337054085
0.9,0.46,0.45819870779315064
0.9099999999999999,0.46,0.4652176090983018
0.9199999999999999,0.46,0.47129804795531305
0.9299999999999999,0.46,0.47651062265408933
0.94,0.46,0.4846685856046779
0.95,0.46,0.4877321181349997
0.96,0.46,0.49021662048123593
0.97,0.46,0.49218039823207616
0.98,0.46,0.49367275151108
0.99,0.46,0.494736081187078
1.0,0.46,0.49537115652640284
1.01,0.46,0.4956198580933571
1.02,0.46,0.4954264352833124
1.03,0.46,0.49481707728625235
1.04,0.46,0.49366738387701337
1.0499999999999998,0.46,0.4920474507352276
1.06,0.46,0.48977119034002714
1.0699999999999998,0.46,0.4868159206844441
1.08,0.46,0.4831174131066067
1.0899999999999999,0.46,0.47857027012355624
1.1,0.46,0.4729772781694458
1.1099999999999999,0.46,0.4663989825528534
1.1199999999999999,0.46,0.4587269127073054
1.13,0.46,0.45006561703159953
1.14,0.46,0.4404287902874138
1.15,0.46,0.4296688214229828
1.16,0.46,0.41723162893082855
1.17,0.46,0.40363049057000905
1.18,0.46,0.38919847691408616
1.19,0.46,0.37400722596363356
1.2,0.46,0.35802702138536047
1.21,0.46,0.3413106339270412
1.22,0.46,0.3237000064137437
1.23,0.46,0.305590277032077
1.2399999999999998,0.46,0.2878752292000341
1.25,0.46,0.26995091289023726
1.2599999999999998,0.46,0.2514939898155873
1.27,0.46,0.2337956268543968
1.2799999999999998,0.46,0.21615669858075723
1.29,0.46,0.19969216446296223
1.2999999999999998,0.46,0.18274523885798877
1.31,0.46,0.16734821906527
1.3199999999999998,0.46,0.15207364877324064
1.33,0.46,0.13762874002447492
1.3399999999999999,0.46,0.12468003023545506
1.3499999999999999,0.46,0.1120950452719146
1.3599999999999999,0.46,0.0993053255550914
1.3699999999999999,0.46,0.09072847706872089
1.38,0.46,0.07920823840725606
1.39,0.46,0.07122428748314648
1.4,0.46,0.062165047564967775
1.41,0.46,0.054950894167503254
1.42,0.46,0.0479826602485073
1.43,0.46,0.04201204125648542
1.44,0.46,0.03655179002566883
1.45,0.46,0.0319035656813682
0.65,0.47000000000000003,0.0016556431986255215
0.66,0.47000000000000003,0.0027967467656418435
0.67,0.47000000000000003,0.005833671716118347
0.68,0.47000000000000003,0.009203600411505431
0.6900000000000001,0.47000000000000003,0.014128744656776774
0.7,0.47000000000000003,0.021105814951662402
0.71,0.47000000000000003,0.03068287001936766
0.72,0.47000000000000003,0.04341614691126954
0.73,0.47000000000000003,0.059808368595589016
0.74,0.47000000000000003,0.08023328950925349
0.75,0.47000000000000003,0.10485615207199778
0.76,0.47000000000000003,0.13356382019964513
0.77,0.47000000000000003,0.1659201221779552
0.78,0.47000000000000003,0.18323952200537347
0.79,0.47000000000000003,0.21954183370615915
0.8,0.47000000000000003,0.25706734976008316
0.81,0.47000000000000003,0.2758821147777783
0.8200000000000001,0.47000000000000003,0.3127822908573918
0.83,0.47000000000000003,0.33054865008125767
0.84,0.47000000000000003,0.3640019590769875
0.85,0.47000000000000003,0.37945303379352263
0.86,0.47000000000000003,0.39392979407425166
0.87,0.47000000000000003,0.4197210621810726
0.88,0.47000000000000003,0.4309715886875319
0.89,0.47000000000000003,0.44111872919798034
0.9,0.47000000000000003,0.4582012004724325
0.9099999999999999,0.47000000000000003,0.465221542092662
0.9199999999999999,0.47000000000000003,0.4713066317252982
0.9299999999999999,0.47000000000000003,0.4765253939215677
0.94,0.47000000000000003,0.48468925308318517
0.95,0.47000000000000003,0.4877735819151525
0.96,0.47000000000000003,0.49028025571934153
0.97,0.47000000000000003,0.49228018747318947
0.98,0.47000000000000003,0.4938268455584913
0.99,0.47000000000000003,0.4949590978446882
1.0,0.47000000000000003,0.49570477390278544
1.01,0.47000000000000003,0.4960826691157659
1.02,0.47000000000000003,0.49607242689489295
1.03,0.47000000000000003,0.4956822231235841
1.04,0.47000000000000003,0.4948877960519003
1.0499999999999998,0.47000000000000003,0.4935924314331609
1.06,0.47000000000000003,0.49183709493378086
1.0699999999999998,0.47000000000000003,0.4893811446910471
1.08,0.47000000000000003,0.4862627054564512
1.0899999999999999,0.47000000000000003,0.482329599593167
1.1,0.47000000000000003,0.4776592368361485
1.1099999999999999,0.47000000000000003,0.4720414013895592
1.1199999999999999,0.47000000000000003,0.4654438291747958
1.13,0.47000000000000003,0.45781481773289795
1.14,0.47000000000000003,0.4489325920432313
1.15,0.47000000000000003,0.4388250706849205
1.16,0.47000000000000003,0.4277827497631326
1.17,0.47000000000000003,0.4153435073897369
1.18,0.47000000000000003,0.40165885397544987
1.19,0.47000000000000003,0.3880803782531306
1.2,0.47000000000000003,0.37287327643616514
1.21,0.47000000000000003,0.3571895697666266
1.22,0.47000000000000003,0.340665327508405
1.23,0.47000000000000003,0.3231816933128197
1.2399999999999998,0.47000000000000003,0.30527178114035103
1.25,0.47000000000000003,0.28792879877823174
1.2599999999999998,0.47000000000000003,0.26982866595851623
1.27,0.47000000000000003,0.25149357031483804
1.2799999999999998,0.47000000000000003,0.23381126027144677
1.29,0.47000000000000003,0.21728813733790636
1.2999999999999998,0.47000000000000003,0.19989392939938747
1.31,0.47000000000000003,0.18370620108109106
1.3199999999999998,0.47000000000000003,0.16779603697740633
1.33,0.47000000000000003,0.15265211399303033
1.3399999999999999,0.47000000000000003,0.1388797333880522
1.3499999999999999,0.47000000000000003,0.12546190963341355
1.3599999999999999,0.47000000000000003,0.11279601593440637
1.3699999999999999,0.47000000000000003,0.10116279442585493
1.38,0.47000000000000003,0.09072216179374734
1.39,0.47000000000000003,0.08008861990738389
1.4,0.47000000000000003,0.07206114146045266
1.41,0.47000000000000003,0.06216474028694206
1.42,0.47000000000000003,0.056110915452755636
1.43,0.47000000000000003,0.04896885871767233
1.44,0.47000000000000003,0.042853091121144736
1.45,0.47000000000000003,0.03759228877178978
0.65,0.48000000000000004,0.0016556431986255215
0.66,0.48000000000000004,0.002796746765641844
0.67,0.48000000000000004,0.005833671716118349
0.68,0.48000000000000004,0.009203600411505442
0.6900000000000001,0.48000000000000004,0.01412874465677685
0.7,0.48000000000000004,0.02110581495166279
0.71,0.48000000000000004,0.030682870019369885
0.72,0.48000000000000004,0.04341614691128047
0.73,0.48000000000000004,0.05980836859564104
0.74,0.48000000000000004,0.0802332895094765
0.75,0.48000000000000004,0.10485615207287377
0.76,0.48000000000000004,0.13356382020283222
0.77,0.48000000000000004,0.16592012218926283
0.78,0.48000000000000004,0.183239522044381
0.79,0.48000000000000004,0.2195418338254523
0.8,0.48000000000000004,0.2570673500971524
0.81,0.48000000000000004,0.2758821157832083
0.8200000000000001,0.48000000000000004,0.31278229346359926
0.83,0.48000000000000004,0.3305486570614181
0.84,0.48000000000000004,0.3640019761800519
0.85,0.48000000000000004,0.37945307448778737
0.86,0.48000000000000004,0.3939298850068321
0.87,0.48000000000000004,0.41972125802979393
0.88,0.48000000000000004,0.43097198878457277
0.89,0.48000000000000004,0.4411195354671162
0.9,0.48000000000000004,0.4582027965294003
0.9099999999999999,0.48000000000000004,0.4652246359740265
0.9199999999999999,0.48000000000000004,0.4713120454836578
0.9299999999999999,0.48000000000000004,0.4765345180591546
0.94,0.48000000000000004,0.48470987456534415
0.95,0.48000000000000004,0.48779742238700485
0.96,0.48000000000000004,0.4903291161220912
0.97,0.48000000000000004,0.49234966219610876
0.98,0.48000000000000004,0.4939334623311241
0.99,0.48000000000000004,0.4951300914913141
1.0,0.48000000000000004,0.4959517100252616
1.01,0.48000000000000004,0.4964361202548336
1.02,0.48000000000000004,0.49658471601646287
1.03,0.48000000000000004,0.49639848417604204
1.04,0.48000000000000004,0.49580349789728906
1.0499999999999998,0.48000000000000004,0.494875424539869
1.06,0.48000000000000004,0.4934432627073929
1.0699999999999998,0.48000000000000004,0.4914822704756915
1.08,0.48000000000000004,0.4889823478297952
1.0899999999999999,0.48000000000000004,0.48569788575816075
1.1,0.48000000000000004,0.48168863298094977
1.1099999999999999,0.48000000000000004,0.47691654164382835
1.1199999999999999,0.48000000000000004,0.47079462919432236
1.13,0.48000000000000004,0.46442430930464385
1.14,0.48000000000000004,0.45658029402345485
1.15,0.48000000000000004,0.44769569743148635
1.16,0.48000000000000004,0.4375968423600689
1.17,0.48000000000000004,0.42664518039573907
1.18,0.48000000000000004,0.4143190573340413
1.19,0.48000000000000004,0.4015599114571965
1.2,0.48000000000000004,0.3866153155846964
1.21,0.48000000000000004,0.3722249441085571
1.22,0.48000000000000004,0.3559210524687114
1.23,0.48000000000000004,0.33947855545320604
1.2399999999999998,0.48000000000000004,0.3222277694537331
1.25,0.48000000000000004,0.30451204590509506
1.2599999999999998,0.48000000000000004,0.2871841368172853
1.27,0.48000000000000004,0.2697351627338318
1.2799999999999998,0.48000000000000004,0.2507298310988616
1.29,0.48000000000000004,0.23453858988578113
1.2999999999999998,0.48000000000000004,0.2170519758910795
1.31,0.48000000000000004,0.2000914395332912
1.3199999999999998,0.48000000000000004,0.1844500920853273
1.33,0.48000000000000004,0.16848521002089192
1.3399999999999999,0.48000000000000004,0.15347483581167287
1.3499999999999999,0.48000000000000004,0.1398485621312087
1.3599999999999999,0.48000000000000004,0.12600124528817458
1.3699999999999999,0.48000000000000004,0.11373825540950651
1.38,0.48000000000000004,0.10232942960282572
1.39,0.48000000000000004,0.09155083865553773
1.4,0.48000000000000004,0.0817568655475252
1.41,0.48000000000000004,0.07230541374621093
1.42,0.48000000000000004,0.06500486146509352
1.43,0.48000000000000004,0.05611139661236347
1.44,0.48000000000000004,0.05048380142836275
1.45,0.48000000000000004,0.04327173376832054
0.65,0.49,0.0016556431986255215
0.66,0.49,0.002796746765641844
0.67,0.49,0.005833671716118349
0.68,0.49,0.009203600411505447
0.6900000000000001,0.49,0.014128744656776885
0.7,0.49,0.021105814951662995
0.71,0.49,0.030682870019370936
0.72,0.49,0.04341614691128623
0.73,0.49,0.059808368595666295
0.74,0.49,0.08023328950958347
0.75,0.49,0.10485615207331414
0.76,0.49,0.13356382020456659
0.77,0.49,0.16592012219531288
0.78,0.49,0.18323952206488736
0.79,0.49,0.2195418338914641
0.8,0.49,0.257067350314875
0.81,0.49,0.27588211633774584
0.8200000000000001,0.49,0.31278229508689254
0.83,0.49,0.3305486611130796
0.84,0.49,0.3640019858044624
0.85,0.49,0.3794530982092669
0.86,0.49,0.3939299420716022
0.87,0.49,0.4197213799279188
0.88,0.49,0.43097225909798603
0.89,0.49,0.4411200809461518
0.9,0.49,0.4582038605873556
0.9099999999999999,0.49,0.4652265928226057
0.9199999999999999,0.49,0.47131581293816993
0.9299999999999999,0.49,0.4765413545504515
0.94,0.49,0.48472067755075376
0.95,0.49,0.48781979276777265
0.96,0.49,0.4903570158469077
0.97,0.49,0.49240920355654083
0.98,0.49,0.4940050084382326
0.99,0.49,0.49524118722969185
1.0,0.49,0.4961381557739404
1.01,0.49,0.4967118670305964
1.02,0.49,0.4969713287670971
1.03,0.49,0.496931408883454
1.04,0.49,0.4965575413009685
1.0499999999999998,0.49,0.495838698444057
1.06,0.49,0.49472131236411465
1.0699999999999998,0.49,0.49317905725959066
1.08,0.49,0.4910585281705113
1.0899999999999999,0.49,0.4884121911848418
1.1,0.49,0.484941673078485
1.1099999999999999,0.49,0.4809502477645735
1.1199999999999999,0.49,0.47595708462094416
1.13,0.49,0.47016809620648214
1.14,0.49,0.4631142772752991
1.15,0.49,0.45570012445712516
1.16,0.49,0.44662518932723105
1.17,0.49,0.4366265157556106
1.18,0.49,0.42562788384911376
1.19,0.49,0.41305549496146055
1.2,0.49,0.4001953854081254
1.21,0.49,0.3862587742843453
1.22,0.49,0.3703589456676296
1.23,0.49,0.355907374359304
1.2399999999999998,0.49,0.33820497261253374
1.25,0.49,0.3216489059965801
1.2599999999999998,0.49,0.30416213831248345
1.27,0.49,0.28702222850652775
1.2799999999999998,0.49,0.2690222670591728
1.29,0.49,0.2514607044645022
1.2999999999999998,0.49,0.23455402985828339
1.31,0.49,0.21773702482032004
1.3199999999999998,0.49,0.2008020377981705
1.33,0.49,0.18446082744980544
1.3399999999999999,0.49,0.16933766673223116
1.3499999999999999,0.49,0.1547134058292455
1.3599999999999999,0.49,0.14068836604709706
1.3699999999999999,0.49,0.1275028721917439
1.38,0.49,0.11514920788130036
1.39,0.49,0.10347357803293629
1.4,0.49,0.09247473261631106
1.41,0.49,0.08284708705134745
1.42,0.49,0.07380220668010021
1.43,0.49,0.06541431881907828
1.44,0.49,0.0581066623195982
1.45,0.49,0.05050927408968793
0.65,0.5,0.0016556431986255215
0.66,0.5,0.002796746765641844
0.67,0.5,0.005833671716118351
0.68,0.5,0.009203600411505449
0.6900000000000001,0.5,0.014128744656776899
0.7,0.5,0.02110581495166309
0.71,0.5,0.03068287001937146
0.72,0.5,0.043416146911288894
0.73,0.5,0.05980836859567829
0.74,0.5,0.08023328950964363
0.75,0.5,0.10485615207354282
0.76,0.5,0.13356382020543453
0.77,0.5,0.16592012219863791
0.78,0.5,0.18323952207607824
0.79,0.5,0.2195418339274246
0.8,0.5,0.25706735042059076
0.81,0.5,0.2758821166569823
0.8200000000000001,0.5,0.3127822959324572
0.83,0.5,0.3305486635640213
0.84,0.5,0.3640019919392189
0.85,0.5,0.37945311279990107
0.86,0.5,0.39392997474423186
0.87,0.5,0.4197214555973188
0.88,0.5,0.4309724211973631
0.89,0.5,0.44112041338663954
0.9,0.5,0.45820450362195
0.9099999999999999,0.5,0.465227949196766
0.9199999999999999,0.5,0.4713182194682344
0.9299999999999999,0.5,0.4765458406352871
0.94,0.5,0.4847285100904269
0.95,0.5,0.4878328499451266
0.96,0.5,0.4903809168858876
0.97,0.5,0.49244166853947946
0.98,0.5,0.4940811908696887
0.99,0.5,0.49534165223754006
1.0,0.5,0.49626020186513775
1.01,0.5,0.49690098526635285
1.02,0.5,0.4972645834214298
1.03,0.5,0.4973512149261889
1.04,0.5,0.4971439312044673
1.0499999999999998,0.5,0.4966277820383023
1.06,0.5,0.4957976666351717
1.0699999999999998,0.5,0.49455780431891855
1.08,0.5,0.4928595467719372
1.0899999999999999,0.5,0.4906732771928983
1.1,0.5,0.4877534100161106
1.1099999999999999,0.5,0.4844367609902803
1.1199999999999999,0.5,0.48016081398761595
1.13,0.5,0.4752335734034123
1.14,0.5,0.4692901909149837
1.15,0.5,0.46222051373620654
1.16,0.5,0.4543329317437712
1.17,0.5,0.4453286925432832
1.18,0.5,0.43542841335739163
1.19,0.5,0.42415066098085874
1.2,0.5,0.411629588280531
1.21,0.5,0.39875442315198917
1.22,0.5,0.38475490043481547
1.23,0.5,0.3698448035315093
1.2399999999999998,0.5,0.35365858880019296
1.25,0.5,0.33761924621748196
1.2599999999999998,0.5,0.32157013090764197
1.27,0.5,0.303981822140446
1.2799999999999998,0.5,0.2862912499164332
1.29,0.5,0.26897368001723204
1.2999999999999998,0.5,0.25113083335003794
1.31,0.5,0.23463887390852387
1.3199999999999998,0.5,0.21762655477155476
1.33,0.5,0.200508365711557
1.3399999999999999,0.5,0.18550749705825625
1.3499999999999999,0.5,0.1696861782406961
1.3599999999999999,0.5,0.15521752676268608
1.3699999999999999,0.5,0.14135642636164708
1.38,0.5,0.12847821839945406
1.39,0.5,0.11579503991938998
1.4,0.5,0.10398123188630792
1.41,0.5,0.09381003346514544
1.42,0.5,0.08368739794338964
1.43,0.5,0.07488774931503203
1.44,0.5,0.06630103486782953
1.45,0.5,0.05875227886196132
0.65,0.51,0.0016556431986255215
0.66,0.51,0.002796746765641844
0.67,0.51,0.005833671716118351
0.68,0.51,0.00920360041150545
0.6900000000000001,0.51,0.014128744656776906
0.7,0.51,0.021105814951663138
0.71,0.51,0.030682870019371703
0.72,0.51,0.043416146911290206
0.73,0.51,0.05980836859568453
0.74,0.51,0.08023328950967257
0.75,0.51,0.10485615207366525
0.76,0.51,0.13356382020592555
0.77,0.51,0.16592012220026464
0.78,0.51,0.1832395220820906
0.79,0.51,0.219541833946806
0.8,0.51,0.25706735048642493
0.81,0.51,0.2758821168433826
0.8200000000000001,0.51,0.31278229644094135
0.83,0.51,0.3305486648923956
0.84,0.51,0.364001995530599
0.85,0.51,0.37945312194241937
0.86,0.51,0.39392999498240455
0.87,0.51,0.4197215021169822
0.88,0.51,0.43097252313598583
0.89,0.51,0.44112062993554113
0.9,0.51,0.4582049678925266
0.9099999999999999,0.51,0.4652288085733687
0.9199999999999999,0.51,0.4713198917062612
0.9299999999999999,0.51,0.4765488097621559
0.94,0.51,0.48473395978037187
0.95,0.51,0.4878424877338353
0.96,0.51,0.4903972947357984
0.97,0.51,0.4924685447647411
0.98,0.51,0.49412049140404113
0.99,0.51,0.4954099128330098
1.0,0.51,0.4963799154261742
1.01,0.51,0.4970463405898437
1.02,0.51,0.4974646501197736
1.03,0.51,0.4976402439656005
1.04,0.51,0.4975677481989563
1.0499999999999998,0.51,0.49724087935048733
1.06,0.51,0.49662566634262456
1.0699999999999998,0.51,0.49565514766542196
1.08,0.51,0.4943430553420699
1.0899999999999999,0.51,0.4925574647103529
1.1,0.51,0.4901906216304609
1.1099999999999999,0.51,0.48734022532122634
1.1199999999999999,0.51,0.483690042950374
1.13,0.51,0.47945084163048535
1.14,0.51,0.47432001649201416
1.15,0.51,0.4683932964735211
1.16,0.51,0.46123706324576175
1.17,0.51,0.4534023709236115
1.18,0.51,0.4442054622003463
1.19,0.51,0.4343852256081567
1.2,0.51,0.42325355101823187
1.21,0.51,0.41066475823240134
1.22,0.51,0.39799043466408796
1.23,0.51,0.3838315415658685
1.2399999999999998,0.51,0.36860053445471874
1.25,0.51,0.3531139468215892
1.2599999999999998,0.51,0.33747039834711245
1.27,0.51,0.32150193534468363
1.2799999999999998,0.51,0.30330424696215946
1.29,0.51,0.2862765274375428
1.2999999999999998,0.51,0.2689341139179483
1.31,0.51,0.2514393377170248
1.3199999999999998,0.51,0.23488584602352164
1.33,0.51,0.2179620135295537
1.3399999999999999,0.51,0.20145543234862925
1.3499999999999999,0.51,0.18571733493844364
1.3599999999999999,0.51,0.17099919332456667
1.3699999999999999,0.51,0.15603220311143282
1.38,0.51,0.1422363094883421
1.39,0.51,0.12895257098720106
1.4,0.51,0.11694134604717922
1.41,0.51,0.10562950050001106
1.42,0.51,0.09490984594647923
1.43,0.51,0.08480295933824096
1.44,0.51,0.07572807436769377
1.45,0.51,0.06730411836105464
0.65,0.52,0.0016556431986255215
0.66,0.52,0.002796746765641844
0.67,0.52,0.005833671716118351
0.68,0.52,0.009203600411505452
0.6900000000000001,0.52,0.01412874465677691
0.7,0.52,0.02110581495166316
0.71,0.52,0.030682870019371825
0.72,0.52,0.04341614691129082
0.73,0.52,0.05980836859568758
0.74,0.52,0.0802332895096867
0.75,0.52,0.10485615207372445
0.76,0.52,0.13356382020615662
0.77,0.52,0.1659201222012529
0.78,0.52,0.18323952208499555
0.79,0.52,0.21954183395750404
0.8,0.52,0.2570673505190792
0.81,0.52,0.2758821169437154
0.8200000000000001,0.52,0.3127822967358939
0.83,0.52,0.3305486657153865
0.84,0.52,0.36400199755578944
0.85,0.52,0.37945312696885386
0.86,0.52,0.39393000754000973
0.87,0.52,0.41972153142400265
0.88,0.52,0.4309725866661659
0.89,0.52,0.44112076579673043
0.9,0.52,0.4582052495672776
0.9099999999999999,0.52,0.4652293579613178
0.9199999999999999,0.52,0.47132097184762856
0.9299999999999999,0.52,0.4765508431281915
0.94,0.52,0.48473767336395607
0.95,0.52,0.48784892389958995
0.96,0.52,0.49040826667407866
0.97,0.52,0.49248701988980104
0.98,0.52,0.4941506096609314
0.99,0.52,0.49545603804800636
1.0,0.52,0.49645112919456097
1.01,0.52,0.49717760259840077
1.02,0.52,0.49765469911747795
1.03,0.52,0.49788949791035064
1.04,0.52,0.4978804389054357
1.0499999999999998,0.52,0.49769498693601366
1.06,0.52,0.49727668138554004
1.0699999999999998,0.52,0.49656608583262396
1.08,0.52,0.4954850069338711
1.0899999999999999,0.52,0.4940476344277395
1.1,0.52,0.49209699407683194
1.1099999999999999,0.52,0.48967844290802
1.1199999999999999,0.52,0.4866910042956222
1.13,0.52,0.48301322677093805
1.14,0.52,0.4786972032220467
1.15,0.52,0.47347172531337456
1.16,0.52,0.4672403580783256
1.17,0.52,0.46013632819785
1.18,0.52,0.4521775229721755
1.19,0.52,0.4429865207107124
1.2,0.52,0.4329139258403253
1.21,0.52,0.42199069096866665
1.22,0.52,0.409724323280127
1.23,0.52,0.3965898034967559
1.2399999999999998,0.52,0.38240197809423204
1.25,0.52,0.3678017722833654
1.2599999999999998,0.52,0.35237169372043037
1.27,0.52,0.336139601273552
1.2799999999999998,0.52,0.31948912754537095
1.29,0.52,0.30241528820143615
1.2999999999999998,0.52,0.2847810834968693
1.31,0.52,0.2683032742437811
1.3199999999999998,0.52,0.2514421424298148
1.33,0.52,0.23464913127468665
1.3399999999999999,0.52,0.21822063398008398
1.3499999999999999,0.52,0.2019480147220346
1.3599999999999999,0.52,0.18613561737105258
1.3699999999999999,0.52,0.17128575611663396
1.38,0.52,0.1569067324161593
1.39,0.52,0.14331979710649362
1.4,0.52,0.13006174120772954
1.41,0.52,0.1177072578358901
1.42,0.52,0.10640944358997012
1.43,0.52,0.0955788666522603
1.44,0.52,0.08579139637131376
1.45,0.52,0.07685391795565062
0.65,0.53,0.0016556431986255215
0.66,0.53,0.002796746765641844
0.67,0.53,0.005833671716118351
0.68,0.53,0.009203600411505452
0.6900000000000001,0.53,0.014128744656776913
0.7,0.53,0.02110581495166317
0.71,0.53,0.030682870019371887
0.72,0.53,0.04341614691129114
0.73,0.53,0.059808368595689144
0.74,0.53,0.0802332895096937
0.75,0.53,0.10485615207375526
0.76,0.53,0.1335638202062852
0.77,0.53,0.16592012220171087
0.78,0.53,0.18323952208692562
0.79,0.53,0.21954183396336552
0.8,0.53,0.2570673505372679
0.81,0.53,0.2758821170010267
0.8200000000000001,0.53,0.3127822969020068
0.83,0.53,0.3305486661644527
0.84,0.53,0.36400199879600825
0.85,0.53,0.37945313009974335
0.86,0.53,0.3939300154200408
0.87,0.53,0.4197215486387746
0.88,0.53,0.4309726268820539
0.89,0.53,0.4411208542892471
0.9,0.53,0.45820543160128324
0.9099999999999999,0.53,0.4652297390796445
0.9199999999999999,0.53,0.4713217004576221
0.9299999999999999,0.53,0.4765521921684703
0.94,0.53,0.48474021555212077
0.95,0.53,0.48785351686859874
0.96,0.53,0.4904161812595156
0.97,0.53,0.49250054609328486
0.98,0.53,0.4941723381889842
0.99,0.53,0.49549025419187354
1.0,0.53,0.4965050974341548
1.01,0.53,0.49725984046355526
1.02,0.53,0.4977815089787074
1.03,0.53,0.49809613961457627
1.04,0.53,0.4982165605394159
1.0499999999999998,0.53,0.498152347971751
1.06,0.53,0.4978590703564691
1.0699999999999998,0.53,0.497300431968835
1.08,0.53,0.49643177656967075
1.0899999999999999,0.53,0.49521905991853793
1.1,0.53,0.49365945816007106
1.1099999999999999,0.53,0.49170602583722633
1.1199999999999999,0.53,0.4892117757142151
1.13,0.53,0.48612437643088574
1.14,0.53,0.4824308383578765
1.15,0.53,0.4778740503611775
1.16,0.53,0.4725752320408627
1.17,0.53,0.4662908531069503
1.18,0.53,0.45921837910539354
1.19,0.53,0.45111408401577624
1.2,0.53,0.4419899964703745
1.21,0.53,0.4318029473642036
1.22,0.53,0.42069359860503375
1.23,0.53,0.4082440414807196
1.2399999999999998,0.53,0.39570745296772336
1.25,0.53,0.3816898641250422
1.2599999999999998,0.53,0.36707626409764377
1.27,0.53,0.35150946697090835
1.2799999999999998,0.53,0.3353373233781046
1.29,0.53,0.319256156055633
1.2999999999999998,0.53,0.3023244055673537
1.31,0.53,0.2850758664962098
1.3199999999999998,0.53,0.2675139283363281
1.33,0.53,0.25144574490228533
1.3399999999999999,0.53,0.23523503857571548
1.3499999999999999,0.53,0.21839133705551972
1.3599999999999999,0.53,0.20280426439580984
1.3699999999999999,0.53,0.18705830037413304
1.38,0.53,0.1717731981964058
1.39,0.53,0.1573397571422268
1.4,0.53,0.14402804286498286
1.41,0.53,0.1303969356643855
1.42,0.53,0.11907155862524565
1.43,0.53,0.10755945473782381
1.44,0.53,0.09699192583370037
1.45,0.53,0.08689627618882928
0.65,0.54,0.0016556431986255215
0.66,0.54,0.002796746765641844
0.67,0.54,0.005833671716118351
0.68,0.54,0.009203600411505452
0.6900000000000001,0.54,0.014128744656776913
0.7,0.54,0.021105814951663172
0.71,0.54,0.030682870019371915
0.72,0.54,0.043416146911291295
0.73,0.54,0.05980836859568994
0.74,0.54,0.08023328950969749
0.75,0.54,0.10485615207377103
0.76,0.54,0.13356382020634983
0.77,0.54,0.16592012220197006
0.78,0.54,0.18323952208784983
0.79,0.54,0.2195418339664234
0.8,0.54,0.25706735054891705
0.81,0.54,0.27588211703584964
0.8200000000000001,0.54,0.31278229700097887
0.83,0.54,0.33054866643232644
0.84,0.54,0.3640019995321101
0.85,0.54,0.3794531319510975
0.86,0.54,0.3939300199361445
0.87,0.54,0.41972155948275197
0.88,0.54,0.43097265249306593
0.89,0.54,0.44112090946190136
0.9,0.54,0.45820554051660045
0.9099999999999999,0.54,0.4652299732152575
0.9199999999999999,0.54,0.4713221677042848
0.9299999999999999,0.54,0.47655311123631194
0.94,0.54,0.48474184130343473
0.95,0.54,0.4878565731165453
0.96,0.54,0.49042152270578104
0.97,0.54,0.4925098156594008
0.98,0.54,0.49418745533121466
0.99,0.54,0.4955152604498361
1.0,0.54,0.49654573321331524
1.01,0.54,0.4973206755066658
1.02,0.54,0.49787364502089354
1.03,0.54,0.4982291610728835
1.04,0.54,0.4984048346391542
1.0499999999999998,0.54,0.49840436455775977
1.06,0.54,0.4982148782473523
1.0699999999999998,0.54,0.49779935912470863
1.08,0.54,0.497117946456443
1.0899999999999999,0.54,0.49611749877049593
1.1,0.54,0.49495450607389824
1.1099999999999999,0.54,0.49340308735049093
1.1199999999999999,0.54,0.4912536600538679
1.13,0.54,0.4887264417802687
1.14,0.54,0.48550346973267855
1.15,0.54,0.4816335819696494
1.16,0.54,0.4770076518220593
1.17,0.54,0.4715658989158593
1.18,0.54,0.46534347054934033
1.19,0.54,0.4581541145698883
1.2,0.54,0.44993345126988155
1.21,0.54,0.4406626538264258
1.22,0.54,0.43076325581979763
1.23,0.54,0.4196263001457764
1.2399999999999998,0.54,0.4074700585281086
1.25,0.54,0.3945138397078379
1.2599999999999998,0.54,0.3798324505226585
1.27,0.54,0.36604308721629997
1.2799999999999998,0.54,0.35040190464819665
1.29,0.54,0.33492282019207575
1.2999999999999998,0.54,0.31881981450290886
1.31,0.54,0.30176382461082646
1.3199999999999998,0.54,0.2851865232892737
1.33,0.54,0.26816957193457813
1.3399999999999999,0.54,0.2513761849172928
1.3499999999999999,0.54,0.23602012750235005
1.3599999999999999,0.54,0.21860663007048664
1.3699999999999999,0.54,0.20294018451439622
1.38,0.54,0.18744686864051505
1.39,0.54,0.17283476173864531
1.4,0.54,0.15816134439247317
1.41,0.54,0.14497883382219506
1.42,0.54,0.13193607925934658
1.43,0.54,0.11969106651577088
1.44,0.54,0.10779256054001445
1.45,0.54,0.09799317530717781
0.65,0.55,0.0016556431986255215
0.66,0.55,0.002796746765641844
0.67,0.55,0.005833671716118351
0.68,0.55,0.009203600411505452
0.6900000000000001,0.55,0.014128744656776913
0.7,0.55,0.02110581495166318
0.71,0.55,0.030682870019371925
0.72,0.55,0.04341614691129138
0.73,0.55,0.059808368595690345
0.74,0.55,0.08023328950969935
0.75,0.55,0.10485615207377892
0.76,0.55,0.133563820206385
0.77,0.55,0.16592012220210034
0.78,0.55,0.18323952208835237
0.79,0.55,0.2195418339681747
0.8,0.55,0.25706735055442115
0.81,0.55,0.2758821170520097
0.8200000000000001,0.55,0.3127822970500429
0.83,0.55,0.33054866658155724
0.84,0.55,0.36400199996122373
0.85,0.55,0.37945313306707323
0.86,0.55,0.3939300228033849
0.87,0.55,0.4197215660738943
0.88,0.55,0.43097266736308604
0.89,0.55,0.44112094367477095
0.9,0.55,0.4582056192152172
0.9099999999999999,0.55,0.4652301244493654
0.9199999999999999,0.55,0.4713224883160443
0.9299999999999999,0.55,0.4765537101283066
0.94,0.55,0.4847430145233789
0.95,0.55,0.487858584514666
0.96,0.55,0.4904251501406842
0.97,0.55,0.4925159879753429
0.98,0.55,0.4941984806446126
0.99,0.55,0.49553294592380215
1.0,0.55,0.4965737310386625
1.01,0.55,0.49736619236158397
1.02,0.55,0.4979443348839346
1.03,0.55,0.498334952540029
1.04,0.55,0.49855370286686046
1.0499999999999998,0.55,0.4986105879706843
1.06,0.55,0.49850863668384915
1.0699999999999998,0.55,0.49821491659611705
1.08,0.55,0.4976933987750666
1.0899999999999999,0.55,0.49696363240227776
1.1,0.55,0.49611341052480146
1.1099999999999999,0.55,0.49470758843963747
1.1199999999999999,0.55,0.4928478586728812
1.13,0.55,0.49084285730246957
1.14,0.55,0.4881449577725303
1.15,0.55,0.48480216229056905
1.16,0.55,0.4809806379314352
1.17,0.55,0.47617440893865304
1.18,0.55,0.47070896275227475
1.19,0.55,0.4643205161801329
1.2,0.55,0.4569837344885853
1.21,0.55,0.4486107654400155
1.22,0.55,0.4396097699099475
1.23,0.55,0.4295911612024275
1.2399999999999998,0.55,0.41866919652152845
1.25,0.55,0.4060740597069913
1.2599999999999998,0.55,0.39339658846464104
1.27,0.55,0.37944056017545325
1.2799999999999998,0.55,0.3645683301138445
1.29,0.55,0.3494316183592571
1.2999999999999998,0.55,0.3338882361478487
1.31,0.55,0.3181946342581591
1.3199999999999998,0.55,0.3010507076685737
1.33,0.55,0.28482785769054675
1.3399999999999999,0.55,0.2685509698495092
1.3499999999999999,0.55,0.25136353906112896
1.3599999999999999,0.55,0.23569031499442333
1.3699999999999999,0.55,0.2186053074345796
1.38,0.55,0.20418644304866285
1.39,0.55,0.18792034671077276
1.4,0.55,0.1730322341827719
1.41,0.55,0.1590104480851637
1.42,0.55,0.14571678382384187
1.43,0.55,0.13237370314023805
1.44,0.55,0.12047705427726631
1.45,0.55,0.1092294877392341
0.65,0.56,0.0016556431986255215
0.66,0.56,0.002796746765641844
0.67,0.56,0.005833671716118351
0.68,0.56,0.009203600411505452
0.6900000000000001,0.56,0.014128744656776913
0.7,0.56,0.02110581495166318
0.71,0.56,0.030682870019371936
0.72,0.56,0.043416146911291406
0.73,0.56,0.059808368595690525
0.74,0.56,0.08023328950970024
0.75,0.56,0.10485615207378315
0.76,0.56,0.13356382020640276
0.77,0.56,0.16592012220217492
0.78,0.56,0.18323952208862315
0.79,0.56,0.21954183396911203
0.8,0.56,0.25706735055763275
0.81,0.56,0.27588211706271715
0.8200000000000001,0.56,0.31278229708440924
0.83,0.56,0.3305486666793659
0.84,0.56,0.3640020001993908
0.85,0.56,0.3794531337588984
0.86,0.56,0.39393002445993247
0.87,0.56,0.4197215700713843
0.88,0.56,0.4309726771528556
0.89,0.56,0.4411209656871171
0.9,0.56,0.45820566665423
0.9099999999999999,0.56,0.46523022295870586
0.9199999999999999,0.56,0.47132268082527207
0.9299999999999999,0.56,0.4765540974150456
0.94,0.56,0.4847437799160179
0.95,0.56,0.48786002273947515
0.96,0.56,0.49042772331723994
0.97,0.56,0.49252046344434264
0.98,0.56,0.49420620050654995
0.99,0.56,0.49554614563359445
1.0,0.56,0.4965945475107797
1.01,0.56,0.49739864375517495
1.02,0.56,0.4979937776849676
1.03,0.56,0.4984118155025028
1.04,0.56,0.498666623222903
1.0499999999999998,0.56,0.4987782721314968
1.06,0.56,0.49874415287331086
1.0699999999999998,0.56,0.49855642941478845
1.08,0.56,0.4981892039342185
1.0899999999999999,0.56,0.4976462549003253
1.1,0.56,0.4968569099670229
1.1099999999999999,0.56,0.4957285776115316
1.1199999999999999,0.56,0.49415776420853735
1.13,0.56,0.4928187906298048
1.14,0.56,0.4903026983073734
1.15,0.56,0.4875543250203363
1.16,0.56,0.4842136572369429
1.17,0.56,0.480119061094782
1.18,0.56,0.47535300883945614
1.19,0.56,0.46974312341868935
1.2,0.56,0.46321797800685405
1.21,0.56,0.4560773474818559
1.22,0.56,0.44781618587677535
1.23,0.56,0.4383356467713767
1.2399999999999998,0.56,0.42824760586390254
1.25,0.56,0.41718238393311624
1.2599999999999998,0.56,0.4052437135762922
1.27,0.56,0.39215573559220324
1.2799999999999998,0.56,0.3780993057666441
1.29,0.56,0.3639172965742206
1.2999999999999998,0.56,0.3493444954665994
1.31,0.56,0.33407449594932015
1.3199999999999998,0.56,0.31729427985519554
1.33,0.56,0.30085965565316264
1.3399999999999999,0.56,0.2842604767578623
1.3499999999999999,0.56,0.2682005452604936
1.3599999999999999,0.56,0.251219191979292
1.3699999999999999,0.56,0.23551299273253334
1.38,0.56,0.21918994761621483
1.39,0.56,0.2044046485132698
1.4,0.56,0.18788322970508659
1.41,0.56,0.17457480251085256
1.42,0.56,0.15975926185982076
1.43,0.56,0.14617747267347822
1.44,0.56,0.1333017721534805
1.45,0.56,0.12155899298363224
0.65,0.5700000000000001,0.0016556431986255215
0.66,0.5700000000000001,0.002796746765641844
0.67,0.5700000000000001,0.005833671716118351
0.68,0.5700000000000001,0.009203600411505452
0.6900000000000001,0.5700000000000001,0.014128744656776913
0.7,0.5700000000000001,0.02110581495166318
0.71,0.5700000000000001,0.030682870019371936
0.72,0.5700000000000001,0.043416146911291434
0.73,0.5700000000000001,0.05980836859569062
0.74,0.5700000000000001,0.08023328950970074
0.75,0.5700000000000001,0.10485615207378547
0.76,0.5700000000000001,0.13356382020641172
0.77,0.5700000000000001,0.16592012220221428
0.78,0.5700000000000001,0.18323952208876615
0.79,0.5700000000000001,0.21954183396963758
0.8,0.5700000000000001,0.2570673505594534
0.81,0.5700000000000001,0.27588211706835175
0.8200000000000001,0.5700000000000001,0.31278229710183825
0.83,0.5700000000000001,0.3305486667299193
0.84,0.5700000000000001,0.3640020003585469
0.85,0.5700000000000001,0.37945313413251497
0.86,0.5700000000000001,0.3939300255006187
0.87,0.5700000000000001,0.41972157260530596
0.88,0.5700000000000001,0.43097268338822403
0.89,0.5700000000000001,0.441120979167665
0.9,0.5700000000000001,0.4582056976527997
0.9099999999999999,0.5700000000000001,0.4652302891511618
0.9199999999999999,0.5700000000000001,0.4713228148193115
0.9299999999999999,0.5700000000000001,0.47655437011258606
0.94,0.5700000000000001,0.4847442724013527
0.95,0.5700000000000001,0.48786091948878263
0.96,0.5700000000000001,0.4904295446959938
0.97,0.5700000000000001,0.49252357318273476
0.98,0.5700000000000001,0.49421141787539047
0.99,0.5700000000000001,0.49555531232133593
1.0,0.5700000000000001,0.4966093669634956
1.01,0.5700000000000001,0.49742191452118634
1.02,0.5700000000000001,0.49803124075446736
1.03,0.5700000000000001,0.4984681511239925
1.04,0.5700000000000001,0.4987568363737998
1.0499999999999998,0.5700000000000001,0.498908101824501
1.06,0.5700000000000001,0.49892671618291606
1.0699999999999998,0.5700000000000001,0.49881897826416605
1.08,0.5700000000000001,0.498560158760671
1.0899999999999999,0.5700000000000001,0.49813490849991826
1.1,0.5700000000000001,0.4974707694271217
1.1099999999999999,0.5700000000000001,0.496601256180185
1.1199999999999999,0.5700000000000001,0.4954691822272047
1.13,0.5700000000000001,0.49418432623530345
1.14,0.5700000000000001,0.49207261917899053
1.15,0.5700000000000001,0.4900147021521892
1.16,0.5700000000000001,0.48702212311830173
1.17,0.5700000000000001,0.4835638598258847
1.18,0.5700000000000001,0.47943862714188656
1.19,0.5700000000000001,0.47464850321521557
1.2,0.5700000000000001,0.46896060230097586
1.21,0.5700000000000001,0.46236064458635173
1.22,0.5700000000000001,0.45489922792589643
1.23,0.5700000000000001,0.446788028824897
1.2399999999999998,0.5700000000000001,0.4373853928664334
1.25,0.5700000000000001,0.42733166707477865
1.2599999999999998,0.5700000000000001,0.4161620531877416
1.27,0.5700000000000001,0.40394051072124515
1.2799999999999998,0.5700000000000001,0.39077338015844043
1.29,0.5700000000000001,0.37750642198210527
1.2999999999999998,0.5700000000000001,0.36322559558591166
1.31,0.5700000000000001,0.34796805265444264
1.3199999999999998,0.5700000000000001,0.3326467810111467
1.33,0.5700000000000001,0.3158334280291967
1.3399999999999999,0.5700000000000001,0.3007914715804268
1.3499999999999999,0.5700000000000001,0.2845556528271882
1.3599999999999999,0.5700000000000001,0.2682326078318455
1.3699999999999999,0.5700000000000001,0.2513765023574291
1.38,0.5700000000000001,0.23579707576845896
1.39,0.5700000000000001,0.21968266133285708
1.4,0.5700000000000001,0.20399318459482535
1.41,0.5700000000000001,0.1888469894365033
1.42,0.5700000000000001,0.17464451195742955
1.43,0.5700000000000001,0.16160567271549828
1.44,0.5700000000000001,0.1469618148240172
1.45,0.5700000000000001,0.13461078343251337
0.65,0.5800000000000001,0.0016556431986255215
0.66,0.5800000000000001,0.002796746765641844
0.67,0.5800000000000001,0.005833671716118351
0.68,0.5800000000000001,0.009203600411505452
0.6900000000000001,0.5800000000000001,0.014128744656776913
0.7,0.5800000000000001,0.02110581495166318
0.71,0.5800000000000001,0.030682870019371943
0.72,0.5800000000000001,0.04341614691129144
0.73,0.5800000000000001,0.059808368595690664
0.74,0.5800000000000001,0.08023328950970098
0.75,0.5800000000000001,0.1048561520737866
0.76,0.5800000000000001,0.13356382020641722
0.77,0.5800000000000001,0.16592012220223482
0.78,0.5800000000000001,0.18323952208884137
0.79,0.5800000000000001,0.21954183396992982
0.8,0.5800000000000001,0.2570673505604751
0.81,0.5800000000000001,0.27588211707160104
0.8200000000000001,0.5800000000000001,0.31278229711208483
0.83,0.5800000000000001,0.33054866676037553
0.84,0.5800000000000001,0.3640020004414014
0.85,0.5800000000000001,0.3794531343690504
0.86,0.5800000000000001,0.3939300260824129
0.87,0.5800000000000001,0.41972157426958145
0.88,0.5800000000000001,0.4309726868242074
0.89,0.5800000000000001,0.4411209875565784
0.9,0.5800000000000001,0.45820571606800253
0.9099999999999999,0.5800000000000001,0.4652303280580661
0.9199999999999999,0.5800000000000001,0.47132289966353524
0.9299999999999999,0.5800000000000001,0.47655453625818617
0.94,0.5800000000000001,0.4847446163631615
0.95,0.5800000000000001,0.48786161929021954
0.96,0.5800000000000001,0.4904307086090243
0.97,0.5800000000000001,0.4925256272237999
0.98,0.5800000000000001,0.4942151275109957
0.99,0.5800000000000001,0.4955615629482075
1.0,0.5800000000000001,0.49662011664550015
1.01,0.5800000000000001,0.4974386850146194
1.02,0.5800000000000001,0.49805831327949845
1.03,0.5800000000000001,0.4985102132937901
1.04,0.5800000000000001,0.4988208434088696
1.0499999999999998,0.5800000000000001,0.4990033294137241
1.06,0.5800000000000001,0.4990665277583723
1.0699999999999998,0.5800000000000001,0.49901535430777705
1.08,0.5800000000000001,0.4988415425344729
1.0899999999999999,0.5800000000000001,0.49852675937561136
1.1,0.5800000000000001,0.49798038065769357
1.1099999999999999,0.5800000000000001,0.49731236445562627
1.1199999999999999,0.5800000000000001,0.4964237076380728
1.13,0.5800000000000001,0.4952642419248852
1.14,0.5800000000000001,0.493578933324204
1.15,0.5800000000000001,0.4919966298571006
1.16,0.5800000000000001,0.48930667131489136
1.17,0.5800000000000001,0.4864874400530884
1.18,0.5800000000000001,0.48285047817898785
1.19,0.5800000000000001,0.4786947461875643
1.2,0.5800000000000001,0.4736468999288833
1.21,0.5800000000000001,0.4680172429536289
1.22,0.5800000000000001,0.46138297722183047
1.23,0.5800000000000001,0.45404894812150937
1.2399999999999998,0.5800000000000001,0.4454934882348411
1.25,0.5800000000000001,0.4361696751438603
1.2599999999999998,0.5800000000000001,0.4260252863802159
1.27,0.5800000000000001,0.41468278088610183
1.2799999999999998,0.5800000000000001,0.4027896936101329
1.29,0.5800000000000001,0.3900222720496356
1.2999999999999998,0.5800000000000001,0.3760867358220658
1.31,0.5800000000000001,0.36209359153691856
1.3199999999999998,0.5800000000000001,0.3473942984397399
1.33,0.5800000000000001,0.3319575701936337
1.3399999999999999,0.5800000000000001,0.3161337976034666
1.3499999999999999,0.5800000000000001,0.2994234042422089
1.3599999999999999,0.5800000000000001,0.28446740988697816
1.3699999999999999,0.5800000000000001,0.2679774122068159
1.38,0.5800000000000001,0.251355316103303
1.39,0.5800000000000001,0.23517055394873126
1.4,0.5800000000000001,0.21963482334062923
1.41,0.5800000000000001,0.20438011665489425
1.42,0.5800000000000001,0.1894928113950121
1.43,0.5800000000000001,0.1749838946616785
1.44,0.5800000000000001,0.16172309004333607
1.45,0.5800000000000001,0.14924397816261928
0.65,0.5900000000000001,0.0016556431986255215
0.66,0.5900000000000001,0.002796746765641844
0.67,0.5900000000000001,0.005833671716118351
0.68,0.5900000000000001,0.009203600411505452
0.6900000000000001,0.5900000000000001,0.014128744656776913
0.7,0.5900000000000001,0.02110581495166318
0.71,0.5900000000000001,0.030682870019371943
0.72,0.5900000000000001,0.04341614691129145
0.73,0.5900000000000001,0.05980836859569069
0.74,0.5900000000000001,0.0802332895097011
0.75,0.5900000000000001,0.10485615207378718
0.76,0.5900000000000001,0.13356382020641985
0.77,0.5900000000000001,0.165920122202245
0.78,0.5900000000000001,0.18323952208888605
0.79,0.5900000000000001,0.21954183397008858
0.8,0.5900000000000001,0.25706735056102914
0.81,0.5900000000000001,0.2758821170733532
0.8200000000000001,0.5900000000000001,0.31278229711783173
0.83,0.5900000000000001,0.33054866677799677
0.84,0.5900000000000001,0.3640020004915909
0.85,0.5900000000000001,0.3794531345064012
0.86,0.5900000000000001,0.3939300264407848
0.87,0.5900000000000001,0.4197215750546141
0.88,0.5900000000000001,0.43097268935318206
0.89,0.5900000000000001,0.44112099289964524
0.9,0.5900000000000001,0.45820572800364623
0.9099999999999999,0.5900000000000001,0.4652303551934347
0.9199999999999999,0.5900000000000001,0.4713229538842302
0.9299999999999999,0.5900000000000001,0.47655465181118867
0.94,0.5900000000000001,0.48474483440444954
0.95,0.5900000000000001,0.48786204271339134
0.96,0.5900000000000001,0.4904315161973893
0.97,0.5900000000000001,0.49252713908509427
0.98,0.5900000000000001,0.4942177505079492
0.99,0.5900000000000001,0.49556600527937555
1.0,0.5900000000000001,0.49662768581638134
1.01,0.5900000000000001,0.4974512818717339
1.02,0.5900000000000001,0.4980784042288006
1.03,0.5900000000000001,0.4985411783413355
1.04,0.5900000000000001,0.49886709645265864
1.0499999999999998,0.5900000000000001,0.49907588640619654
1.06,0.5900000000000001,0.49917485896205244
1.0699999999999998,0.5900000000000001,0.49917200895141667
1.08,0.5900000000000001,0.4990551558396369
1.0899999999999999,0.5900000000000001,0.49882578878867845
1.1,0.5900000000000001,0.49839990603218126
1.1099999999999999,0.5900000000000001,0.49787915722325826
1.1199999999999999,0.5900000000000001,0.4971713656103299
1.13,0.5900000000000001,0.49620818984924214
1.14,0.5900000000000001,0.4948993254957133
1.15,0.5900000000000001,0.4933734069157003
1.16,0.5900000000000001,0.4912430839297692
1.17,0.5900000000000001,0.4890256677419348
1.18,0.5900000000000001,0.4857494522956198
1.19,0.5900000000000001,0.48262742040626755
1.2,0.5900000000000001,0.47763011938751854
1.21,0.5900000000000001,0.4731184962108674
1.22,0.5900000000000001,0.4669013102129337
1.23,0.5900000000000001,0.4604476943792922
1.2399999999999998,0.5900000000000001,0.4530224179545732
1.25,0.5900000000000001,0.4444588705606001
1.2599999999999998,0.5900000000000001,0.4350814375509754
1.27,0.5900000000000001,0.42488879607066354
1.2799999999999998,0.5900000000000001,0.41369861905827016
1.29,0.5900000000000001,0.4019663838444181
1.2999999999999998,0.5900000000000001,0.3890486164380227
1.31,0.5900000000000001,0.3756651022504456
1.3199999999999998,0.5900000000000001,0.36108153829122286
1.33,0.5900000000000001,0.3461960189266806
1.3399999999999999,0.5900000000000001,0.33144380836446224
1.3499999999999999,0.5900000000000001,0.31554023543836873
1.3599999999999999,0.5900000000000001,0.2996585397945087
1.3699999999999999,0.5900000000000001,0.2840990479538076
1.38,0.5900000000000001,0.26773550093393594
1.39,0.5900000000000001,0.25135570792305245
1.4,0.5900000000000001,0.2357095599325244
1.41,0.5900000000000001,0.22016815982472437
1.42,0.5900000000000001,0.20490485733872368
1.43,0.5900000000000001,0.19036800822283742
1.44,0.5900000000000001,0.17581627665322994
1.45,0.5900000000000001,0.1619085802284415
0.65,0.6000000000000001,0.0016556431986255215
0.66,0.6000000000000001,0.002796746765641844
0.67,0.6000000000000001,0.005833671716118351
0.68,0.6000000000000001,0.009203600411505452
0.6900000000000001,0.6000000000000001,0.014128744656776913
0.7,0.6000000000000001,0.02110581495166318
0.71,0.6000000000000001,0.030682870019371943
0.72,0.6000000000000001,0.04341614691129145
0.73,0.6000000000000001,0.0598083685956907
0.74,0.6000000000000001,0.08023328950970116
0.75,0.6000000000000001,0.10485615207378748
0.76,0.6000000000000001,0.13356382020642119
0.77,0.6000000000000001,0.1659201222022506
0.78,0.6000000000000001,0.18323952208890806
0.79,0.6000000000000001,0.2195418339701692
0.8,0.6000000000000001,0.25706735056130525
0.81,0.6000000000000001,0.2758821170744089
0.8200000000000001,0.6000000000000001,0.3127822971210761
0.83,0.6000000000000001,0.33054866678761063
0.84,0.6000000000000001,0.36400200052061005
0.85,0.6000000000000001,0.3794531345855667
0.86,0.6000000000000001,0.39393002666055477
0.87,0.6000000000000001,0.4197215756094255
0.88,0.6000000000000001,0.4309726905692312
0.89,0.6000000000000001,0.44112099615314193
0.9,0.6000000000000001,0.45820573588074653
0.9099999999999999,0.6000000000000001,0.4652303719624823
0.9199999999999999,0.6000000000000001,0.47132298966470465
0.9299999999999999,0.6000000000000001,0.47655472554351624
0.94,0.6000000000000001,0.484744985265562
0.95,0.6000000000000001,0.4878623308084844
0.96,0.6000000000000001,0.4904320696178557
0.97,0.6000000000000001,0.49252814297884184
0.98,0.6000000000000001,0.49421952210736764
0.99,0.6000000000000001,0.4955691554940028
1.0,0.6000000000000001,0.49663261281269855
1.01,0.6000000000000001,0.4974601793662
1.02,0.6000000000000001,0.49809247154695296
1.03,0.6000000000000001,0.4985638767127845
1.04,0.6000000000000001,0.4989026715450154
1.0499999999999998,0.6000000000000001,0.49912771527843036
1.06,0.6000000000000001,0.4992531534822938
1.0699999999999998,0.6000000000000001,0.49928643439231746
1.08,0.6000000000000001,0.4992278791745131
1.0899999999999999,0.6000000000000001,0.49905793756432554
1.1,0.6000000000000001,0.49871466664483266
1.1099999999999999,0.6000000000000001,0.49832966463283396
1.1199999999999999,0.6000000000000001,0.4977481632356506
1.13,0.6000000000000001,0.4969723961541844
1.14,0.6000000000000001,0.49594216094853694
1.15,0.6000000000000001,0.4945967801122849
1.16,0.6000000000000001,0.49290862635954646
1.17,0.6000000000000001,0.49091942100641583
1.18,0.6000000000000001,0.48822889703009664
1.19,0.6000000000000001,0.4855979283653691
1.2,0.6000000000000001,0.48123069420437514
1.21,0.6000000000000001,0.47760475255496837
1.22,0.6000000000000001,0.4715983079405091
1.23,0.6000000000000001,0.46606662952764777
1.2399999999999998,0.6000000000000001,0.45949303125385954
1.25,0.6000000000000001,0.4516943990660248
1.2599999999999998,0.6000000000000001,0.44331843024982853
1.27,0.6000000000000001,0.43401175010825876
1.2799999999999998,0.6000000000000001,0.42361945006608487
1.29,0.6000000000000001,0.4126583253986983
1.2999999999999998,0.6000000000000001,0.4002939064007186
1.31,0.6000000000000001,0.3879258791514947
1.3199999999999998,0.6000000000000001,0.37476625862353063
1.33,0.6000000000000001,0.36034967850945177
1.3399999999999999,0.6000000000000001,0.345748060195054
1.3499999999999999,0.6000000000000001,0.330380848631988
1.3599999999999999,0.6000000000000001,0.31481619384778137
1.3699999999999999,0.6000000000000001,0.2990772286516654
1.38,0.6000000000000001,0.28338180679814096
1.39,0.6000000000000001,0.26769633332699677
1.4,0.6000000000000001,0.2504491985278088
1.41,0.6000000000000001,0.23572198247936732
1.42,0.6000000000000001,0.2202603559094065
1.43,0.6000000000000001,0.20511689028098057
1.44,0.6000000000000001,0.19084451854357642
1.45,0.6000000000000001,0.17603242771679087
0.65,0.6100000000000001,0.0016556431986255215
0.66,0.6100000000000001,0.002796746765641844
0.67,0.6100000000000001,0.005833671716118351
0.68,0.6100000000000001,0.009203600411505452
0.6900000000000001,0.6100000000000001,0.014128744656776913
0.7,0.6100000000000001,0.02110581495166318
0.71,0.6100000000000001,0.030682870019371943
0.72,0.6100000000000001,0.04341614691129145
0.73,0.6100000000000001,0.05980836859569071
0.74,0.6100000000000001,0.0802332895097012
0.75,0.6100000000000001,0.10485615207378765
0.76,0.6100000000000001,0.1335638202064219
0.77,0.6100000000000001,0.16592012220225372
0.78,0.6100000000000001,0.18323952208892053
0.79,0.6100000000000001,0.2195418339702158
0.8,0.6100000000000001,0.25706735056149643
0.81,0.6100000000000001,0.2758821170749388
0.8200000000000001,0.6100000000000001,0.3127822971230239
0.83,0.6100000000000001,0.3305486667934184
0.84,0.6100000000000001,0.3640020005367266
0.85,0.6100000000000001,0.37945313463484814
0.86,0.6100000000000001,0.39393002678836964
0.87,0.6100000000000001,0.41972157594989734
0.88,0.6100000000000001,0.43097269141641903
0.89,0.6100000000000001,0.44112099810580624
0.9,0.6100000000000001,0.4582057402245413
0.9099999999999999,0.6100000000000001,0.4652303815584241
0.9199999999999999,0.6100000000000001,0.47132301126256937
0.9299999999999999,0.6100000000000001,0.4765547736501449
0.94,0.6100000000000001,0.4847450823263644
0.95,0.6100000000000001,0.4878625234941203
0.96,0.6100000000000001,0.4904324326189984
0.97,0.6100000000000001,0.4925288219159968
0.98,0.6100000000000001,0.4942207581720863
0.99,0.6100000000000001,0.49557127467930057
1.0,0.6100000000000001,0.4966367825397844
1.01,0.6100000000000001,0.49746663002685815
1.02,0.6100000000000001,0.4981023355294752
1.03,0.6100000000000001,0.4985809998812442
1.04,0.6100000000000001,0.4989289394065052
1.0499999999999998,0.6100000000000001,0.49916897244317116
1.06,0.6100000000000001,0.49931450896757895
1.0699999999999998,0.6100000000000001,0.49937184224441233
1.08,0.6100000000000001,0.49935262249773216
1.0899999999999999,0.6100000000000001,0.4992434318145382
1.1,0.6100000000000001,0.4989750956834178
1.1099999999999999,0.6100000000000001,0.4986702230742397
1.1199999999999999,0.6100000000000001,0.4982206132615499
1.13,0.6100000000000001,0.4975992655449123
1.14,0.6100000000000001,0.49677657948457343
1.15,0.6100000000000001,0.495662427832717
1.16,0.6100000000000001,0.4943099307463491
1.17,0.6100000000000001,0.4925248668512215
1.18,0.6100000000000001,0.4903780893765805
1.19,0.6100000000000001,0.4877824476787044
1.2,0.6100000000000001,0.4843804723848353
1.21,0.6100000000000001,0.4812317404863032
1.22,0.6100000000000001,0.4755913332338285
1.23,0.6100000000000001,0.47112086761764715
1.2399999999999998,0.6100000000000001,0.4657812629207456
1.25,0.6100000000000001,0.45821781315166465
1.2599999999999998,0.6100000000000001,0.4506857231362933
1.27,0.6100000000000001,0.4422791970610642
1.2799999999999998,0.6100000000000001,0.4327793508839193
1.29,0.6100000000000001,0.4227538355027663
1.2999999999999998,0.6100000000000001,0.41164377074449904
1.31,0.6100000000000001,0.39957885253045355
1.3199999999999998,0.6100000000000001,0.3870607348348988
1.33,0.6100000000000001,0.3734684635667569
1.3399999999999999,0.6100000000000001,0.35954144878409766
1.3499999999999999,0.6100000000000001,0.34501911406101926
1.3599999999999999,0.6100000000000001,0.3300991855737374
1.3699999999999999,0.6100000000000001,0.31440895414143644
1.38,0.6100000000000001,0.2990220776265906
1.39,0.6100000000000001,0.2832825851676193
1.4,0.6100000000000001,0.2672961704199811
1.41,0.6100000000000001,0.25130763214683843
1.42,0.6100000000000001,0.23560455500622543
1.43,0.6100000000000001,0.22081996705013326
1.44,0.6100000000000001,0.20564644921706365
1.45,0.6100000000000001,0.19074839260668186
0.65,0.62,0.0016556431986255215
0.66,0.62,0.002796746765641844
0.67,0.62,0.005833671716118351
0.68,0.62,0.009203600411505452
0.6900000000000001,0.62,0.014128744656776913
0.7,0.62,0.02110581495166318
0.71,0.62,0.030682870019371943
0.72,0.62,0.04341614691129145
0.73,0.62,0.05980836859569072
0.74,0.62,0.08023328950970121
0.75,0.62,0.10485615207378773
0.76,0.62,0.13356382020642227
0.77,0.62,0.16592012220225538
0.78,0.62,0.18323952208892716
0.79,0.62,0.21954183397024113
0.8,0.62,0.25706735056158825
0.81,0.62,0.2758821170752895
0.8200000000000001,0.62,0.312782297123999
0.83,0.62,0.3305486667968306
0.84,0.62,0.3640020005469454
0.85,0.62,0.37945313466338704
0.86,0.62,0.3939300268658789
0.87,0.62,0.41972157614395816
0.88,0.62,0.4309726919379404
0.89,0.62,0.44112099937052174
0.9,0.62,0.45820574320216745
0.9099999999999999,0.62,0.4652303886846427
0.9199999999999999,0.62,0.4713230276721595
0.9299999999999999,0.62,0.4765548055853564
0.94,0.62,0.48474514417483755
0.95,0.62,0.48786265557334746
0.96,0.62,0.4904326701724812
0.97,0.62,0.49252929726626726
0.98,0.62,0.49422163219607085
0.99,0.62,0.49557280705927814
1.0,0.62,0.49663938646432926
1.01,0.62,0.4974709120262796
1.02,0.62,0.4981101878630952
1.03,0.62,0.4985934738594974
1.04,0.62,0.4989483604695926
1.0499999999999998,0.62,0.49919811129192326
1.06,0.62,0.49935964290808493
1.0699999999999998,0.62,0.49944273282405927
1.08,0.62,0.4994484197214416
1.0899999999999999,0.62,0.4993840431151554
1.1,0.62,0.4991797562694916
1.1099999999999999,0.62,0.49895294496083464
1.1199999999999999,0.62,0.4985924216838581
1.13,0.62,0.4981113804364852
1.14,0.62,0.49742805698450954
1.15,0.62,0.4965371744812752
1.16,0.62,0.49539811643621734
1.17,0.62,0.49393037242112103
1.18,0.62,0.49212277987895414
1.19,0.62,0.4899433035488308
1.2,0.62,0.4871557235468265
1.21,0.62,0.48409420601761993
1.22,0.62,0.47969520590034676
1.23,0.62,0.47559133323387726
1.2399999999999998,0.62,0.47112175314993
1.25,0.62,0.4633136773159232
1.2599999999999998,0.62,0.45710712379986423
1.27,0.62,0.45002285980586976
1.2799999999999998,0.62,0.44129856311784754
1.29,0.62,0.4318785222998635
1.2999999999999998,0.62,0.42137249476308053
1.31,0.62,0.41063249293236337
1.3199999999999998,0.62,0.398349345872982
1.33,0.62,0.38563289877777696
1.3399999999999999,0.62,0.37280406787481973
1.3499999999999999,0.62,0.35878225922565554
1.3599999999999999,0.62,0.3441445372421966
1.3699999999999999,0.62,0.32943184052480806
1.38,0.62,0.31413751108921517
1.39,0.62,0.29818972361566964
1.4,0.62,0.2830156533034653
1.41,0.62,0.26717710353612195
1.42,0.62,0.25131141747339936
1.43,0.62,0.2362350774637776
1.44,0.62,0.22082132370596277
1.45,0.62,0.2061797762274877
0.65,0.63,0.0016556431986255215
0.66,0.63,0.002796746765641844
0.67,0.63,0.005833671716118351
0.68,0.63,0.009203600411505452
0.6900000000000001,0.63,0.014128744656776913
0.7,0.63,0.02110581495166318
0.71,0.63,0.030682870019371943
0.72,0.63,0.04341614691129145
0.73,0.63,0.05980836859569072
0.74,0.63,0.08023328950970121
0.75,0.63,0.10485615207378778
0.76,0.63,0.1335638202064225
0.77,0.63,0.16592012220225621
0.78,0.63,0.1832395220889307
0.79,0.63,0.2195418339702549
0.8,0.63,0.257067350561641
0.81,0.63,0.2758821170754629
0.8200000000000001,0.63,0.3127822971246366
0.83,0.63,0.3305486667986182
0.84,0.63,0.3640020005525696
0.85,0.63,0.3794531346797179
0.86,0.63,0.39393002691250856
0.87,0.63,0.41972157627355366
0.88,0.63,0.4309726922571526
0.89,0.63,0.4411210001510373
0.9,0.63,0.4582057450285578
0.9099999999999999,0.63,0.4652303928366571
0.9199999999999999,0.63,0.4713230367685012
0.9299999999999999,0.63,0.47655482419604417
0.94,0.63,0.4847451844940278
0.95,0.63,0.4878627428771826
0.96,0.63,0.4904328343491945
0.97,0.63,0.49252961297253384
0.98,0.63,0.49422219991859695
0.99,0.63,0.4955738394755124
1.0,0.63,0.49664121961768914
1.01,0.63,0.4974741311027669
1.02,0.63,0.4981156118475675
1.03,0.63,0.4986015722078442
1.04,0.63,0.4989619339280343
1.0499999999999998,0.63,0.49921936955304513
1.06,0.63,0.499392641274311
1.0699999999999998,0.63,0.49949159218533945
1.08,0.63,0.4995241151768109
1.0899999999999999,0.63,0.4994915363015465
1.1,0.63,0.49933045050313624
1.1099999999999999,0.63,0.4991642623644513
1.1199999999999999,0.63,0.4988922381631665
1.13,0.63,0.498504746728275
1.14,0.63,0.497976681774738
1.15,0.63,0.4972423538483258
1.16,0.63,0.49630758635129046
1.17,0.63,0.4950940287405984
1.18,0.63,0.49359005378201937
1.19,0.63,0.491690284988051
1.2,0.63,0.4894353483135679
1.21,0.63,0.48663857632093693
1.22,0.63,0.4831718179495301
1.23,0.63,0.4794545370213479
1.2399999999999998,0.63,0.47506306401234444
1.25,0.63,0.4686657738614464
1.2599999999999998,0.63,0.46322675730130786
1.27,0.63,0.45709947536433143
1.2799999999999998,0.63,0.44911815212097506
1.29,0.63,0.43993120285021126
1.2999999999999998,0.63,0.43047046172372305
1.31,0.63,0.4203281832313478
1.3199999999999998,0.63,0.4094293752823436
1.33,0.63,0.39734110581065507
1.3399999999999999,0.63,0.38519422797022834
1.3499999999999999,0.63,0.371468681587186
1.3599999999999999,0.63,0.3577708118822387
1.3699999999999999,0.63,0.3435223432426859
1.38,0.63,0.32876498169293805
1.39,0.63,0.3135025670101616
1.4,0.63,0.2978989254854125
1.41,0.63,0.28295502372692605
1.42,0.63,0.2676795639293996
1.43,0.63,0.2513032777804075
1.44,0.63,0.23601592424795562
1.45,0.63,0.22127555648903174
0.65,0.64,0.0016556431986255215
0.66,0.64,0.002796746765641844
0.67,0.64,0.005833671716118351
0.68,0.64,0.009203600411505452
0.6900000000000001,0.64,0.014128744656776913
0.7,0.64,0.02110581495166318
0.71,0.64,0.030682870019371943
0.72,0.64,0.04341614691129145
0.73,0.64,0.05980836859569072
0.74,0.64,0.08023328950970124
0.75,0.64,0.10485615207378779
0.76,0.64,0.1335638202064226
0.77,0.64,0.16592012220225666
0.78,0.64,0.18323952208893268
0.79,0.64,0.21954183397026278
0.8,0.64,0.25706735056166796
0.81,0.64,0.27588211707556665
0.8200000000000001,0.64,0.3127822971249686
0.83,0.64,0.3305486667997389
0.84,0.64,0.36400200055597187
0.85,0.64,0.3794531346894084
0.86,0.64,0.39393002694098933
0.87,0.64,0.4197215763463588
0.88,0.64,0.4309726924477558
0.89,0.64,0.44112100061793963
0.9,0.64,0.45820574622775145
0.9099999999999999,0.64,0.465230395586395
0.9199999999999999,0.64,0.47132304277481585
0.9299999999999999,0.64,0.4765548371043435
0.94,0.64,0.48474521507386
0.95,0.64,0.4878627938983186
0.96,0.64,0.49043293275772604
0.97,0.64,0.49252981844760324
0.98,0.64,0.49422261005027085
0.99,0.64,0.4955745881217819
1.0,0.64,0.4966424972222631
1.01,0.64,0.4974763761148186
1.02,0.64,0.4981193635318904
1.03,0.64,0.49860791195798765
1.04,0.64,0.4989716458841114
1.0499999999999998,0.64,0.4992358720778248
1.06,0.64,0.499417608083071
1.0699999999999998,0.64,0.4995304940786938
1.08,0.64,0.4995806488252836
1.0899999999999999,0.64,0.4995749798754683
1.1,0.64,0.4994501476726976
1.1099999999999999,0.64,0.4993325941137349
1.1199999999999999,0.64,0.4991159202640788
1.13,0.64,0.49882812094976237
1.14,0.64,0.49839831000838397
1.15,0.64,0.4978157756272581
1.16,0.64,0.49704359960035416
1.17,0.64,0.4960533138292672
1.18,0.64,0.49480573010847384
1.19,0.64,0.4932214568212214
1.2,0.64,0.49123717850636506
1.21,0.64,0.4888955330596808
1.22,0.64,0.4860385619078774
1.23,0.64,0.48269685491019193
1.2399999999999998,0.64,0.47855267317861333
1.25,0.64,0.47366924852324765
1.2599999999999998,0.64,0.4686529918790582
1.27,0.64,0.4632214962570386
1.2799999999999998,0.64,0.45376024283400473
1.29,0.64,0.44651538619683473
1.2999999999999998,0.64,0.4384722957443197
1.31,0.64,0.42957356274573966
1.3199999999999998,0.64,0.4194506615146031
1.33,0.64,0.4083345198491535
1.3399999999999999,0.64,0.39645396909227937
1.3499999999999999,0.64,0.3840976946418567
1.3599999999999999,0.64,0.37040003407825983
1.3699999999999999,0.64,0.3571130753743375
1.38,0.64,0.342588001690214
1.39,0.64,0.32764961709159746
1.4,0.64,0.3128225938194435
1.41,0.64,0.2972802447890215
1.42,0.64,0.28209986984533736
1.43,0.64,0.2666710765789858
1.44,0.64,0.25068426616505024
1.45,0.64,0.23612753750448665
0.65,0.65,0.0016556431986255215
0.66,0.65,0.002796746765641844
0.67,0.65,0.005833671716118351
0.68,0.65,0.009203600411505452
0.6900000000000001,0.65,0.014128744656776913
0.7,0.65,0.02110581495166318
0.71,0.65,0.030682870019371943
0.72,0.65,0.04341614691129145
0.73,0.65,0.05980836859569072
0.74,0.65,0.08023328950970124
0.75,0.65,0.1048561520737878
0.76,0.65,0.13356382020642266
0.77,0.65,0.16592012220225694
0.78,0.65,0.1832395220889337
0.79,0.65,0.21954183397026705
0.8,0.65,0.25706735056168556
0.81,0.65,0.27588211707562704
0.8200000000000001,0.65,0.3127822971251684
0.83,0.65,0.33054866680038153
0.84,0.65,0.3640020005579533
0.85,0.65,0.37945313469538094
0.86,0.65,0.3939300269575309
0.87,0.65,0.4197215763903604
0.88,0.65,0.4309726925726635
0.89,0.65,0.44112100092004713
0.9,0.65,0.45820574692118954
0.9099999999999999,0.65,0.4652303972444207
0.9199999999999999,0.65,0.47132304673216185
0.9299999999999999,0.65,0.4765548455267824
0.94,0.65,0.4847452328678074
0.95,0.65,0.4878628299750608
0.96,0.65,0.49043302139350375
0.97,0.65,0.4925299548520823
0.98,0.65,0.494222883971122
0.99,0.65,0.4955750801014608
1.0,0.65,0.49664338907042316
1.01,0.65,0.49747794922318694
1.02,0.65,0.4981220300593273
1.03,0.65,0.49861222759132295
1.04,0.65,0.49897912897013824
1.0499999999999998,0.65,0.49924721309080233
1.06,0.65,0.4994356728814026
1.0699999999999998,0.65,0.49955820256147915
1.08,0.65,0.4996257752654333
1.0899999999999999,0.65,0.49963567421956756
1.1,0.65,0.499541247035382
1.1099999999999999,0.65,0.49946443510021776
1.1199999999999999,0.65,0.4993143957904742
1.13,0.65,0.4990794314402778
1.14,0.65,0.4987285972262776
1.15,0.65,0.49825707251838636
1.16,0.65,0.4976445793039869
1.17,0.65,0.496831790264421
1.18,0.65,0.4958093209122123
1.19,0.65,0.49449441900351254
1.2,0.65,0.4928328877894793
1.21,0.65,0.4908620494017053
1.22,0.65,0.48838501680160457
1.23,0.65,0.4854903530132222
1.2399999999999998,0.65,0.48201075986634667
1.25,0.65,0.47778540416990684
1.2599999999999998,0.65,0.4732338442648098
1.27,0.65,0.46777168191778884
1.2799999999999998,0.65,0.46086942573577727
1.29,0.65,0.4537603297299594
1.2999999999999998,0.65,0.4465043433220847
1.31,0.65,0.4384508328573947
1.3199999999999998,0.65,0.4294627666822891
1.33,0.65,0.41892276058302047
1.3399999999999999,0.65,0.4074711338576141
1.3499999999999999,0.65,0.3953528673937317
1.3599999999999999,0.65,0.38285090321443904
1.3699999999999999,0.65,0.3696085638000823
1.38,0.65,0.3563207611803363
1.39,0.65,0.341771081355023
1.4,0.65,0.32718261973498014
1.41,0.65,0.3128706868124391
1.42,0.65,0.2972336606027451
1.43,0.65,0.2818501707056763
1.44,0.65,0.26673715757380945
1.45,0.65,0.2512616399058035
0.65,0.66,0.0016556431986255215
0.66,0.66,0.002796746765641844
0.67,0.66,0.005833671716118351
0.68,0.66,0.009203600411505452
0.6900000000000001,0.66,0.014128744656776913
0.7,0.66,0.02110581495166318
0.71,0.66,0.030682870019371943
0.72,0.66,0.04341614691129145
0.73,0.66,0.05980836859569072
0.74,0.66,0.08023328950970124
0.75,0.66,0.10485615207378782
0.76,0.66,0.13356382020642268
0.77,0.66,0.16592012220225705
0.78,0.66,0.1832395220889343
0.79,0.66,0.21954183397026933
0.8,0.66,0.2570673505616946
0.81,0.66,0.2758821170756573
0.8200000000000001,0.66,0.31278229712527617
0.83,0.66,0.33054866680074235
0.84,0.66,0.3640020005591187
0.85,0.66,0.37945313469897074
0.86,0.66,0.3939300269670877
0.87,0.66,0.41972157641932767
0.88,0.66,0.43097269264359683
0.89,0.66,0.4411210011013418
0.9,0.66,0.45820574738059927
0.9099999999999999,0.66,0.46523039832949187
0.9199999999999999,0.66,0.4713230491544046
0.9299999999999999,0.66,0.4765548510617071
0.94,0.66,0.48474524440706224
0.95,0.66,0.4878628549602628
0.96,0.66,0.490433068808656
0.97,0.66,0.49253006065609506
0.98,0.66,0.49422305781170184
0.99,0.66,0.4955754388037985
1.0,0.66,0.49664403865512097
1.01,0.66,0.497479020960078
1.02,0.66,0.49812388132175817
1.03,0.66,0.4986154855248985
1.04,0.66,0.4989844560197479
1.0499999999999998,0.66,0.49925609941786153
1.06,0.66,0.49944902417154546
1.0699999999999998,0.66,0.49957926926097007
1.08,0.66,0.49965574226268283
1.0899999999999999,0.66,0.4996836286352476
1.1,0.66,0.4996129136824032
1.1099999999999999,0.66,0.49956542209811455
1.1199999999999999,0.66,0.4994544462740851
1.13,0.66,0.4992753963508042
1.14,0.66,0.49900793646431063
1.15,0.66,0.4986375838562367
1.16,0.66,0.49812158449685773
1.17,0.66,0.49748637399294654
1.18,0.66,0.49662778998810986
1.19,0.66,0.4955429265937369
1.2,0.66,0.4941647714288391
1.21,0.66,0.4924209440111943
1.22,0.66,0.4903986358490048
1.23,0.66,0.4878971412726968
1.2399999999999998,0.66,0.4848138102948144
1.25,0.66,0.48125241206302594
1.2599999999999998,0.66,0.4771145405296733
1.27,0.66,0.47223692933930833
1.2799999999999998,0.66,0.46653439105337546
1.29,0.66,0.46033967245252155
1.2999999999999998,0.66,0.4537525371022185
1.31,0.66,0.4465040596381574
1.3199999999999998,0.66,0.4384509023971472
1.33,0.66,0.42849176438916337
1.3399999999999999,0.66,0.4169751476381267
1.3499999999999999,0.66,0.4060796773453098
1.3599999999999999,0.66,0.39432373114663827
1.3699999999999999,0.66,0.38172520703813456
1.38,0.66,0.36887906739559073
1.39,0.66,0.35537173796901084
1.4,0.66,0.34137299921307973
1.41,0.66,0.32697248481158825
1.42,0.66,0.3117347394749644
1.43,0.66,0.29648867736055995
1.44,0.66,0.28177932225659014
1.45,0.66,0.26640056393501943
0.65,0.67,0.0016556431986255215
0.66,0.67,0.002796746765641844
0.67,0.67,0.005833671716118351
0.68,0.67,0.009203600411505452
0.6900000000000001,0.67,0.014128744656776913
0.7,0.67,0.02110581495166318
0.71,0.67,0.030682870019371943
0.72,0.67,0.04341614691129145
0.73,0.67,0.05980836859569072
0.74,0.67,0.08023328950970124
0.75,0.67,0.10485615207378782
0.76,0.67,0.13356382020642268
0.77,0.67,0.16592012220225716
0.78,0.67,0.1832395220889346
0.79,0.67,0.2195418339702707
0.8,0.67,0.2570673505616997
0.81,0.67,0.2758821170756752
0.8200000000000001,0.67,0.3127822971253398
0.83,0.67,0.33054866680095935
0.84,0.67,0.36400200055979737
0.85,0.67,0.3794531347009073
0.86,0.67,0.3939300269729753
0.87,0.67,0.4197215764356182
0.88,0.67,0.43097269268633503
0.89,0.67,0.44112100121897285
0.9,0.67,0.45820574766252165
0.9099999999999999,0.67,0.46523039899741736
0.9199999999999999,0.67,0.4713230506891537
0.9299999999999999,0.67,0.47655485450686486
0.94,0.67,0.48474525194522755
0.95,0.67,0.4878628708598855
0.96,0.67,0.49043310144001784
0.97,0.67,0.4925301248474727
0.98,0.67,0.4942231862529671
0.99,0.67,0.4955756566425043
1.0,0.67,0.49664448515235393
1.01,0.67,0.4974798628251308
1.02,0.67,0.4981252411710177
1.03,0.67,0.49861779091493497
1.04,0.67,0.49898834559140987
1.0499999999999998,0.67,0.49926208780081155
1.06,0.67,0.4994592738435424
1.0699999999999998,0.67,0.49959465172368384
1.08,0.67,0.4996797434670878
1.0899999999999999,0.67,0.49972130941816795
1.1,0.67,0.49966505770412467
1.1099999999999999,0.67,0.49964270042420866
1.1199999999999999,0.67,0.4995693639878342
1.13,0.67,0.4994280929763776
1.14,0.67,0.4992198807364916
1.15,0.67,0.49891837296963454
1.16,0.67,0.49852693961068145
1.17,0.67,0.4979846212316394
1.18,0.67,0.49729451159058613
1.19,0.67,0.49638412327790077
1.2,0.67,0.4952609886912913
1.21,0.67,0.4938083829719383
1.22,0.67,0.4920598511982368
1.23,0.67,0.48987645732730234
1.2399999999999998,0.67,0.4873540468338468
1.25,0.67,0.4842414776969175
1.2599999999999998,0.67,0.4806364719490448
1.27,0.67,0.47632113388187974
1.2799999999999998,0.67,0.47142097077044365
1.29,0.67,0.4658875332941124
1.2999999999999998,0.67,0.45979064828398186
1.31,0.67,0.45282385428621347
1.3199999999999998,0.67,0.44457520977888537
1.33,0.67,0.4344578195049226
1.3399999999999999,0.67,0.42481805022365654
1.3499999999999999,0.67,0.41467484075070304
1.3599999999999999,0.67,0.40392593023723167
1.3699999999999999,0.67,0.3926794994334006
1.38,0.67,0.3807429273859565
1.39,0.67,0.36777745226613595
1.4,0.67,0.35473658098529315
1.41,0.67,0.3405658512860664
1.42,0.67,0.32612253632145827
1.43,0.67,0.3114171099817623
1.44,0.67,0.2965386345201888
1.45,0.67,0.28111463387655555
0.65,0.6799999999999999,0.0016556431986255215
0.66,0.6799999999999999,0.002796746765641844
0.67,0.6799999999999999,0.005833671716118351
0.68,0.6799999999999999,0.009203600411505452
0.6900000000000001,0.6799999999999999,0.014128744656776913
0.7,0.6799999999999999,0.02110581495166318
0.71,0.6799999999999999,0.030682870019371943
0.72,0.6799999999999999,0.04341614691129145
0.73,0.6799999999999999,0.05980836859569072
0.74,0.6799999999999999,0.08023328950970124
0.75,0.6799999999999999,0.10485615207378782
0.76,0.6799999999999999,0.1335638202064227
0.77,0.6799999999999999,0.1659201222022572
0.78,0.6799999999999999,0.18323952208893476
0.79,0.6799999999999999,0.21954183397027138
0.8,0.6799999999999999,0.25706735056170243
0.81,0.6799999999999999,0.27588211707568544
0.8200000000000001,0.6799999999999999,0.31278229712537625
0.83,0.6799999999999999,0.33054866680108247
0.84,0.6799999999999999,0.36400200056017296
0.85,0.6799999999999999,0.3794531347021393
0.86,0.6799999999999999,0.3939300269765586
0.87,0.6799999999999999,0.4197215764452372
0.88,0.6799999999999999,0.43097269271264976
0.89,0.6799999999999999,0.44112100128272924
0.9,0.6799999999999999,0.4582057478410778
0.9099999999999999,0.6799999999999999,0.46523039943801026
0.9199999999999999,0.6799999999999999,0.4713230516462984
0.9299999999999999,0.6799999999999999,0.4765548567597236
0.94,0.6799999999999999,0.4847452567477908
0.95,0.6799999999999999,0.4878628810847652
0.96,0.6799999999999999,0.4904331227996407
0.97,0.6799999999999999,0.4925301670578607
0.98,0.6799999999999999,0.4942232695591926
0.99,0.6799999999999999,0.4955758113759196
1.0,0.6799999999999999,0.4966447495534362
1.01,0.6799999999999999,0.4974803630532847
1.02,0.6799999999999999,0.4981262559007426
1.03,0.6799999999999999,0.49861946074434027
1.04,0.6799999999999999,0.49899106092561507
1.0499999999999998,0.6799999999999999,0.4992665824881981
1.06,0.6799999999999999,0.4994665374280527
1.0699999999999998,0.6799999999999999,0.4996061217781978
1.08,0.6799999999999999,0.4996972655211502
1.0899999999999999,0.6799999999999999,0.4997475668579533
1.1,0.6799999999999999,0.49970481947069756
1.1099999999999999,0.6799999999999999,0.4996988364200774
1.1199999999999999,0.6799999999999999,0.4996473712791472
1.13,0.6799999999999999,0.49955351733155545
1.14,0.6799999999999999,0.4993938544906376
1.15,0.6799999999999999,0.499145403525433
1.16,0.6799999999999999,0.49882963856373125
1.17,0.6799999999999999,0.49841150138010726
1.18,0.6799999999999999,0.4978437230825693
1.19,0.6799999999999999,0.49711539565266993
1.2,0.6799999999999999,0.49615189800760845
1.21,0.6799999999999999,0.49497497356516745
1.22,0.6799999999999999,0.49351190377990894
1.23,0.6799999999999999,0.49168026037605134
1.2399999999999998,0.6799999999999999,0.4894245355962432
1.25,0.6799999999999999,0.48684837205389897
1.2599999999999998,0.6799999999999999,0.4836608060666807
1.27,0.6799999999999999,0.47991382489694856
1.2799999999999998,0.6799999999999999,0.475555893004198
1.29,0.6799999999999999,0.4705809009168862
1.2999999999999998,0.6799999999999999,0.46502866935822523
1.31,0.6799999999999999,0.4586011415423633
1.3199999999999998,0.6799999999999999,0.45113063215972654
1.33,0.6799999999999999,0.44299788652088046
1.3399999999999999,0.6799999999999999,0.4341479320027808
1.3499999999999999,0.6799999999999999,0.4248180730700787
1.3599999999999999,0.6799999999999999,0.4146716158376097
1.3699999999999999,0.6799999999999999,0.40367490793302596
1.38,0.6799999999999999,0.3918442265199895
1.39,0.6799999999999999,0.37942097036273303
1.4,0.6799999999999999,0.3665417316272689
1.41,0.6799999999999999,0.35357494626505964
1.42,0.6799999999999999,0.33991688174750967
1.43,0.6799999999999999,0.325282564789691
1.44,0.6799999999999999,0.3109016102862603
1.45,0.6799999999999999,0.29609634834273657
0.65,0.69,0.0016556431986255215
0.66,0.69,0.002796746765641844
0.67,0.69,0.005833671716118351
0.68,0.69,0.009203600411505452
0.6900000000000001,0.69,0.014128744656776913
0.7,0.69,0.02110581495166318
0.71,0.69,0.030682870019371943
0.72,0.69,0.04341614691129145
0.73,0.69,0.05980836859569072
0.74,0.69,0.08023328950970124
0.75,0.69,0.10485615207378782
0.76,0.69,0.1335638202064227
0.77,0.69,0.16592012220225721
0.78,0.69,0.18323952208893488
0.79,0.69,0.21954183397027174
0.8,0.69,0.25706735056170404
0.81,0.69,0.2758821170756913
0.8200000000000001,0.69,0.3127822971253968
0.83,0.69,0.33054866680115286
0.84,0.69,0.3640020005604091
0.85,0.69,0.37945313470281555
0.86,0.69,0.39393002697866253
0.87,0.69,0.419721576451216
0.88,0.69,0.43097269272931815
0.89,0.69,0.44112100132676674
0.9,0.69,0.4582057479459184
0.9099999999999999,0.69,0.4652303997004459
0.9199999999999999,0.69,0.47132305232334715
0.9299999999999999,0.69,0.47655485822975757
0.94,0.69,0.4847452599948203
0.95,0.69,0.4878628879105886
0.96,0.69,0.49043313721332243
0.97,0.69,0.4925301961512526
0.98,0.69,0.49422332667421376
0.99,0.69,0.4955759246595501
1.0,0.69,0.4966449548421359
1.01,0.69,0.4974807129482932
1.02,0.69,0.49812685377647653
1.03,0.69,0.49862061478032005
1.04,0.69,0.4989930988682248
1.0499999999999998,0.69,0.49926990165115614
1.06,0.69,0.49947169440002986
1.0699999999999998,0.69,0.49961461208565033
1.08,0.69,0.499710717475195
1.0899999999999999,0.69,0.49976802147232346
1.1,0.69,0.49973527808105656
1.1099999999999999,0.69,0.4997444479956439
1.1199999999999999,0.69,0.4997136245823054
1.13,0.69,0.4996433487131572
1.14,0.69,0.49952405133551375
1.15,0.69,0.49933976225468274
1.16,0.69,0.4990833283947885
1.17,0.69,0.4987382029426058
1.18,0.69,0.4982873581585109
1.19,0.69,0.4976695174057546
1.2,0.69,0.4969151745937234
1.21,0.69,0.4959204178858483
1.22,0.69,0.49467170489404333
1.23,0.69,0.4931524500896855
1.2399999999999998,0.69,0.4913083335578632
1.25,0.69,0.48896380350261076
1.2599999999999998,0.69,0.48622349280814614
1.27,0.69,0.48297509465088795
1.2799999999999998,0.69,0.47912283227458885
1.29,0.69,0.47485403524224984
1.2999999999999998,0.69,0.4697480848583273
1.31,0.69,0.4641370956466124
1.3199999999999998,0.69,0.45768745054860743
1.33,0.69,0.4503905506507635
1.3399999999999999,0.69,0.44250488535917093
1.3499999999999999,0.69,0.43406273389891337
1.3599999999999999,0.69,0.4248078400522969
1.3699999999999999,0.69,0.41467162854278417
1.38,0.69,0.4036749079329184
1.39,0.69,0.39183811565453086
1.4,0.69,0.37918354302053564
1.41,0.69,0.3658781735811098
1.42,0.69,0.35235627320181273
1.43,0.69,0.33876506011142005
1.44,0.69,0.3251974016327724
1.45,0.69,0.3108034925150257
0.65,0.7,0.0016556431986255215
0.66,0.7,0.002796746765641844
0.67,0.7,0.005833671716118351
0.68,0.7,0.009203600411505452
0.6900000000000001,0.7,0.014128744656776913
0.7,0.7,0.02110581495166318
0.71,0.7,0.030682870019371943
0.72,0.7,0.04341614691129145
0.73,0.7,0.05980836859569072
0.74,0.7,0.08023328950970124
0.75,0.7,0.10485615207378782
0.76,0.7,0.1335638202064227
0.77,0.7,0.16592012220225721
0.78,0.7,0.18323952208893496
0.79,0.7,0.219541833970272
0.8,0.7,0.2570673505617049
0.81,0.7,0.27588211707569466
0.8200000000000001,0.7,0.31278229712540856
0.83,0.7,0.3305486668011907
0.84,0.7,0.36400200056054044
0.85,0.7,0.37945313470321995
0.86,0.7,0.3939300269798637
0.87,0.7,0.41972157645466973
0.88,0.7,0.4309726927388927
0.89,0.7,0.4411210013522074
0.9,0.7,0.4582057480096001
0.9099999999999999,0.7,0.465230399858067
0.9199999999999999,0.7,0.4713230526872926
0.9299999999999999,0.7,0.47655485912730006
0.94,0.7,0.48474526199553997
0.95,0.7,0.48786289233814384
0.96,0.7,0.4904331467210289
0.97,0.7,0.49253021595717106
0.98,0.7,0.49422336464905664
0.99,0.7,0.49557599757084
1.0,0.7,0.49664508916780126
1.01,0.7,0.49748096654769697
1.02,0.7,0.49812729642664144
1.03,0.7,0.4986213631449843
1.04,0.7,0.4989944511501016
1.0499999999999998,0.7,0.4992722049590742
1.06,0.7,0.4994753863835825
1.0699999999999998,0.7,0.4996209848085342
1.08,0.7,0.49972022448679915
1.0899999999999999,0.7,0.49978320942762666
1.1,0.7,0.49975787135486877
1.1099999999999999,0.7,0.4997777349695347
1.1199999999999999,0.7,0.4997643621325725
1.13,0.7,0.49971293358531355
1.14,0.7,0.4996225613061689
1.15,0.7,0.4994703709684336
1.16,0.7,0.4992832072522091
1.17,0.7,0.4989984858089107
1.18,0.7,0.498629101017677
1.19,0.7,0.4981332083763381
1.2,0.7,0.4974820129051004
1.21,0.7,0.49667138762754415
1.22,0.7,0.4956608411235002
1.23,0.7,0.4943280856773936
1.2399999999999998,0.7,0.4927685748202128
1.25,0.7,0.49077815480217624
1.2599999999999998,0.7,0.4884920305414996
1.27,0.7,0.48568839177190654
1.2799999999999998,0.7,0.48228976570349763
1.29,0.7,0.47853802883688884
1.2999999999999998,0.7,0.4739088606668122
1.31,0.7,0.469018365616821
1.3199999999999998,0.7,0.4631619196865058
1.33,0.7,0.4565963859501607
1.3399999999999999,0.7,0.4495456646741691
1.3499999999999999,0.7,0.4414600493091946
1.3599999999999999,0.7,0.43290478830297285
1.3699999999999999,0.7,0.42386741763934943
1.38,0.7,0.41419264575907994
1.39,0.7,0.4036729786917773
1.4,0.7,0.3918381156574389
1.41,0.7,0.3791844364188476
1.42,0.7,0.3657472415819607
1.43,0.7,0.3517054271527411
1.44,0.7,0.337864994887886
1.45,0.7,0.3239184040630448
0.65,0.71,0.0016556431986255215
0.66,0.71,0.002796746765641844
0.67,0.71,0.005833671716118351
0.68,0.71,0.009203600411505452
0.6900000000000001,0.71,0.014128744656776913
0.7,0.71,0.02110581495166318
0.71,0.71,0.030682870019371943
0.72,0.71,0.04341614691129145
0.73,0.71,0.05980836859569072
0.74,0.71,0.08023328950970124
0.75,0.71,0.10485615207378782
0.76,0.71,0.1335638202064227
0.77,0.71,0.16592012220225721
0.78,0.71,0.18323952208893496
0.79,0.71,0.2195418339702721
0.8,0.71,0.2570673505617054
0.81,0.71,0.27588211707569654
0.8200000000000001,0.71,0.31278229712541544
0.83,0.71,0.3305486668012145
0.84,0.71,0.3640020005606156
0.85,0.71,0.37945313470346326
0.86,0.71,0.39393002698061436
0.87,0.71,0.419721576456844
0.88,0.71,0.4309726927451834
0.89,0.71,0.4411210013693793
0.9,0.71,0.45820574805366365
0.9099999999999999,0.71,0.4652303999640891
0.9199999999999999,0.71,0.47132305293677523
0.9299999999999999,0.71,0.47655485970078
0.94,0.71,0.48474526332783274
0.95,0.71,0.48786289549281436
0.96,0.71,0.490433152868994
0.97,0.71,0.49253022857023676
0.98,0.71,0.4942233902422723
0.99,0.71,0.4955760472826396
1.0,0.71,0.4966451898874909
1.01,0.71,0.49748114752147266
1.02,0.71,0.49812761298400826
1.03,0.71,0.49862191990778504
1.04,0.71,0.49899539793225606
1.0499999999999998,0.71,0.49927390048651027
1.06,0.71,0.49947816676448714
1.0699999999999998,0.71,0.4996257368507792
1.08,0.71,0.49972761292826107
1.0899999999999999,0.71,0.4997940372132258
1.1,0.71,0.49977587066899354
1.1099999999999999,0.71,0.4998040968622125
1.1199999999999999,0.71,0.49980167118273217
1.13,0.71,0.49976913078102825
1.14,0.71,0.49970261668215465
1.15,0.71,0.4995852620306665
1.16,0.71,0.49943142365039944
1.17,0.71,0.49921653306832003
1.18,0.71,0.49890198132160224
1.19,0.71,0.4985298567170475
1.2,0.71,0.49800488893746175
1.21,0.71,0.49731577555573186
1.22,0.71,0.4964785517206144
1.23,0.71,0.4953854765254655
1.2399999999999998,0.71,0.4940159897838442
1.25,0.71,0.4923652296080504
1.2599999999999998,0.71,0.49037923579741116
1.27,0.71,0.48798866969114596
1.2799999999999998,0.71,0.48514586248557423
1.29,0.71,0.4817312740374048
1.2999999999999998,0.71,0.47785657866595976
1.31,0.71,0.4732201777401571
1.3199999999999998,0.71,0.46811020364542816
1.33,0.71,0.4621877231403413
1.3399999999999999,0.71,0.45563227763258907
1.3499999999999999,0.71,0.44857530179996985
1.3599999999999999,0.71,0.4404031399426295
1.3699999999999999,0.71,0.431793611645761
1.38,0.71,0.4219408808714723
1.39,0.71,0.4120874495908233
1.4,0.71,0.401465521120802
1.41,0.71,0.3916460004476225
1.42,0.71,0.37918443746030006
1.43,0.71,0.3657505940644754
1.44,0.71,0.35158514635679516
1.45,0.71,0.33696728766837397
0.65,0.72,0.0016556431986255215
0.66,0.72,0.002796746765641844
0.67,0.72,0.005833671716118351
0.68,0.72,0.009203600411505452
0.6900000000000001,0.72,0.014128744656776913
0.7,0.72,0.02110581495166318
0.71,0.72,0.030682870019371943
0.72,0.72,0.04341614691129145
0.73,0.72,0.05980836859569072
0.74,0.72,0.08023328950970124
0.75,0.72,0.10485615207378782
0.76,0.72,0.1335638202064227
0.77,0.72,0.16592012220225721
0.78,0.72,0.183239522088935
0.79,0.72,0.21954183397027216
0.8,0.72,0.25706735056170565
0.81,0.72,0.27588211707569754
0.8200000000000001,0.72,0.31278229712541933
0.83,0.72,0.33054866680122813
0.84,0.72,0.3640020005606627
0.85,0.72,0.3794531347036193
0.86,0.72,0.3939300269810552
0.87,0.72,0.4197215764581752
0.88,0.72,0.4309726927487105
0.89,0.72,0.4411210013787372
0.9,0.72,0.45820574807849335
0.9099999999999999,0.72,0.46523040003071625
0.9199999999999999,0.72,0.4713230530943012
0.9299999999999999,0.72,0.4765548600837177
0.94,0.72,0.484745264225169
0.95,0.72,0.4878628972411497
0.96,0.72,0.49043315679996624
0.97,0.72,0.4925302371529161
0.98,0.72,0.49422340731605063
0.99,0.72,0.495576081018197
1.0,0.72,0.4966452547076412
1.01,0.72,0.4974812674109136
1.02,0.72,0.4981278419631267
1.03,0.72,0.4986223365247594
1.04,0.72,0.49899608678494783
1.0499999999999998,0.72,0.49927513148949076
1.06,0.72,0.4994803603781263
1.0699999999999998,0.72,0.4996287949253424
1.08,0.72,0.499732945060269
1.0899999999999999,0.72,0.49980198308070345
1.1,0.72,0.49978894717596667
1.1099999999999999,0.72,0.499823758603089
1.1199999999999999,0.72,0.4998303849163886
1.13,0.72,0.49981163677834695
1.14,0.72,0.49976493942263694
1.15,0.72,0.49967429216490283
1.16,0.72,0.49955382240374463
1.17,0.72,0.49938123704987125
1.18,0.72,0.4991451331789304
1.19,0.72,0.49882284038588237
1.2,0.72,0.4983888251658557
1.21,0.72,0.49786182623060454
1.22,0.72,0.49713351455077875
1.23,0.72,0.49623279909814244
1.2399999999999998,0.72,0.4950915384026925
1.25,0.72,0.4937313138387257
1.2599999999999998,0.72,0.4919095006125993
1.27,0.72,0.48989666639766366
1.2799999999999998,0.72,0.48738014571756993
1.29,0.72,0.48457661154390996
1.2999999999999998,0.72,0.4810754825875291
1.31,0.72,0.47711099506254945
1.3199999999999998,0.72,0.47258208123284495
1.33,0.72,0.4672154328776996
1.3399999999999999,0.72,0.4613454910522421
1.3499999999999999,0.72,0.45468961747038456
1.3599999999999999,0.72,0.44728320059834925
1.3699999999999999,0.72,0.4395047923388609
1.38,0.72,0.4305747113359547
1.39,0.72,0.4211243972472975
1.4,0.72,0.4104250390002056
1.41,0.72,0.39956567272898
1.42,0.72,0.38800750734972606
1.43,0.72,0.37848511918923544
1.44,0.72,0.3657505977724561
1.45,0.72,0.3515870109994364
0.65,0.73,0.0016556431986255215
0.66,0.73,0.002796746765641844
0.67,0.73,0.005833671716118351
0.68,0.73,0.009203600411505452
0.6900000000000001,0.73,0.014128744656776913
0.7,0.73,0.02110581495166318
0.71,0.73,0.030682870019371943
0.72,0.73,0.04341614691129145
0.73,0.73,0.05980836859569072
0.74,0.73,0.08023328950970124
0.75,0.73,0.10485615207378782
0.76,0.73,0.1335638202064227
0.77,0.73,0.16592012220225724
0.78,0.73,0.18323952208893501
0.79,0.73,0.21954183397027224
0.8,0.73,0.2570673505617058
0.81,0.73,0.2758821170756982
0.8200000000000001,0.73,0.3127822971254215
0.83,0.73,0.3305486668012361
0.84,0.73,0.3640020005606883
0.85,0.73,0.37945313470370506
0.86,0.73,0.39393002698132
0.87,0.73,0.41972157645894487
0.88,0.73,0.43097269275106703
0.89,0.73,0.4411210013847183
0.9,0.73,0.458205748096147
0.9099999999999999,0.73,0.465230400071026
0.9199999999999999,0.73,0.47132305319780754
0.9299999999999999,0.73,0.47655486032310534
0.94,0.73,0.484745264798856
0.95,0.73,0.48786289849013964
0.96,0.73,0.4904331595743949
0.97,0.73,0.4925302429274633
0.98,0.73,0.49422341841431144
0.99,0.73,0.4955761049228831
1.0,0.73,0.49664530086717307
1.01,0.73,0.4974813531429916
1.02,0.73,0.49812799564258575
1.03,0.73,0.4986226035759961
1.04,0.73,0.4989966024853263
1.0499999999999998,0.73,0.4992759697727639
1.06,0.73,0.49948184998559164
1.0699999999999998,0.73,0.4996310884637894
1.08,0.73,0.49973678227762275
1.0899999999999999,0.73,0.4998081065530571
1.1,0.73,0.4997990049547817
1.1099999999999999,0.73,0.4998377289313195
1.1199999999999999,0.73,0.49985315127808727
1.13,0.73,0.49984514026039284
1.14,0.73,0.4998125815177858
1.15,0.73,0.49974006498008283
1.16,0.73,0.49965072514538644
1.17,0.73,0.49952147354118526
1.18,0.73,0.4993297074138813
1.19,0.73,0.4990675713959293
1.2,0.73,0.4987242100613396
1.21,0.73,0.49827848919825224
1.22,0.73,0.49766540044315255
1.23,0.73,0.4969378064614045
1.2399999999999998,0.73,0.4959814717025152
1.25,0.73,0.4947878191724469
1.2599999999999998,0.73,0.49335343865157943
1.27,0.73,0.4916388291960766
1.2799999999999998,0.73,0.489526635156201
1.29,0.73,0.48692467477677526
1.2999999999999998,0.73,0.48393458873795037
1.31,0.73,0.4804893087292417
1.3199999999999998,0.73,0.4763758862526661
1.33,0.73,0.47173191103474554
1.3399999999999999,0.73,0.4663516515628292
1.3499999999999999,0.73,0.46046833707298124
1.3599999999999999,0.73,0.4537955047154836
1.3699999999999999,0.73,0.4466346481624083
1.38,0.73,0.4384295172683585
1.39,0.73,0.4296438042585114
1.4,0.73,0.4202011269750423
1.41,0.73,0.4097338065079106
1.42,0.73,0.39854873966721344
1.43,0.73,0.38671880461325725
1.44,0.73,0.37469047982902365
1.45,0.73,0.3652919264361634
0.65,0.74,0.0016556431986255215
0.66,0.74,0.002796746765641844
0.67,0.74,0.005833671716118351
0.68,0.74,0.009203600411505452
0.6900000000000001,0.74,0.014128744656776913
0.7,0.74,0.02110581495166318
0.71,0.74,0.030682870019371943
0.72,0.74,0.04341614691129145
0.73,0.74,0.05980836859569072
0.74,0.74,0.08023328950970124
0.75,0.74,0.10485615207378782
0.76,0.74,0.1335638202064227
0.77,0.74,0.16592012220225724
0.78,0.74,0.18323952208893501
0.79,0.74,0.21954183397027224
0.8,0.74,0.2570673505617059
0.81,0.74,0.2758821170756985
0.8200000000000001,0.74,0.3127822971254229
0.83,0.74,0.3305486668012407
0.84,0.74,0.3640020005607041
0.85,0.74,0.37945313470375347
0.86,0.74,0.3939300269814759
0.87,0.74,0.41972157645940306
0.88,0.74,0.4309726927523973
0.89,0.74,0.4411210013886172
0.9,0.74,0.4582057481060289
0.9099999999999999,0.74,0.465230400097719
0.9199999999999999,0.74,0.47132305326147705
0.9299999999999999,0.74,0.4765548604756839
0.94,0.74,0.4847452651466829
0.95,0.74,0.4878628992881023
0.96,0.74,0.49043316134843407
0.97,0.74,0.4925302463957748
0.98,0.74,0.4942234262899023
0.99,0.74,0.49557611952072605
1.0,0.74,0.496645330777788
1.01,0.74,0.49748141202500346
1.02,0.74,0.49812810939877766
1.03,0.74,0.49862280631923206
1.04,0.74,0.49899696312204017
1.0499999999999998,0.74,0.4992765807219144
1.06,0.74,0.49948288915851974
1.0699999999999998,0.74,0.49963283571635636
1.08,0.74,0.4997395724633859
1.0899999999999999,0.74,0.4998131421971931
1.1,0.74,0.4998059269275196
1.1099999999999999,0.74,0.49984840865554203
1.1199999999999999,0.74,0.49987076217201515
1.13,0.74,0.499869686088203
1.14,0.74,0.49984913786793767
1.15,0.74,0.4997927518131224
1.16,0.74,0.49972338588983434
1.17,0.74,0.49962030358029996
1.18,0.74,0.49947381269806856
1.19,0.74,0.499262556002019
1.2,0.74,0.49898942750325936
1.21,0.74,0.4986252802130234
1.22,0.74,0.4981429383934612
1.23,0.74,0.4975555515409892
1.2399999999999998,0.74,0.49673102889437215
1.25,0.74,0.4957276818094953
1.2599999999999998,0.74,0.4945061711316928
1.27,0.74,0.49300209507337245
1.2799999999999998,0.74,0.4911847634394487
1.29,0.74,0.48900530654280033
1.2999999999999998,0.74,0.486373664219756
1.31,0.74,0.48326878682935237
1.3199999999999998,0.74,0.4797401292146003
1.33,0.74,0.4754929388397963
1.3399999999999999,0.74,0.4708760458080371
1.3499999999999999,0.74,0.46557902834149073
1.3599999999999999,0.74,0.45962457000710566
1.3699999999999999,0.74,0.4529323681767328
1.38,0.74,0.4455809759083975
1.39,0.74,0.4375752736269276
1.4,0.74,0.42856685852670395
1.41,0.74,0.41908606997010645
1.42,0.74,0.4088644896622379
1.43,0.74,0.3981002993538503
1.44,0.74,0.38614821961571866
1.45,0.74,0.3738102489274112
0.65,0.75,0.0016556431986255215
0.66,0.75,0.002796746765641844
0.67,0.75,0.005833671716118351
0.68,0.75,0.009203600411505452
0.6900000000000001,0.75,0.014128744656776913
0.7,0.75,0.02110581495166318
0.71,0.75,0.030682870019371943
0.72,0.75,0.04341614691129145
0.73,0.75,0.05980836859569072
0.74,0.75,0.08023328950970124
0.75,0.75,0.10485615207378782
0.76,0.75,0.1335638202064227
0.77,0.75,0.16592012220225724
0.78,0.75,0.18323952208893501
0.79,0.75,0.21954183397027227
0.8,0.75,0.25706735056170593
0.81,0.75,0.27588211707569865
0.8200000000000001,0.75,0.31278229712542366
0.83,0.75,0.33054866680124334
0.84,0.75,0.3640020005607133
0.85,0.75,0.37945313470378345
0.86,0.75,0.3939300269815703
0.87,0.75,0.41972157645969743
0.88,0.75,0.430972692753237
0.89,0.75,0.44112100139081234
0.9,0.75,0.4582057481121724
0.9099999999999999,0.75,0.46523040011343586
0.9199999999999999,0.75,0.4713230533025453
0.9299999999999999,0.75,0.47655486057372737
0.94,0.75,0.484745265373832
0.95,0.75,0.4878628997860595
0.96,0.75,0.49043316252836205
0.97,0.75,0.49253024889615704
0.98,0.75,0.49422343173011424
0.99,0.75,0.49557613057983096
1.0,0.75,0.4966453515066997
1.01,0.75,0.49748145248061754
1.02,0.75,0.49812818361080474
1.03,0.75,0.49862294378667693
1.04,0.75,0.49899720597074043
1.0499999999999998,0.75,0.4992770183746915
1.06,0.75,0.4994836478958817
1.0699999999999998,0.75,0.4996340343481342
1.08,0.75,0.4997416285130591
1.0899999999999999,0.75,0.49981654119105823
1.1,0.75,0.499810750511064
1.1099999999999999,0.75,0.4998572882904221
1.1199999999999999,0.75,0.4998836479603696
1.13,0.75,0.49988717770673924
1.14,0.75,0.499876774591978
1.15,0.75,0.49983304859182676
1.16,0.75,0.4997827294473704
1.17,0.75,0.4997038860813182
1.18,0.75,0.49958563044250237
1.19,0.75,0.499421984291481
1.2,0.75,0.4991939674900613
1.21,0.75,0.4989028510596943
1.22,0.75,0.49851624503350345
1.23,0.75,0.4979959633835572
1.2399999999999998,0.75,0.4973298638010979
1.25,0.75,0.49650718892482953
1.2599999999999998,0.75,0.4954789215869141
1.27,0.75,0.49419109022584595
1.2799999999999998,0.75,0.49264248302717517
1.29,0.75,0.4907655322212569
1.2999999999999998,0.75,0.4884708610946182
1.31,0.75,0.48592894856654445
1.3199999999999998,0.75,0.48278289088587
1.33,0.75,0.4790725638821616
1.3399999999999999,0.75,0.47491128050548176
1.3499999999999999,0.75,0.4700485507210165
1.3599999999999999,0.75,0.4647457911609166
1.3699999999999999,0.75,0.45865414101293844
1.38,0.75,0.4519349040907492
1.39,0.75,0.44459442341432387
1.4,0.75,0.43633842855860583
1.41,0.75,0.4275718976344985
1.42,0.75,0.4181466433242672
1.43,0.75,0.4080280896571008
1.44,0.75,0.39734476784880457
1.45,0.75,0.38560784858482244
0.65,0.76,0.0016556431986255215
0.66,0.76,0.002796746765641844
0.67,0.76,0.005833671716118351
0.68,0.76,0.009203600411505452
0.6900000000000001,0.76,0.014128744656776913
0.7,0.76,0.02110581495166318
0.71,0.76,0.030682870019371943
0.72,0.76,0.04341614691129145
0.73,0.76,0.05980836859569072
0.74,0.76,0.08023328950970124
0.75,0.76,0.10485615207378782
0.76,0.76,0.1335638202064227
0.77,0.76,0.16592012220225724
0.78,0.76,0.18323952208893501
0.79,0.76,0.21954183397027227
0.8,0.76,0.257067350561706
0.81,0.76,0.2758821170756988
0.8200000000000001,0.76,0.31278229712542405
0.83,0.76,0.3305486668012449
0.84,0.76,0.3640020005607184
0.85,0.76,0.3794531347038016
0.86,0.76,0.39393002698162666
0.87,0.76,0.41972157645986724
0.88,0.76,0.43097269275373895
0.89,0.76,0.4411210013922713
0.9,0.76,0.45820574811610926
0.9099999999999999,0.76,0.46523040012420147
0.9199999999999999,0.76,0.4713230533271411
0.9299999999999999,0.76,0.476554860637417
0.94,0.76,0.4847452655267988
0.95,0.76,0.4878629001124998
0.96,0.76,0.4904331632690526
0.97,0.76,0.49253025049125
0.98,0.76,0.4942234351489754
0.99,0.76,0.4955761377257866
1.0,0.76,0.4966453657909232
1.01,0.76,0.49748148010980137
1.02,0.76,0.49812823445342386
1.03,0.76,0.4986230396082172
1.04,0.76,0.49899737532686617
1.0499999999999998,0.76,0.4992773370069563
1.06,0.76,0.49948418507577425
1.0699999999999998,0.76,0.49963496330036
1.08,0.76,0.49974309877196493
1.0899999999999999,0.76,0.4998189778336937
1.1,0.76,0.4998147913697546
1.1099999999999999,0.76,0.4998635554022059
1.1199999999999999,0.76,0.49989206103506156
1.13,0.76,0.49990248001140447
1.14,0.76,0.49989886128363314
1.15,0.76,0.4998669082457281
1.16,0.76,0.49982785472759617
1.17,0.76,0.4997677235205919
1.18,0.76,0.4996748406512878
1.19,0.76,0.49954357414201334
1.2,0.76,0.4993625083150689
1.21,0.76,0.49912010239024046
1.22,0.76,0.49880306064763713
1.23,0.76,0.4983884990507709
1.2399999999999998,0.76,0.4978399246965366
1.25,0.76,0.4971691616520231
1.2599999999999998,0.76,0.4963261682573479
1.27,0.76,0.49527749478506816
1.2799999999999998,0.76,0.49389854878968664
1.29,0.76,0.4923094190666649
1.2999999999999998,0.76,0.4903171571456236
1.31,0.76,0.48803747096889083
1.3199999999999998,0.76,0.48526308946678665
1.33,0.76,0.4819090542158109
1.3399999999999999,0.76,0.47844025470262885
1.3499999999999999,0.76,0.47416268362471303
1.3599999999999999,0.76,0.46927838924061105
1.3699999999999999,0.76,0.46369197869834744
1.38,0.76,0.4576997229647964
1.39,0.76,0.45102279922363847
1.4,0.76,0.44345380596770473
1.41,0.76,0.43523499943086974
1.42,0.76,0.42670275025937976
1.43,0.76,0.4171476649287772
1.44,0.76,0.40693822852397227
1.45,0.76,0.3960521927285997
0.65,0.77,0.0016556431986255215
0.66,0.77,0.002796746765641844
0.67,0.77,0.005833671716118351
0.68,0.77,0.009203600411505452
0.6900000000000001,0.77,0.014128744656776913
0.7,0.77,0.02110581495166318
0.71,0.77,0.030682870019371943
0.72,0.77,0.04341614691129145
0.73,0.77,0.05980836859569072
0.74,0.77,0.08023328950970124
0.75,0.77,0.10485615207378782
0.76,0.77,0.1335638202064227
0.77,0.77,0.16592012220225724
0.78,0.77,0.18323952208893501
0.79,0.77,0.21954183397027227
0.8,0.77,0.257067350561706
0.81,0.77,0.2758821170756989
0.8200000000000001,0.77,0.3127822971254243
0.83,0.77,0.3305486668012458
0.84,0.77,0.36400200056072174
0.85,0.77,0.37945313470381237
0.86,0.77,0.39393002698166135
0.87,0.77,0.4197215764599742
0.88,0.77,0.4309726927540415
0.89,0.77,0.44112100139311383
0.9,0.77,0.45820574811855785
0.9099999999999999,0.77,0.46523040013001093
0.9199999999999999,0.77,0.47132305334329017
0.9299999999999999,0.77,0.4765548606752961
0.94,0.77,0.4847452656246093
0.95,0.77,0.4878629003563918
0.96,0.77,0.4904331637869974
0.97,0.77,0.49253025160086106
0.98,0.77,0.4942234373786921
0.99,0.77,0.49557614235967934
1.0,0.77,0.496645375691077
1.01,0.77,0.4974814988393532
1.02,0.77,0.49812827120882447
1.03,0.77,0.4986231048451701
1.04,0.77,0.49899750085534883
1.0499999999999998,0.77,0.49927754853644635
1.06,0.77,0.49948455507381984
1.0699999999999998,0.77,0.49963561616159935
1.08,0.77,0.49974418813933424
1.0899999999999999,0.77,0.49982074906567303
1.1,0.77,0.4998175506072091
1.1099999999999999,0.77,0.4998682658000523
1.1199999999999999,0.77,0.4998991192156668
1.13,0.77,0.49991418795856757
1.14,0.77,0.4999154296099041
1.15,0.77,0.49989057757961886
1.16,0.77,0.49985974285263485
1.17,0.77,0.49981561037130884
1.18,0.77,0.4997456443698496
1.19,0.77,0.49963942819259466
1.2,0.77,0.49949812445199204
1.21,0.77,0.4993009182432401
1.22,0.77,0.4990446226838479
1.23,0.77,0.4986932816874224
1.2399999999999998,0.77,0.49825871320806114
1.25,0.77,0.4976800239822895
1.2599999999999998,0.77,0.4969598240245343
1.27,0.77,0.4960510935243663
1.2799999999999998,0.77,0.49487394881600805
1.29,0.77,0.49361804170269435
1.2999999999999998,0.77,0.49190185033558353
1.31,0.77,0.4898649018214201
1.3199999999999998,0.77,0.4874607410698014
1.33,0.77,0.4846946741479688
1.3399999999999999,0.77,0.4814558434051115
1.3499999999999999,0.77,0.47784187563887914
1.3599999999999999,0.77,0.473429348656753
1.3699999999999999,0.77,0.4684738496473202
1.38,0.77,0.46304751049007287
1.39,0.77,0.45704037514639373
1.4,0.77,0.4499700214480583
1.41,0.77,0.44245704164632915
1.42,0.77,0.43449607677037905
1.43,0.77,0.42534985713207574
1.44,0.77,0.4161202241559546
1.45,0.77,0.4057970505738936
0.65,0.78,0.0016556431986255215
0.66,0.78,0.002796746765641844
0.67,0.78,0.005833671716118351
0.68,0.78,0.009203600411505452
0.6900000000000001,0.78,0.014128744656776913
0.7,0.78,0.02110581495166318
0.71,0.78,0.030682870019371943
0.72,0.78,0.04341614691129145
0.73,0.78,0.05980836859569072
0.74,0.78,0.08023328950970124
0.75,0.78,0.10485615207378782
0.76,0.78,0.1335638202064227
0.77,0.78,0.16592012220225724
0.78,0.78,0.18323952208893501
0.79,0.78,0.21954183397027227
0.8,0.78,0.25706735056170604
0.81,0.78,0.2758821170756989
0.8200000000000001,0.78,0.31278229712542444
0.83,0.78,0.33054866680124634
0.84,0.78,0.3640020005607236
0.85,0.78,0.37945313470381875
0.86,0.78,0.3939300269816811
0.87,0.78,0.4197215764600369
0.88,0.78,0.430972692754243
0.89,0.78,0.44112100139367083
0.9,0.78,0.45820574812001724
0.9099999999999999,0.78,0.46523040013402095
0.9199999999999999,0.78,0.471323053353787
0.9299999999999999,0.78,0.4765548607012792
0.94,0.78,0.4847452656830762
0.95,0.78,0.48786290049914394
0.96,0.78,0.49043316409375937
0.97,0.78,0.4925302522918127
0.98,0.78,0.49422343895666
0.99,0.78,0.4955761457497518
1.0,0.78,0.49664538196003455
1.01,0.78,0.4974815117116652
1.02,0.78,0.49812829582835216
1.03,0.78,0.4986231535155094
1.04,0.78,0.49899758022713486
1.0499999999999998,0.78,0.4992777111616315
1.06,0.78,0.4994848303791734
1.0699999999999998,0.78,0.49963608362317324
1.08,0.78,0.49974500484917134
1.0899999999999999,0.78,0.49982207760342834
1.1,0.78,0.49981973380510086
1.1099999999999999,0.78,0.49987161411478787
1.1199999999999999,0.78,0.49990452736165786
1.13,0.78,0.4999223831658676
1.14,0.78,0.49992719904840444
1.15,0.78,0.49990730583439275
1.16,0.78,0.4998888655578187
1.17,0.78,0.49985579288976245
1.18,0.78,0.499802637840072
1.19,0.78,0.4997192830187187
1.2,0.78,0.499606123401675
1.21,0.78,0.499451858060257
1.22,0.78,0.49924315932758656
1.23,0.78,0.49896767383608276
1.2399999999999998,0.78,0.49859938578899243
1.25,0.78,0.4981350207675134
1.2599999999999998,0.78,0.4975267389905806
1.27,0.78,0.49678083518202254
1.2799999999999998,0.78,0.495821731365326
1.29,0.78,0.4946507426011154
1.2999999999999998,0.78,0.4931483786349966
1.31,0.78,0.49153645958852477
1.3199999999999998,0.78,0.48945380732615495
1.33,0.78,0.4870345471523661
1.3399999999999999,0.78,0.4842155706357969
1.3499999999999999,0.78,0.4808576663953986
1.3599999999999999,0.78,0.47688411135762476
1.3699999999999999,0.78,0.472696691320614
1.38,0.78,0.46770218333193286
1.39,0.78,0.46225878136173537
1.4,0.78,0.45587100977220696
1.41,0.78,0.4492387441189223
1.42,0.78,0.44164753629195613
1.43,0.78,0.43333604900092637
1.44,0.78,0.4245997105712031
1.45,0.78,0.41540132143220454
0.65,0.79,0.0016556431986255215
0.66,0.79,0.002796746765641844
0.67,0.79,0.005833671716118351
0.68,0.79,0.009203600411505452
0.6900000000000001,0.79,0.014128744656776913
0.7,0.79,0.02110581495166318
0.71,0.79,0.030682870019371943
0.72,0.79,0.04341614691129145
0.73,0.79,0.05980836859569072
0.74,0.79,0.08023328950970124
0.75,0.79,0.10485615207378782
0.76,0.79,0.1335638202064227
0.77,0.79,0.16592012220225724
0.78,0.79,0.18323952208893501
0.79,0.79,0.21954183397027227
0.8,0.79,0.25706735056170604
0.81,0.79,0.27588211707569893
0.8200000000000001,0.79,0.3127822971254245
0.83,0.79,0.33054866680124667
0.84,0.79,0.36400200056072474
0.85,0.79,0.3794531347038225
0.86,0.79,0.39393002698169355
0.87,0.79,0.4197215764600738
0.88,0.79,0.4309726927543546
0.89,0.79,0.441121001393998
0.9,0.79,0.4582057481209557
0.9099999999999999,0.79,0.4652304001365425
0.9199999999999999,0.79,0.47132305336059577
0.9299999999999999,0.79,0.4765548607177049
0.94,0.79,0.48474526572371396
0.95,0.79,0.48786290058979165
0.96,0.79,0.49043316431002215
0.97,0.79,0.4925302527943214
0.98,0.79,0.49422343998754875
0.99,0.79,0.4955761479617606
1.0,0.79,0.49664538635475797
1.01,0.79,0.4974815203609978
1.02,0.79,0.49812831278359576
1.03,0.79,0.4986231862542265
1.04,0.79,0.49899764584521217
1.0499999999999998,0.79,0.49927781823457673
1.06,0.79,0.4994850241902879
1.0699999999999998,0.79,0.49963642776854233
1.08,0.79,0.4997455853410651
1.0899999999999999,0.79,0.4998230376154034
1.1,0.79,0.49982134478842805
1.1099999999999999,0.79,0.4998739986636497
1.1199999999999999,0.79,0.49990856242530735
1.13,0.79,0.4999287293156852
1.14,0.79,0.49993653961921736
1.15,0.79,0.499921156047867
1.16,0.79,0.49991104187292346
1.17,0.79,0.49988745598901196
1.18,0.79,0.4998483957774895
1.19,0.79,0.4997845549537623
1.2,0.79,0.4996943202449162
1.21,0.79,0.49956907761293934
1.22,0.79,0.49939741319899633
1.23,0.79,0.499172379059846
1.2399999999999998,0.79,0.49888233029791884
1.25,0.79,0.4984926253153909
1.2599999999999998,0.79,0.4979801249822791
1.27,0.79,0.497371610027478
1.2799999999999998,0.79,0.4965579419407087
1.29,0.79,0.4955822793850187
1.2999999999999998,0.79,0.49438945928020683
1.31,0.79,0.4928676056906483
1.3199999999999998,0.79,0.4910773128794649
1.33,0.79,0.48902280697812006
1.3399999999999999,0.79,0.4865058382385124
1.3499999999999999,0.79,0.4835369195578997
1.3599999999999999,0.79,0.4801544844712028
1.3699999999999999,0.79,0.47633821192385817
1.38,0.79,0.47205553092342056
1.39,0.79,0.46702002926354336
1.4,0.79,0.46127608717914803
1.41,0.79,0.4550805638711945
1.42,0.79,0.44792275882462507
1.43,0.79,0.4408148071797101
1.44,0.79,0.43255752725457974
1.45,0.79,0.42340191007411254
0.65,0.8,0.0016556431986255215
0.66,0.8,0.002796746765641844
0.67,0.8,0.005833671716118351
0.68,0.8,0.009203600411505452
0.6900000000000001,0.8,0.014128744656776913
0.7,0.8,0.02110581495166318
0.71,0.8,0.030682870019371943
0.72,0.8,0.04341614691129145
0.73,0.8,0.05980836859569072
0.74,0.8,0.08023328950970124
0.75,0.8,0.10485615207378782
0.76,0.8,0.1335638202064227
0.77,0.8,0.16592012220225724
0.78,0.8,0.18323952208893501
0.79,0.8,0.21954183397027227
0.8,0.8,0.25706735056170604
0.81,0.8,0.275882117075699
0.8200000000000001,0.8,0.31278229712542455
0.83,0.8,0.33054866680124684
0.84,0.8,0.3640020005607254
0.85,0.8,0.37945313470382475
0.86,0.8,0.3939300269817009
0.87,0.8,0.4197215764600977
0.88,0.8,0.43097269275442385
0.89,0.8,0.44112100139420174
0.9,0.8,0.4582057481215014
0.9099999999999999,0.8,0.4652304001381653
0.9199999999999999,0.8,0.47132305336446323
0.9299999999999999,0.8,0.47655486072768477
0.94,0.8,0.48474526574869425
0.95,0.8,0.4878629006519686
0.96,0.8,0.49043316443730856
0.97,0.8,0.4925302530999056
0.98,0.8,0.4942234406498534
0.99,0.8,0.4955761493082506
1.0,0.8,0.4966453890617366
1.01,0.8,0.49748152649673455
1.02,0.8,0.49812832459045187
1.03,0.8,0.4986232079919301
1.04,0.8,0.49899768683235673
1.0499999999999998,0.8,0.49927789004040374
1.06,0.8,0.4994851654935215
1.0699999999999998,0.8,0.49963664485552695
1.08,0.8,0.4997459887558418
1.0899999999999999,0.8,0.49982374097950616
1.1,0.8,0.49982243663861475
1.1099999999999999,0.8,0.49987592033716827
1.1199999999999999,0.8,0.4999112787837514
1.13,0.8,0.4999331101224284
1.14,0.8,0.49994368146180973
1.15,0.8,0.4999318152011034
1.16,0.8,0.49992667161618254
1.17,0.8,0.4999093263903938
1.18,0.8,0.4998780450128952
1.19,0.8,0.4998255376217189
1.2,0.8,0.49974700405555245
1.21,0.8,0.49966085588155434
1.22,0.8,0.49952508264485596
1.23,0.8,0.49933932512560897
1.2399999999999998,0.8,0.4990971838507736
1.25,0.8,0.49877879706985073
1.2599999999999998,0.8,0.49837549701216094
1.27,0.8,0.4978426808247329
1.2799999999999998,0.8,0.4971453621686778
1.29,0.8,0.49634846367332264
1.2999999999999998,0.8,0.4952901860726603
1.31,0.8,0.49408920878883844
1.3199999999999998,0.8,0.49254753049711086
1.33,0.8,0.49060231929171516
1.3399999999999999,0.8,0.48862109045814367
1.3499999999999999,0.8,0.4859373559874216
1.3599999999999999,0.8,0.48293810590345965
1.3699999999999999,0.8,0.47949669326389777
1.38,0.8,0.4756259815716839
1.39,0.8,0.47124656891760086
1.4,0.8,0.46573111973067144
1.41,0.8,0.4605007732925246
1.42,0.8,0.4541866066538611
1.43,0.8,0.44726063504552244
1.44,0.8,0.4392812404098854
1.45,0.8,0.43143441621771855
0.65,0.81,0.0016556431986255215
0.66,0.81,0.002796746765641844
0.67,0.81,0.005833671716118351
0.68,0.81,0.009203600411505452
0.6900000000000001,0.81,0.014128744656776913
0.7,0.81,0.02110581495166318
0.71,0.81,0.030682870019371943
0.72,0.81,0.04341614691129145
0.73,0.81,0.05980836859569072
0.74,0.81,0.08023328950970124
0.75,0.81,0.10485615207378782
0.76,0.81,0.1335638202064227
0.77,0.81,0.16592012220225724
0.78,0.81,0.18323952208893501
0.79,0.81,0.21954183397027227
0.8,0.81,0.25706735056170604
0.81,0.81,0.275882117075699
0.8200000000000001,0.81,0.31278229712542455
0.83,0.81,0.33054866680124695
0.84,0.81,0.36400200056072585
0.85,0.81,0.3794531347038261
0.86,0.81,0.39393002698170554
0.87,0.81,0.41972157646011166
0.88,0.81,0.43097269275446853
0.89,0.81,0.4411210013943287
0.9,0.81,0.45820574812187653
0.9099999999999999,0.81,0.46523040013910133
0.9199999999999999,0.81,0.47132305336711044
0.9299999999999999,0.81,0.4765548607344965
0.94,0.81,0.48474526576525084
0.95,0.81,0.48786290069158866
0.96,0.81,0.49043316453733105
0.97,0.81,0.4925302533096553
0.98,0.81,0.4942234411035
0.99,0.81,0.4955761502308493
1.0,0.81,0.4966453913155081
1.01,0.81,0.49748153021233693
1.02,0.81,0.4981283327867326
1.03,0.81,0.498623223794313
1.04,0.81,0.4989977179017882
1.0499999999999998,0.81,0.499277945391672
1.06,0.81,0.4994852588017005
1.0699999999999998,0.81,0.4996368301082634
1.08,0.81,0.4997463048690575
1.0899999999999999,0.81,0.4998242219175764
1.1,0.81,0.4998233057778939
1.1099999999999999,0.81,0.4998772973069661
1.1199999999999999,0.81,0.4999136480437234
1.13,0.81,0.4999366905751619
1.14,0.81,0.4999490674140681
1.15,0.81,0.4999399718531937
1.16,0.81,0.49993896842553187
1.17,0.81,0.4999273698877993
1.18,0.81,0.49990446617227774
1.19,0.81,0.49986407119178833
1.2,0.81,0.49980831150750427
1.21,0.81,0.49972599637367593
1.22,0.81,0.49961389118982924
1.23,0.81,0.4994805319224137
1.2399999999999998,0.81,0.4992855722308028
1.25,0.81,0.4990237960405558
1.2599999999999998,0.81,0.49867876863570415
1.27,0.81,0.4982427190557943
1.2799999999999998,0.81,0.4976919618832912
1.29,0.81,0.4969906066549371
1.2999999999999998,0.81,0.4961442452461185
1.31,0.81,0.49505249981792937
1.3199999999999998,0.81,0.4937558860360855
1.33,0.81,0.49218097970114616
1.3399999999999999,0.81,0.4902473454611237
1.3499999999999999,0.81,0.4881927477766582
1.3599999999999999,0.81,0.48536938060116297
1.3699999999999999,0.81,0.48246878207515953
1.38,0.81,0.47892915844869
1.39,0.81,0.4750430951279413
1.4,0.81,0.47030723306473815
1.41,0.81,0.4652737268126993
1.42,0.81,0.45929170716807866
1.43,0.81,0.45333047616380573
1.44,0.81,0.44622484191194356
1.45,0.81,0.4388430206663815
0.65,0.8200000000000001,0.0016556431986255215
0.66,0.8200000000000001,0.002796746765641844
0.67,0.8200000000000001,0.005833671716118351
0.68,0.8200000000000001,0.009203600411505452
0.6900000000000001,0.8200000000000001,0.014128744656776913
0.7,0.8200000000000001,0.02110581495166318
0.71,0.8200000000000001,0.030682870019371943
0.72,0.8200000000000001,0.04341614691129145
0.73,0.8200000000000001,0.05980836859569072
0.74,0.8200000000000001,0.08023328950970124
0.75,0.8200000000000001,0.10485615207378782
0.76,0.8200000000000001,0.1335638202064227
0.77,0.8200000000000001,0.16592012220225724
0.78,0.8200000000000001,0.18323952208893501
0.79,0.8200000000000001,0.21954183397027227
0.8,0.8200000000000001,0.25706735056170604
0.81,0.8200000000000001,0.275882117075699
0.8200000000000001,0.8200000000000001,0.3127822971254246
0.83,0.8200000000000001,0.330548666801247
0.84,0.8200000000000001,0.36400200056072607
0.85,0.8200000000000001,0.3794531347038269
0.86,0.8200000000000001,0.3939300269817082
0.87,0.8200000000000001,0.4197215764601201
0.88,0.8200000000000001,0.43097269275449557
0.89,0.8200000000000001,0.4411210013944059
0.9,0.8200000000000001,0.45820574812210735
0.9099999999999999,0.8200000000000001,0.4652304001397457
0.9199999999999999,0.8200000000000001,0.47132305336870794
0.9299999999999999,0.8200000000000001,0.47655486073857933
0.94,0.8200000000000001,0.4847452657755406
0.95,0.8200000000000001,0.4878629007175804
0.96,0.8200000000000001,0.49043316459507896
0.97,0.8200000000000001,0.4925302534411108
0.98,0.8200000000000001,0.49422344138420715
0.99,0.8200000000000001,0.495576150885871
1.0,0.8200000000000001,0.4966453926680543
1.01,0.8200000000000001,0.49748153324295397
1.02,0.8200000000000001,0.49812833788316463
1.03,0.8200000000000001,0.4986232351231717
1.04,0.8200000000000001,0.4989977372796514
1.0499999999999998,0.8200000000000001,0.4992779831265087
1.06,0.8200000000000001,0.4994853254180285
1.0699999999999998,0.8200000000000001,0.49963695472016
1.08,0.8200000000000001,0.49974650142148686
1.0899999999999999,0.8200000000000001,0.49982458168234606
1.1,0.8200000000000001,0.49982392845610835
1.1099999999999999,0.8200000000000001,0.4998782946782584
1.1199999999999999,0.8200000000000001,0.49991526757614296
1.13,0.8200000000000001,0.49993918124882303
1.14,0.8200000000000001,0.4999530103317007
1.15,0.8200000000000001,0.4999463833993778
1.16,0.8200000000000001,0.4999483858460934
1.17,0.8200000000000001,0.4999418362884735
1.18,0.8200000000000001,0.4999244244430978
1.19,0.8200000000000001,0.4998929300714494
1.2,0.8200000000000001,0.4998514327774469
1.21,0.8200000000000001,0.4997906781498834
1.22,0.8200000000000001,0.499702132824207
1.23,0.8200000000000001,0.4995773298008867
1.2399999999999998,0.8200000000000001,0.49942009863420783
1.25,0.8200000000000001,0.4992212443862535
1.2599999999999998,0.8200000000000001,0.4989389305460574
1.27,0.8200000000000001,0.498584759014007
1.2799999999999998,0.8200000000000001,0.49811762960070843
1.29,0.8200000000000001,0.4975485656959109
1.2999999999999998,0.8200000000000001,0.49679585084287453
1.31,0.8200000000000001,0.49593301227563397
1.3199999999999998,0.8200000000000001,0.49479962883135964
1.33,0.8200000000000001,0.49342886650767126
1.3399999999999999,0.8200000000000001,0.491833497847414
1.3499999999999999,0.8200000000000001,0.4898685486158186
1.3599999999999999,0.8200000000000001,0.48769829679390586
1.3699999999999999,0.8200000000000001,0.4847468320681813
1.38,0.8200000000000001,0.4818030107396376
1.39,0.8200000000000001,0.478225343558908
1.4,0.8200000000000001,0.4742520586603456
1.41,0.8200000000000001,0.46957026909534894
1.42,0.8200000000000001,0.46443182283593665
1.43,0.8200000000000001,0.45864143419881886
1.44,0.8200000000000001,0.45244301757077443
1.45,0.8200000000000001,0.44549552146483523
0.65,0.8300000000000001,0.0016556431986255215
0.66,0.8300000000000001,0.002796746765641844
0.67,0.8300000000000001,0.005833671716118351
0.68,0.8300000000000001,0.009203600411505452
0.6900000000000001,0.8300000000000001,0.014128744656776913
0.7,0.8300000000000001,0.02110581495166318
0.71,0.8300000000000001,0.030682870019371943
0.72,0.8300000000000001,0.04341614691129145
0.73,0.8300000000000001,0.05980836859569072
0.74,0.8300000000000001,0.08023328950970124
0.75,0.8300000000000001,0.10485615207378782
0.76,0.8300000000000001,0.1335638202064227
0.77,0.8300000000000001,0.16592012220225724
0.78,0.8300000000000001,0.18323952208893501
0.79,0.8300000000000001,0.21954183397027227
0.8,0.8300000000000001,0.25706735056170604
0.81,0.8300000000000001,0.275882117075699
0.8200000000000001,0.8300000000000001,0.31278229712542466
0.83,0.8300000000000001,0.330548666801247
0.84,0.8300000000000001,0.3640020005607262
0.85,0.8300000000000001,0.37945313470382747
0.86,0.8300000000000001,0.39393002698170987
0.87,0.8300000000000001,0.4197215764601254
0.88,0.8300000000000001,0.43097269275451167
0.89,0.8300000000000001,0.44112100139445465
0.9,0.8300000000000001,0.4582057481222478
0.9099999999999999,0.8300000000000001,0.4652304001401132
0.9199999999999999,0.8300000000000001,0.4713230533697542
0.9299999999999999,0.8300000000000001,0.4765548607412701
0.94,0.8300000000000001,0.4847452657822235
0.95,0.8300000000000001,0.4878629007340142
0.96,0.8300000000000001,0.4904331646354407
0.97,0.8300000000000001,0.49253025352800794
0.98,0.8300000000000001,0.49422344159553333
0.99,0.8300000000000001,0.49557615132467625
1.0,0.8300000000000001,0.49664539356259285
1.01,0.8300000000000001,0.4974815350528481
1.02,0.8300000000000001,0.4981283418449877
1.03,0.8300000000000001,0.4986232418829296
1.04,0.8300000000000001,0.49899775208469904
1.0499999999999998,0.8300000000000001,0.4992780093985697
1.06,0.8300000000000001,0.4994853741262586
1.0699999999999998,0.8300000000000001,0.4996370434112413
1.08,0.8300000000000001,0.4997466522859565
1.0899999999999999,0.8300000000000001,0.49982485803788473
1.1,0.8300000000000001,0.49982438873107865
1.1099999999999999,0.8300000000000001,0.4998790760800357
1.1199999999999999,0.8300000000000001,0.4999164716667045
1.13,0.8300000000000001,0.49994113419083114
1.14,0.8300000000000001,0.49995595898880607
1.15,0.8300000000000001,0.4999508271284377
1.16,0.8300000000000001,0.4999551140717151
1.17,0.8300000000000001,0.4999521333738933
1.18,0.8300000000000001,0.4999403595751013
1.19,0.8300000000000001,0.4999153214714554
1.2,0.8300000000000001,0.4998837950565023
1.21,0.8300000000000001,0.4998358778083022
1.22,0.8300000000000001,0.49976932673222063
1.23,0.8300000000000001,0.4996743475437724
1.2399999999999998,0.8300000000000001,0.4995402096169307
1.25,0.8300000000000001,0.49935573670143985
1.2599999999999998,0.8300000000000001,0.4991513864605541
1.27,0.8300000000000001,0.49885307324280553
1.2799999999999998,0.8300000000000001,0.4984678518047183
1.29,0.8300000000000001,0.4979950597947196
1.2999999999999998,0.8300000000000001,0.49736425804701734
1.31,0.8300000000000001,0.49660321151445946
1.3199999999999998,0.8300000000000001,0.495649854052245
1.33,0.8300000000000001,0.49453503178213826
1.3399999999999999,0.8300000000000001,0.49310920329971963
1.3499999999999999,0.8300000000000001,0.4914817702235176
1.3599999999999999,0.8300000000000001,0.489451882994138
1.3699999999999999,0.8300000000000001,0.48713262716239153
1.38,0.8300000000000001,0.48419493699689803
1.39,0.8300000000000001,0.4811546205274443
1.4,0.8300000000000001,0.4776080089549254
1.41,0.8300000000000001,0.4735223322810823
1.42,0.8300000000000001,0.46890508093369754
1.43,0.8300000000000001,0.463551238254942
1.44,0.8300000000000001,0.45795296367569194
1.45,0.8300000000000001,0.4518071443642807
0.65,0.8400000000000001,0.0016556431986255215
0.66,0.8400000000000001,0.002796746765641844
0.67,0.8400000000000001,0.005833671716118351
0.68,0.8400000000000001,0.009203600411505452
0.6900000000000001,0.8400000000000001,0.014128744656776913
0.7,0.8400000000000001,0.02110581495166318
0.71,0.8400000000000001,0.030682870019371943
0.72,0.8400000000000001,0.04341614691129145
0.73,0.8400000000000001,0.05980836859569072
0.74,0.8400000000000001,0.08023328950970124
0.75,0.8400000000000001,0.10485615207378782
0.76,0.8400000000000001,0.1335638202064227
0.77,0.8400000000000001,0.16592012220225724
0.78,0.8400000000000001,0.18323952208893501
0.79,0.8400000000000001,0.21954183397027227
0.8,0.8400000000000001,0.25706735056170604
0.81,0.8400000000000001,0.275882117075699
0.8200000000000001,0.8400000000000001,0.31278229712542466
0.83,0.8400000000000001,0.33054866680124706
0.84,0.8400000000000001,0.3640020005607262
0.85,0.8400000000000001,0.37945313470382774
0.86,0.8400000000000001,0.39393002698171087
0.87,0.8400000000000001,0.4197215764601285
0.88,0.8400000000000001,0.43097269275452144
0.89,0.8400000000000001,0.44112100139448535
0.9,0.8400000000000001,0.4582057481223315
0.9099999999999999,0.8400000000000001,0.4652304001403538
0.9199999999999999,0.8400000000000001,0.4713230533704016
0.9299999999999999,0.8400000000000001,0.4765548607430406
0.94,0.8400000000000001,0.4847452657865918
0.95,0.8400000000000001,0.4878629007444262
0.96,0.8400000000000001,0.49043316466112585
0.97,0.8400000000000001,0.4925302535872377
0.98,0.8400000000000001,0.494223441725525
0.99,0.8400000000000001,0.49557615161030466
1.0,0.8400000000000001,0.49664539416500175
1.01,0.8400000000000001,0.49748153636571546
1.02,0.8400000000000001,0.4981283444212224
1.03,0.8400000000000001,0.49862324708245964
1.04,0.8400000000000001,0.4989977613433748
1.0499999999999998,0.8400000000000001,0.4992780278583141
1.06,0.8400000000000001,0.49948540918177337
1.0699999999999998,0.8400000000000001,0.4996371030410973
1.08,0.8400000000000001,0.4997467649696605
1.0899999999999999,0.8400000000000001,0.4998250540158347
1.1,0.8400000000000001,0.49982468945480574
1.1099999999999999,0.8400000000000001,0.4998795631713356
1.1199999999999999,0.8400000000000001,0.4999173067523358
1.13,0.8400000000000001,0.49994248907125205
1.14,0.8400000000000001,0.4999582565960049
1.15,0.8400000000000001,0.49995446065521043
1.16,0.8400000000000001,0.4999607317784881
1.17,0.8400000000000001,0.49996017237239576
1.18,0.8400000000000001,0.49995200427047193
1.19,0.8400000000000001,0.499932610161959
1.2,0.8400000000000001,0.49990915277362313
1.21,0.8400000000000001,0.4998711055501508
1.22,0.8400000000000001,0.49981732232412096
1.23,0.8400000000000001,0.499743268280836
1.2399999999999998,0.8400000000000001,0.49964040903383783
1.25,0.8400000000000001,0.4994996172100721
1.2599999999999998,0.8400000000000001,0.499298691000229
1.27,0.8400000000000001,0.49908488530616946
1.2799999999999998,0.8400000000000001,0.4987579767727732
1.29,0.8400000000000001,0.49836018375297053
1.2999999999999998,0.8400000000000001,0.4978477046744143
1.31,0.8400000000000001,0.49719540310463306
1.3199999999999998,0.8400000000000001,0.4964139228802976
1.33,0.8400000000000001,0.49540133484300264
1.3399999999999999,0.8400000000000001,0.4942190756297869
1.3499999999999999,0.8400000000000001,0.49281533347919626
1.3599999999999999,0.8400000000000001,0.4910402976113116
1.3699999999999999,0.8400000000000001,0.48899851392118837
1.38,0.8400000000000001,0.4866149041826584
1.39,0.8400000000000001,0.48373483594965505
1.4,0.8400000000000001,0.48049245126614376
1.41,0.8400000000000001,0.4769085190466008
1.42,0.8400000000000001,0.47276568203200825
1.43,0.8400000000000001,0.4680477165908774
1.44,0.8400000000000001,0.4629242472261438
1.45,0.8400000000000001,0.45697611836855806
0.65,0.8500000000000001,0.0016556431986255215
0.66,0.8500000000000001,0.002796746765641844
0.67,0.8500000000000001,0.005833671716118351
0.68,0.8500000000000001,0.009203600411505452
0.6900000000000001,0.8500000000000001,0.014128744656776913
0.7,0.8500000000000001,0.02110581495166318
0.71,0.8500000000000001,0.030682870019371943
0.72,0.8500000000000001,0.04341614691129145
0.73,0.8500000000000001,0.05980836859569072
0.74,0.8500000000000001,0.08023328950970124
0.75,0.8500000000000001,0.10485615207378782
0.76,0.8500000000000001,0.1335638202064227
0.77,0.8500000000000001,0.16592012220225724
0.78,0.8500000000000001,0.18323952208893501
0.79,0.8500000000000001,0.21954183397027227
0.8,0.8500000000000001,0.25706735056170604
0.81,0.8500000000000001,0.275882117075699
0.8200000000000001,0.8500000000000001,0.31278229712542466
0.83,0.8500000000000001,0.3305486668012471
0.84,0.8500000000000001,0.3640020005607263
0.85,0.8500000000000001,0.3794531347038279
0.86,0.8500000000000001,0.39393002698171153
0.87,0.8500000000000001,0.41972157646013025
0.88,0.8500000000000001,0.43097269275452776
0.89,0.8500000000000001,0.4411210013945046
0.9,0.8500000000000001,0.4582057481223851
0.9099999999999999,0.8500000000000001,0.4652304001405082
0.9199999999999999,0.8500000000000001,0.47132305337081937
0.9299999999999999,0.8500000000000001,0.4765548607441282
0.94,0.8500000000000001,0.48474526578942406
0.95,0.8500000000000001,0.4878629007511066
0.96,0.8500000000000001,0.49043316467742615
0.97,0.8500000000000001,0.4925302536259928
0.98,0.8500000000000001,0.4942234418124446
0.99,0.8500000000000001,0.495576151794848
1.0,0.8500000000000001,0.49664539457723594
1.01,0.8500000000000001,0.49748153720704563
1.02,0.8500000000000001,0.49812834623897334
1.03,0.8500000000000001,0.4986232506303004
1.04,0.8500000000000001,0.4989977684904144
1.0499999999999998,0.8500000000000001,0.49927804092131783
1.06,0.8500000000000001,0.4994854316095619
1.0699999999999998,0.8500000000000001,0.49963714719772384
1.08,0.8500000000000001,0.49974684226859617
1.0899999999999999,0.8500000000000001,0.49982518955871486
1.1,0.8500000000000001,0.49982492200736556
1.1099999999999999,0.8500000000000001,0.4998799638621897
1.1199999999999999,0.8500000000000001,0.4999180086319162
1.13,0.8500000000000001,0.4999436038258317
1.14,0.8500000000000001,0.49995996449289815
1.15,0.8500000000000001,0.49995697410264794
1.16,0.8500000000000001,0.4999648973305194
1.17,0.8500000000000001,0.49996601837211596
1.18,0.8500000000000001,0.49996143704184803
1.19,0.8500000000000001,0.4999467342724053
1.2,0.8500000000000001,0.4999278118766765
1.21,0.8500000000000001,0.49989974466329656
1.22,0.8500000000000001,0.49985667440885384
1.23,0.8500000000000001,0.4997970344147457
1.2399999999999998,0.8500000000000001,0.4997144072353427
1.25,0.8500000000000001,0.49960186399554984
1.2599999999999998,0.8500000000000001,0.4994548316327424
1.27,0.8500000000000001,0.49923838017430466
1.2799999999999998,0.8500000000000001,0.4990224095495191
1.29,0.8500000000000001,0.49866011695735635
1.2999999999999998,0.8500000000000001,0.49822426164609296
1.31,0.8500000000000001,0.49769000104005023
1.3199999999999998,0.8500000000000001,0.4970083187678423
1.33,0.8500000000000001,0.4961930742642404
1.3399999999999999,0.8500000000000001,0.49514518271085006
1.3499999999999999,0.8500000000000001,0.49390313397869917
1.3599999999999999,0.8500000000000001,0.4924671102489853
1.3699999999999999,0.8500000000000001,0.4906428144472888
1.38,0.8500000000000001,0.48857707438037
1.39,0.8500000000000001,0.48607284760058295
1.4,0.8500000000000001,0.48321310616430735
1.41,0.8500000000000001,0.47985496421418095
1.42,0.8500000000000001,0.4761169608642901
1.43,0.8500000000000001,0.47196748505963176
1.44,0.8500000000000001,0.4672491093514901
1.45,0.8500000000000001,0.46194754948371475
0.65,0.8600000000000001,0.0016556431986255215
0.66,0.8600000000000001,0.002796746765641844
0.67,0.8600000000000001,0.005833671716118351
0.68,0.8600000000000001,0.009203600411505452
0.6900000000000001,0.8600000000000001,0.014128744656776913
0.7,0.8600000000000001,0.02110581495166318
0.71,0.8600000000000001,0.030682870019371943
0.72,0.8600000000000001,0.04341614691129145
0.73,0.8600000000000001,0.05980836859569072
0.74,0.8600000000000001,0.08023328950970124
0.75,0.8600000000000001,0.10485615207378782
0.76,0.8600000000000001,0.1335638202064227
0.77,0.8600000000000001,0.16592012220225724
0.78,0.8600000000000001,0.18323952208893501
0.79,0.8600000000000001,0.21954183397027227
0.8,0.8600000000000001,0.25706735056170604
0.81,0.8600000000000001,0.275882117075699
0.8200000000000001,0.8600000000000001,0.31278229712542466
0.83,0.8600000000000001,0.3305486668012471
0.84,0.8600000000000001,0.3640020005607263
0.85,0.8600000000000001,0.379453134703828
0.86,0.8600000000000001,0.39393002698171187
0.87,0.8600000000000001,0.41972157646013153
0.88,0.8600000000000001,0.43097269275453165
0.89,0.8600000000000001,0.44112100139451627
0.9,0.8600000000000001,0.45820574812241954
0.9099999999999999,0.8600000000000001,0.465230400140607
0.9199999999999999,0.8600000000000001,0.4713230533710927
0.9299999999999999,0.8600000000000001,0.47655486074483494
0.94,0.8600000000000001,0.48474526579125043
0.95,0.8600000000000001,0.48786290075571764
0.96,0.8600000000000001,0.49043316468791825
0.97,0.8600000000000001,0.49253025365140346
0.98,0.8600000000000001,0.49422344186743544
0.99,0.8600000000000001,0.4955761519305952
1.0,0.8600000000000001,0.4966453948579801
1.01,0.8600000000000001,0.4974815377869143
1.02,0.8600000000000001,0.49812834740198125
1.03,0.8600000000000001,0.49862325310973254
1.04,0.8600000000000001,0.4989977730766398
1.0499999999999998,0.8600000000000001,0.49927805005447085
1.06,0.8600000000000001,0.49948544953847596
1.0699999999999998,0.8600000000000001,0.49963718009749675
1.08,0.8600000000000001,0.49974689851195275
1.0899999999999999,0.8600000000000001,0.4998252838777069
1.1,0.8600000000000001,0.49982509576208806
1.1099999999999999,0.8600000000000001,0.49988025405739106
1.1199999999999999,0.8600000000000001,0.49991846638891246
1.13,0.8600000000000001,0.49994436445328755
1.14,0.8600000000000001,0.49996122818931366
1.15,0.8600000000000001,0.49995911169818774
1.16,0.8600000000000001,0.49996787393013503
1.17,0.8600000000000001,0.4999708471430898
1.18,0.8600000000000001,0.49996849493218815
1.19,0.8600000000000001,0.4999566866068443
1.2,0.8600000000000001,0.49994359046686143
1.21,0.8600000000000001,0.49992097863967644
1.22,0.8600000000000001,0.49988812433622254
1.23,0.8600000000000001,0.4998398706315014
1.2399999999999998,0.8600000000000001,0.49977565464857776
1.25,0.8600000000000001,0.4996845732718711
1.2599999999999998,0.8600000000000001,0.4995626030909246
1.27,0.8600000000000001,0.49940386825036864
1.2799999999999998,0.8600000000000001,0.49917457945011434
1.29,0.8600000000000001,0.49894480570092625
1.2999999999999998,0.8600000000000001,0.4985513541691111
1.31,0.8600000000000001,0.49811625737383597
1.3199999999999998,0.8600000000000001,0.4975397260606935
1.33,0.8600000000000001,0.4968219199969277
1.3399999999999999,0.8600000000000001,0.4959650821122099
1.3499999999999999,0.8600000000000001,0.4949322906480992
1.3599999999999999,0.8600000000000001,0.49363469948182676
1.3699999999999999,0.8600000000000001,0.49208713282869776
1.38,0.8600000000000001,0.4902005745269058
1.39,0.8600000000000001,0.48814997820894135
1.4,0.8600000000000001,0.48563660944705167
1.41,0.8600000000000001,0.48269977042045964
1.42,0.8600000000000001,0.4792953567257837
1.43,0.8600000000000001,0.47532598480172183
1.44,0.8600000000000001,0.4710971737060898
1.45,0.8600000000000001,0.4665606225116926
0.65,0.8700000000000001,0.0016556431986255215
0.66,0.8700000000000001,0.002796746765641844
0.67,0.8700000000000001,0.005833671716118351
0.68,0.8700000000000001,0.009203600411505452
0.6900000000000001,0.8700000000000001,0.014128744656776913
0.7,0.8700000000000001,0.02110581495166318
0.71,0.8700000000000001,0.030682870019371943
0.72,0.8700000000000001,0.04341614691129145
0.73,0.8700000000000001,0.05980836859569072
0.74,0.8700000000000001,0.08023328950970124
0.75,0.8700000000000001,0.10485615207378782
0.76,0.8700000000000001,0.1335638202064227
0.77,0.8700000000000001,0.16592012220225724
0.78,0.8700000000000001,0.18323952208893501
0.79,0.8700000000000001,0.21954183397027227
0.8,0.8700000000000001,0.25706735056170604
0.81,0.8700000000000001,0.275882117075699
0.8200000000000001,0.8700000000000001,0.31278229712542466
0.83,0.8700000000000001,0.3305486668012471
0.84,0.8700000000000001,0.3640020005607264
0.85,0.8700000000000001,0.3794531347038281
0.86,0.8700000000000001,0.3939300269817119
0.87,0.8700000000000001,0.4197215764601324
0.88,0.8700000000000001,0.4309726927545341
0.89,0.8700000000000001,0.44112100139452365
0.9,0.8700000000000001,0.4582057481224412
0.9099999999999999,0.8700000000000001,0.4652304001406662
0.9199999999999999,0.8700000000000001,0.4713230533712589
0.9299999999999999,0.8700000000000001,0.47655486074527303
0.94,0.8700000000000001,0.484745265792398
0.95,0.8700000000000001,0.4878629007586031
0.96,0.8700000000000001,0.49043316469496145
0.97,0.8700000000000001,0.4925302536678108
0.98,0.8700000000000001,0.49422344190734524
0.99,0.8700000000000001,0.49557615201631333
1.0,0.8700000000000001,0.4966453950490201
1.01,0.8700000000000001,0.4974815381826324
1.02,0.8700000000000001,0.4981283482229138
1.03,0.8700000000000001,0.49862325472690844
1.04,0.8700000000000001,0.49899777627082
1.0499999999999998,0.8700000000000001,0.4992780565634577
1.06,0.8700000000000001,0.49948546181067016
1.0699999999999998,0.8700000000000001,0.49963720149548846
1.08,0.8700000000000001,0.4997469358579973
1.0899999999999999,0.8700000000000001,0.499825351787995
1.1,0.8700000000000001,0.4998252183269789
1.1099999999999999,0.8700000000000001,0.49988046296830674
1.1199999999999999,0.8700000000000001,0.4999188110972177
1.13,0.8700000000000001,0.4999449116100306
1.14,0.8700000000000001,0.4999621383041115
1.15,0.8700000000000001,0.4999604325147913
1.16,0.8700000000000001,0.4999704075801528
1.17,0.8700000000000001,0.4999744751472598
1.18,0.8700000000000001,0.4999737221318398
1.19,0.8700000000000001,0.49996497116894223
1.2,0.8700000000000001,0.49995533975141787
1.21,0.8700000000000001,0.49993806055296197
1.22,0.8700000000000001,0.4999123175652014
1.23,0.8700000000000001,0.4998748809760977
1.2399999999999998,0.8700000000000001,0.4998223929002025
1.25,0.8700000000000001,0.4997493238641309
1.2599999999999998,0.8700000000000001,0.49965222026210876
1.27,0.8700000000000001,0.4995196903211342
1.2799999999999998,0.8700000000000001,0.4993498808975009
1.29,0.8700000000000001,0.49911060230449206
1.2999999999999998,0.8700000000000001,0.498856317671436
1.31,0.8700000000000001,0.4984341176882199
1.3199999999999998,0.8700000000000001,0.49799747082532797
1.33,0.8700000000000001,0.49737088942117413
1.3399999999999999,0.8700000000000001,0.4966397463308494
1.3499999999999999,0.8700000000000001,0.49573944326464
1.3599999999999999,0.8700000000000001,0.4946382763768481
1.3699999999999999,0.8700000000000001,0.49331253000429054
1.38,0.8700000000000001,0.49174268976408364
1.39,0.8700000000000001,0.4899295950194076
1.4,0.8700000000000001,0.4876332961702372
1.41,0.8700000000000001,0.48508508398897465
1.42,0.8700000000000001,0.48215874115001284
1.43,0.8700000000000001,0.47882986741635036
1.44,0.8700000000000001,0.4750049979794037
1.45,0.8700000000000001,0.4709825027852531
0.65,0.8800000000000001,0.0016556431986255215
0.66,0.8800000000000001,0.002796746765641844
0.67,0.8800000000000001,0.005833671716118351
0.68,0.8800000000000001,0.009203600411505452
0.6900000000000001,0.8800000000000001,0.014128744656776913
0.7,0.8800000000000001,0.02110581495166318
0.71,0.8800000000000001,0.030682870019371943
0.72,0.8800000000000001,0.04341614691129145
0.73,0.8800000000000001,0.05980836859569072
0.74,0.8800000000000001,0.08023328950970124
0.75,0.8800000000000001,0.10485615207378782
0.76,0.8800000000000001,0.1335638202064227
0.77,0.8800000000000001,0.16592012220225724
0.78,0.8800000000000001,0.18323952208893501
0.79,0.8800000000000001,0.21954183397027227
0.8,0.8800000000000001,0.25706735056170604
0.81,0.8800000000000001,0.275882117075699
0.8200000000000001,0.8800000000000001,0.31278229712542466
0.83,0.8800000000000001,0.3305486668012471
0.84,0.8800000000000001,0.3640020005607264
0.85,0.8800000000000001,0.3794531347038281
0.86,0.8800000000000001,0.39393002698171203
0.87,0.8800000000000001,0.4197215764601329
0.88,0.8800000000000001,0.4309726927545356
0.89,0.8800000000000001,0.4411210013945281
0.9,0.8800000000000001,0.45820574812245285
0.9099999999999999,0.8800000000000001,0.46523040014070205
0.9199999999999999,0.8800000000000001,0.4713230533713606
0.9299999999999999,0.8800000000000001,0.4765548607455528
0.94,0.8800000000000001,0.4847452657931263
0.95,0.8800000000000001,0.48786290076050925
0.96,0.8800000000000001,0.4904331646994073
0.97,0.8800000000000001,0.4925302536788271
0.98,0.8800000000000001,0.49422344193224876
0.99,0.8800000000000001,0.4955761520695997
1.0,0.8800000000000001,0.49664539517168516
1.01,0.8800000000000001,0.4974815384498611
1.02,0.8800000000000001,0.4981283487711211
1.03,0.8800000000000001,0.498623255869767
1.04,0.8800000000000001,0.49899777849829113
1.0499999999999998,0.8800000000000001,0.4992780608398898
1.06,0.8800000000000001,0.4994854697141066
1.0699999999999998,0.8800000000000001,0.49963721694285834
1.08,0.8800000000000001,0.49974696441799327
1.0899999999999999,0.8800000000000001,0.49982540647183094
1.1,0.8800000000000001,0.4998253073038335
1.1099999999999999,0.8800000000000001,0.4998806140578055
1.1199999999999999,0.8800000000000001,0.4999190710778579
1.13,0.8800000000000001,0.4999453526853074
1.14,0.8800000000000001,0.49996282301813055
1.15,0.8800000000000001,0.4999615713625417
1.16,0.8800000000000001,0.49997187705598445
1.17,0.8800000000000001,0.4999769595503788
1.18,0.8800000000000001,0.4999780265409337
1.19,0.8800000000000001,0.4999708523492735
1.2,0.8800000000000001,0.49996402458223743
1.21,0.8800000000000001,0.49995126340333984
1.22,0.8800000000000001,0.4999315136843091
1.23,0.8800000000000001,0.4999012309554668
1.2399999999999998,0.8800000000000001,0.4998600621054794
1.25,0.8800000000000001,0.49980259603146276
1.2599999999999998,0.8800000000000001,0.4997216254745589
1.27,0.8800000000000001,0.4996173233689941
1.2799999999999998,0.8800000000000001,0.4994715511723531
1.29,0.8800000000000001,0.4992922060005358
1.2999999999999998,0.8800000000000001,0.4990372541853222
1.31,0.8800000000000001,0.4987560618737832
1.3199999999999998,0.8800000000000001,0.49830846687753944
1.33,0.8800000000000001,0.4978715159686652
1.3399999999999999,0.8800000000000001,0.49718809226896166
1.3499999999999999,0.8800000000000001,0.49643710618931053
1.3599999999999999,0.8800000000000001,0.4954745707531172
1.3699999999999999,0.8800000000000001,0.49435490499492746
1.38,0.8800000000000001,0.4929501861626438
1.39,0.8800000000000001,0.4913881950904905
1.4,0.8800000000000001,0.48942977738836224
1.41,0.8800000000000001,0.4872860846691109
1.42,0.8800000000000001,0.48452204141680266
1.43,0.8800000000000001,0.481478250506309
1.44,0.8800000000000001,0.4780452561845543
1.45,0.8800000000000001,0.4742847256069332
0.65,0.8900000000000001,0.0016556431986255215
0.66,0.8900000000000001,0.002796746765641844
0.67,0.8900000000000001,0.005833671716118351
0.68,0.8900000000000001,0.009203600411505452
0.6900000000000001,0.8900000000000001,0.014128744656776913
0.7,0.8900000000000001,0.02110581495166318
0.71,0.8900000000000001,0.030682870019371943
0.72,0.8900000000000001,0.04341614691129145
0.73,0.8900000000000001,0.05980836859569072
0.74,0.8900000000000001,0.08023328950970124
0.75,0.8900000000000001,0.10485615207378782
0.76,0.8900000000000001,0.1335638202064227
0.77,0.8900000000000001,0.16592012220225724
0.78,0.8900000000000001,0.18323952208893501
0.79,0.8900000000000001,0.21954183397027227
0.8,0.8900000000000001,0.25706735056170604
0.81,0.8900000000000001,0.275882117075699
0.8200000000000001,0.8900000000000001,0.31278229712542466
0.83,0.8900000000000001,0.3305486668012471
0.84,0.8900000000000001,0.3640020005607264
0.85,0.8900000000000001,0.37945313470382813
0.86,0.8900000000000001,0.39393002698171214
0.87,0.8900000000000001,0.41972157646013325
0.88,0.8900000000000001,0.4309726927545365
0.89,0.8900000000000001,0.4411210013945307
0.9,0.8900000000000001,0.45820574812246007
0.9099999999999999,0.8900000000000001,0.46523040014072614
0.9199999999999999,0.8900000000000001,0.4713230533714301
0.9299999999999999,0.8900000000000001,0.4765548607457404
0.94,0.8900000000000001,0.48474526579361016
0.95,0.8900000000000001,0.4878629007616959
0.96,0.8900000000000001,0.49043316470258236
0.97,0.8900000000000001,0.4925302536858355
0.98,0.8900000000000001,0.4942234419494661
0.99,0.8900000000000001,0.4955761521102557
1.0,0.8900000000000001,0.49664539525881196
1.01,0.8900000000000001,0.49748153862859396
1.02,0.8900000000000001,0.49812834916328025
1.03,0.8900000000000001,0.498623256646864
1.04,0.8900000000000001,0.49899778017475144
1.0499999999999998,0.8900000000000001,0.4992780639001479
1.06,0.8900000000000001,0.49948547599465726
1.0699999999999998,0.8900000000000001,0.4996372280508102
1.08,0.8900000000000001,0.4997469845776854
1.0899999999999999,0.8900000000000001,0.49982544212918606
1.1,0.8900000000000001,0.49982536859374244
1.1099999999999999,0.8900000000000001,0.49988073205096717
1.1199999999999999,0.8900000000000001,0.4999192675474126
1.13,0.8900000000000001,0.4999456648836645
1.14,0.8900000000000001,0.4999633297564401
1.15,0.8900000000000001,0.49996239481690274
1.16,0.8900000000000001,0.49997319183118083
1.17,0.8900000000000001,0.49997909928217926
1.18,0.8900000000000001,0.49998085445208496
1.19,0.8900000000000001,0.49997591493605065
1.2,0.8900000000000001,0.49997121261272115
1.21,0.8900000000000001,0.4999621459652839
1.22,0.8900000000000001,0.4999465489859567
1.23,0.8900000000000001,0.4999230816885558
1.2399999999999998,0.8900000000000001,0.4998898719148847
1.25,0.8900000000000001,0.49984341765228235
1.2599999999999998,0.8900000000000001,0.4997810887390131
1.27,0.8900000000000001,0.4996975637512721
1.2799999999999998,0.8900000000000001,0.49958088860739486
1.29,0.8900000000000001,0.49942597386199283
1.2999999999999998,0.8900000000000001,0.49922802606859346
1.31,0.8900000000000001,0.4989663562743665
1.3199999999999998,0.8900000000000001,0.498650489195096
1.33,0.8900000000000001,0.4981741468038495
1.3399999999999999,0.8900000000000001,0.49770957407905103
1.3499999999999999,0.8900000000000001,0.4970493440435892
1.3599999999999999,0.8900000000000001,0.4962332447207366
1.3699999999999999,0.8900000000000001,0.4952485259836919
1.38,0.8900000000000001,0.4940874627564525
1.39,0.8900000000000001,0.49266531370473954
1.4,0.8900000000000001,0.49095065137751526
1.41,0.8900000000000001,0.48898022236057187
1.42,0.8900000000000001,0.48669866691360064
1.43,0.8900000000000001,0.4840879679108403
1.44,0.8900000000000001,0.4809911891137846
1.45,0.8900000000000001,0.4774813417020025
0.65,0.9000000000000001,0.0016556431986255215
0.66,0.9000000000000001,0.002796746765641844
0.67,0.9000000000000001,0.005833671716118351
0.68,0.9000000000000001,0.009203600411505452
0.6900000000000001,0.9000000000000001,0.014128744656776913
0.7,0.9000000000000001,0.02110581495166318
0.71,0.9000000000000001,0.030682870019371943
0.72,0.9000000000000001,0.04341614691129145
0.73,0.9000000000000001,0.05980836859569072
0.74,0.9000000000000001,0.08023328950970124
0.75,0.9000000000000001,0.10485615207378782
0.76,0.9000000000000001,0.1335638202064227
0.77,0.9000000000000001,0.16592012220225724
0.78,0.9000000000000001,0.18323952208893501
0.79,0.9000000000000001,0.21954183397027227
0.8,0.9000000000000001,0.25706735056170604
0.81,0.9000000000000001,0.275882117075699
0.8200000000000001,0.9000000000000001,0.31278229712542466
0.83,0.9000000000000001,0.3305486668012471
0.84,0.9000000000000001,0.3640020005607264
0.85,0.9000000000000001,0.3794531347038282
0.86,0.9000000000000001,0.3939300269817122
0.87,0.9000000000000001,0.4197215764601334
0.88,0.9000000000000001,0.43097269275453687
0.89,0.9000000000000001,0.44112100139453114
0.9,0.9000000000000001,0.4582057481224665
0.9099999999999999,0.9000000000000001,0.46523040014074346
0.9199999999999999,0.9000000000000001,0.47132305337147595
0.9299999999999999,0.9000000000000001,0.4765548607458623
0.94,0.9000000000000001,0.484745265793933
0.95,0.9000000000000001,0.48786290076248967
0.96,0.9000000000000001,0.4904331647045362
0.97,0.9000000000000001,0.492530253690617
0.98,0.9000000000000001,0.49422344196041434
0.99,0.9000000000000001,0.49557615213488476
1.0,0.9000000000000001,0.4966453953129123
1.01,0.9000000000000001,0.4974815387552196
1.02,0.9000000000000001,0.49812834941320644
1.03,0.9000000000000001,0.49862325719172396
1.04,0.9000000000000001,0.4989977812041901
1.0499999999999998,0.9000000000000001,0.4992780660054066
1.06,0.9000000000000001,0.49948547999611165
1.0699999999999998,0.9000000000000001,0.4996372354170677
1.08,0.9000000000000001,0.49974699824825286
1.0899999999999999,0.9000000000000001,0.49982546796879257
1.1,0.9000000000000001,0.49982541400960795
1.1099999999999999,0.9000000000000001,0.49988080591196116
1.1199999999999999,0.9000000000000001,0.49991939698694965
1.13,0.9000000000000001,0.49994589927543975
1.14,0.9000000000000001,0.49996370246774435
1.15,0.9000000000000001,0.4999629979294974
1.16,0.9000000000000001,0.49997417713583975
1.17,0.9000000000000001,0.49998061689111695
1.18,0.9000000000000001,0.499983327238087
1.19,0.9000000000000001,0.49997912985639414
1.2,0.9000000000000001,0.4999769417561452
1.21,0.9000000000000001,0.49996985996853105
1.22,0.9000000000000001,0.4999583746404998
1.23,0.9000000000000001,0.4999399515373455
1.2399999999999998,0.9000000000000001,0.49991377472279996
1.25,0.9000000000000001,0.4998768560147175
1.2599999999999998,0.9000000000000001,0.4998240069937466
1.27,0.9000000000000001,0.49975609900252993
1.2799999999999998,0.9000000000000001,0.49966418619268327
1.29,0.9000000000000001,0.4995415630531569
1.2999999999999998,0.9000000000000001,0.49936928550871384
1.31,0.9000000000000001,0.49915753845159627
1.3199999999999998,0.9000000000000001,0.4988833803326912
1.33,0.9000000000000001,0.4985436833704574
1.3399999999999999,0.9000000000000001,0.49806875990540445
1.3499999999999999,0.9000000000000001,0.49753285716901774
1.3599999999999999,0.9000000000000001,0.49690905353263864
1.3699999999999999,0.9000000000000001,0.49601565232401656
1.38,0.9000000000000001,0.4949969498675375
1.39,0.9000000000000001,0.4938078842007144
1.4,0.9000000000000001,0.4922755128223019
1.41,0.9000000000000001,0.49062872047394335
1.42,0.9000000000000001,0.48853395444285863
1.43,0.9000000000000001,0.4862179903549094
1.44,0.9000000000000001,0.4833776644338544
1.45,0.9000000000000001,0.4803272752741334
0.65,0.9099999999999999,0.0016556431986255215
0.66,0.9099999999999999,0.002796746765641844
0.67,0.9099999999999999,0.005833671716118351
0.68,0.9099999999999999,0.009203600411505452
0.6900000000000001,0.9099999999999999,0.014128744656776913
0.7,0.9099999999999999,0.02110581495166318
0.71,0.9099999999999999,0.030682870019371943
0.72,0.9099999999999999,0.04341614691129145
0.73,0.9099999999999999,0.05980836859569072
0.74,0.9099999999999999,0.08023328950970124
0.75,0.9099999999999999,0.10485615207378782
0.76,0.9099999999999999,0.1335638202064227
0.77,0.9099999999999999,0.16592012220225724
0.78,0.9099999999999999,0.18323952208893501
0.79,0.9099999999999999,0.21954183397027227
0.8,0.9099999999999999,0.25706735056170604
0.81,0.9099999999999999,0.275882117075699
0.8200000000000001,0.9099999999999999,0.31278229712542466
0.83,0.9099999999999999,0.3305486668012471
0.84,0.9099999999999999,0.3640020005607264
0.85,0.9099999999999999,0.3794531347038282
0.86,0.9099999999999999,0.3939300269817122
0.87,0.9099999999999999,0.4197215764601335
0.88,0.9099999999999999,0.4309726927545372
0.89,0.9099999999999999,0.44112100139453236
0.9,0.9099999999999999,0.4582057481224705
0.9099999999999999,0.9099999999999999,0.46523040014075434
0.9199999999999999,0.9099999999999999,0.47132305337150504
0.9299999999999999,0.9099999999999999,0.4765548607459407
0.94,0.9099999999999999,0.484745265794137
0.95,0.9099999999999999,0.4878629007630203
0.96,0.9099999999999999,0.49043316470584397
0.97,0.9099999999999999,0.49253025369375436
0.98,0.9099999999999999,0.4942234419677929
0.99,0.9099999999999999,0.495576152152033
1.0,0.9099999999999999,0.4966453953541331
1.01,0.9099999999999999,0.49748153883460017
1.02,0.9099999999999999,0.49812834959525576
1.03,0.9099999999999999,0.4986232575474878
1.04,0.9099999999999999,0.4989977819458888
1.0499999999999998,0.9099999999999999,0.49927806749617576
1.06,0.9099999999999999,0.4994854829632392
1.0699999999999998,0.9099999999999999,0.49963724079111527
1.08,0.9099999999999999,0.49974700932375443
1.0899999999999999,0.9099999999999999,0.4998254865071307
1.1,0.9099999999999999,0.49982544852458666
1.1099999999999999,0.9099999999999999,0.49988086280959243
1.1199999999999999,0.9099999999999999,0.49991950023296017
1.13,0.9099999999999999,0.4999460560374762
1.14,0.9099999999999999,0.4999639990712249
1.15,0.9099999999999999,0.49996346963973426
1.16,0.9099999999999999,0.49997492080397055
1.17,0.9099999999999999,0.4999817772339186
1.18,0.9099999999999999,0.4999851334576749
1.19,0.9099999999999999,0.4999819847610211
1.2,0.9099999999999999,0.4999807406265989
1.21,0.9099999999999999,0.4999763265012964
1.22,0.9099999999999999,0.4999671724970739
1.23,0.9099999999999999,0.4999526182788919
1.2399999999999998,0.9099999999999999,0.49993259754817665
1.25,0.9099999999999999,0.49990304881562314
1.2599999999999998,0.9099999999999999,0.499862255897389
1.27,0.9099999999999999,0.4998080045885325
1.2799999999999998,0.9099999999999999,0.4997321568541555
1.29,0.9099999999999999,0.4996296860378804
1.2999999999999998,0.9099999999999999,0.4994935969230497
1.31,0.9099999999999999,0.49931891143828677
1.3199999999999998,0.9099999999999999,0.49909053356584626
1.33,0.9099999999999999,0.49879445818426255
1.3399999999999999,0.9099999999999999,0.4984327723128853
1.3499999999999999,0.9099999999999999,0.49796555564704725
1.3599999999999999,0.9099999999999999,0.4973440195662072
1.3699999999999999,0.9099999999999999,0.4966977727593702
1.38,0.9099999999999999,0.49583024732081626
1.39,0.9099999999999999,0.49472485448395875
1.4,0.9099999999999999,0.49346219416681986
1.41,0.9099999999999999,0.492001442674597
1.42,0.9099999999999999,0.4902315746055204
1.43,0.9099999999999999,0.48810780956926675
1.44,0.9099999999999999,0.48568827320292385
1.45,0.9099999999999999,0.4830086910592552
0.65,0.9199999999999999,0.0016556431986255215
0.66,0.9199999999999999,0.002796746765641844
0.67,0.9199999999999999,0.005833671716118351
0.68,0.9199999999999999,0.009203600411505452
0.6900000000000001,0.9199999999999999,0.014128744656776913
0.7,0.9199999999999999,0.02110581495166318
0.71,0.9199999999999999,0.030682870019371943
0.72,0.9199999999999999,0.04341614691129145
0.73,0.9199999999999999,0.05980836859569072
0.74,0.9199999999999999,0.08023328950970124
0.75,0.9199999999999999,0.10485615207378782
0.76,0.9199999999999999,0.1335638202064227
0.77,0.9199999999999999,0.16592012220225724
0.78,0.9199999999999999,0.18323952208893501
0.79,0.9199999999999999,0.21954183397027227
0.8,0.9199999999999999,0.25706735056170604
0.81,0.9199999999999999,0.275882117075699
0.8200000000000001,0.9199999999999999,0.31278229712542466
0.83,0.9199999999999999,0.3305486668012471
0.84,0.9199999999999999,0.3640020005607264
0.85,0.9199999999999999,0.3794531347038282
0.86,0.9199999999999999,0.39393002698171226
0.87,0.9199999999999999,0.4197215764601336
0.88,0.9199999999999999,0.43097269275453737
0.89,0.9199999999999999,0.44112100139453314
0.9,0.9199999999999999,0.45820574812247294
0.9099999999999999,0.9199999999999999,0.465230400140761
0.9199999999999999,0.9199999999999999,0.471323053371523
0.9299999999999999,0.9199999999999999,0.4765548607459897
0.94,0.9199999999999999,0.48474526579426747
0.95,0.9199999999999999,0.4878629007633665
0.96,0.9199999999999999,0.49043316470667253
0.97,0.9199999999999999,0.49253025369588954
0.98,0.9199999999999999,0.49422344197283297
0.99,0.9199999999999999,0.4955761521634912
1.0,0.9199999999999999,0.4966453953787182
1.01,0.9199999999999999,0.4974815388930167
1.02,0.9199999999999999,0.4981283497101669
1.03,0.9199999999999999,0.4986232578080316
1.04,0.9199999999999999,0.4989977824690884
1.0499999999999998,0.9199999999999999,0.4992780685737417
1.06,0.9199999999999999,0.49948548482426763
1.0699999999999998,0.9199999999999999,0.4996372446238036
1.08,0.9199999999999999,0.49974701630330143
1.0899999999999999,0.9199999999999999,0.4998254997231132
1.1,0.9199999999999999,0.4998254732014186
1.1099999999999999,0.9199999999999999,0.4998809038444434
1.1199999999999999,0.9199999999999999,0.49991957351695887
1.13,0.9199999999999999,0.4999461822757386
1.14,0.9199999999999999,0.499964187969977
1.15,0.9199999999999999,0.49996382320177024
1.16,0.9199999999999999,0.4999754573576111
1.17,0.9199999999999999,0.4999826857912062
1.18,0.9199999999999999,0.4999864647327901
1.19,0.9199999999999999,0.49998408026789376
1.2,0.9199999999999999,0.49998394773916915
1.21,0.9199999999999999,0.4999808270621445
1.22,0.9199999999999999,0.4999744431495572
1.23,0.9199999999999999,0.49996372546400314
1.2399999999999998,0.9199999999999999,0.4999467758302105
1.25,0.9199999999999999,0.4999242108160247
1.2599999999999998,0.9199999999999999,0.49989212034208047
1.27,0.9199999999999999,0.499847337844006
1.2799999999999998,0.9199999999999999,0.49978620144449337
1.29,0.9199999999999999,0.4997005472677235
1.2999999999999998,0.9199999999999999,0.49959364594742517
1.31,0.9199999999999999,0.49945143951459464
1.3199999999999998,0.9199999999999999,0.4992606373372241
1.33,0.9199999999999999,0.4990194704992283
1.3399999999999999,0.9199999999999999,0.49870240260820736
1.3499999999999999,0.9199999999999999,0.4983113469597476
1.3599999999999999,0.9199999999999999,0.49783512760368387
1.3699999999999999,0.9199999999999999,0.4971750021971135
1.38,0.9199999999999999,0.49645323447830747
1.39,0.9199999999999999,0.4956198808305434
1.4,0.9199999999999999,0.4944888037410013
1.41,0.9199999999999999,0.4931996021236813
1.42,0.9199999999999999,0.4916301801609973
1.43,0.9199999999999999,0.4898419043837334
1.44,0.9199999999999999,0.4876895821388269
1.45,0.9199999999999999,0.48527137361699224
0.65,0.9299999999999999,0.0016556431986255215
0.66,0.9299999999999999,0.002796746765641844
0.67,0.9299999999999999,0.005833671716118351
0.68,0.9299999999999999,0.009203600411505452
0.6900000000000001,0.9299999999999999,0.014128744656776913
0.7,0.9299999999999999,0.02110581495166318
0.71,0.9299999999999999,0.030682870019371943
0.72,0.9299999999999999,0.04341614691129145
0.73,0.9299999999999999,0.05980836859569072
0.74,0.9299999999999999,0.08023328950970124
0.75,0.9299999999999999,0.10485615207378782
0.76,0.9299999999999999,0.1335638202064227
0.77,0.9299999999999999,0.16592012220225724
0.78,0.9299999999999999,0.18323952208893501
0.79,0.9299999999999999,0.21954183397027227
0.8,0.9299999999999999,0.25706735056170604
0.81,0.9299999999999999,0.275882117075699
0.8200000000000001,0.9299999999999999,0.31278229712542466
0.83,0.9299999999999999,0.3305486668012471
0.84,0.9299999999999999,0.3640020005607264
0.85,0.9299999999999999,0.3794531347038282
0.86,0.9299999999999999,0.3939300269817123
0.87,0.9299999999999999,0.4197215764601336
0.88,0.9299999999999999,0.43097269275453753
0.89,0.9299999999999999,0.44112100139453364
0.9,0.9299999999999999,0.4582057481224744
0.9099999999999999,0.9299999999999999,0.4652304001407649
0.9199999999999999,0.9299999999999999,0.4713230533715339
0.9299999999999999,0.9299999999999999,0.476554860746019
0.94,0.9299999999999999,0.48474526579434324
0.95,0.9299999999999999,0.4878629007635574
0.96,0.9299999999999999,0.4904331647072259
0.97,0.9299999999999999,0.4925302536972388
0.98,0.9299999999999999,0.4942234419760406
0.99,0.9299999999999999,0.49557615217134227
1.0,0.9299999999999999,0.49664539539639735
1.01,0.9299999999999999,0.4974815389309336
1.02,0.9299999999999999,0.49812834979493026
1.03,0.9299999999999999,0.49862325797471085
1.04,0.9299999999999999,0.4989977828251501
1.0499999999999998,0.9299999999999999,0.49927806927904406
1.06,0.9299999999999999,0.49948548625097616
1.0699999999999998,0.9299999999999999,0.49963724745524635
1.08,0.9299999999999999,0.4997470215812689
1.0899999999999999,0.9299999999999999,0.4998255089718527
1.1,0.9299999999999999,0.4998254898491991
1.1099999999999999,0.9299999999999999,0.4998809357296065
1.1199999999999999,0.9299999999999999,0.4999196252707473
1.13,0.9299999999999999,0.4999462717760637
1.14,0.9299999999999999,0.4999643424972253
1.15,0.9299999999999999,0.4999640518451719
1.16,0.9299999999999999,0.4999759005978431
1.17,0.9299999999999999,0.499983322971659
1.18,0.9299999999999999,0.49998753065155616
1.19,0.9299999999999999,0.49998570612647286
1.2,0.9299999999999999,0.4999864662154818
1.21,0.9299999999999999,0.4999845863515818
1.22,0.9299999999999999,0.49997978399881204
1.23,0.9299999999999999,0.4999706815525645
1.2399999999999998,0.9299999999999999,0.49995925702464916
1.25,0.9299999999999999,0.49994116152046186
1.2599999999999998,0.9299999999999999,0.49991475216084436
1.27,0.9299999999999999,0.4998787490160701
1.2799999999999998,0.9299999999999999,0.49983151166041506
1.29,0.9299999999999999,0.4997640607201588
1.2999999999999998,0.9299999999999999,0.4996774219072409
1.31,0.9299999999999999,0.49955258601308516
1.3199999999999998,0.9299999999999999,0.4994024113019059
1.33,0.9299999999999999,0.4992035753307611
1.3399999999999999,0.9299999999999999,0.498942002082743
1.3499999999999999,0.9299999999999999,0.49861901353880866
1.3599999999999999,0.9299999999999999,0.4981955938934742
1.3699999999999999,0.9299999999999999,0.49769228095978163
1.38,0.9299999999999999,0.49707806566542645
1.39,0.9299999999999999,0.49619340294595937
1.4,0.9299999999999999,0.4953072756842076
1.41,0.9299999999999999,0.49424154704469664
1.42,0.9299999999999999,0.49289515854783883
1.43,0.9299999999999999,0.49124335349221343
1.44,0.9299999999999999,0.4894211079129639
1.45,0.9299999999999999,0.487248777377584
0.65,0.94,0.0016556431986255215
0.66,0.94,0.002796746765641844
0.67,0.94,0.005833671716118351
0.68,0.94,0.009203600411505452
0.6900000000000001,0.94,0.014128744656776913
0.7,0.94,0.02110581495166318
0.71,0.94,0.030682870019371943
0.72,0.94,0.04341614691129145
0.73,0.94,0.05980836859569072
0.74,0.94,0.08023328950970124
0.75,0.94,0.10485615207378782
0.76,0.94,0.1335638202064227
0.77,0.94,0.16592012220225724
0.78,0.94,0.18323952208893501
0.79,0.94,0.21954183397027227
0.8,0.94,0.25706735056170604
0.81,0.94,0.275882117075699
0.8200000000000001,0.94,0.31278229712542466
0.83,0.94,0.3305486668012471
0.84,0.94,0.3640020005607264
0.85,0.94,0.3794531347038282
0.86,0.94,0.3939300269817123
0.87,0.94,0.4197215764601336
0.88,0.94,0.4309726927545376
0.89,0.94,0.44112100139453386
0.9,0.94,0.45820574812247516
0.9099999999999999,0.94,0.465230400140767
0.9199999999999999,0.94,0.47132305337153835
0.9299999999999999,0.94,0.4765548607460267
0.94,0.94,0.4847452657943643
0.95,0.94,0.487862900763661
0.96,0.94,0.49043316470752674
0.97,0.94,0.49253025369805625
0.98,0.94,0.4942234419782272
0.99,0.94,0.49557615217634265
1.0,0.94,0.4966453954075631
1.01,0.94,0.49748153895677566
1.02,0.94,0.4981283498506344
1.03,0.94,0.49862325809623664
1.04,0.94,0.498997783070957
1.0499999999999998,0.94,0.4992780697552313
1.06,0.94,0.49948548722883157
1.0699999999999998,0.94,0.4996372493496511
1.08,0.94,0.4997470250985641
1.0899999999999999,0.94,0.49982551602680486
1.1,0.94,0.4998255012890791
1.1099999999999999,0.94,0.4998809572161247
1.1199999999999999,0.94,0.49991966455746706
1.13,0.94,0.499946334674205
1.14,0.94,0.49996445128761635
1.15,0.94,0.4999642378601421
1.16,0.94,0.49997618246300496
1.17,0.94,0.49998382008519776
1.18,0.94,0.4999883219125313
1.19,0.94,0.4999868975772623
1.2,0.94,0.499988307523462
1.21,0.94,0.4999872377751139
1.22,0.94,0.4999838649852123
1.23,0.94,0.49997698801323887
1.2399999999999998,0.94,0.4999673725353766
1.25,0.94,0.4999535651829718
1.2599999999999998,0.94,0.4999336350847715
1.27,0.94,0.4999051817581308
1.2799999999999998,0.94,0.49986483505829904
1.29,0.94,0.4998102529641183
1.2999999999999998,0.94,0.49973869034609764
1.31,0.94,0.499639945039715
1.3199999999999998,0.94,0.4995168649113957
1.33,0.94,0.4993479486232241
1.3399999999999999,0.94,0.49912718596770334
1.3499999999999999,0.94,0.4988611744416659
1.3599999999999999,0.94,0.4985155986369837
1.3699999999999999,0.94,0.4980799987990344
1.38,0.94,0.4975342205518676
1.39,0.94,0.4968919839199971
1.4,0.94,0.49609254513175216
1.41,0.94,0.4949742999515221
1.42,0.94,0.4938499730890148
1.43,0.94,0.492517925276097
1.44,0.94,0.4909064674013559
1.45,0.94,0.48901648712722323
0.65,0.95,0.0016556431986255215
0.66,0.95,0.002796746765641844
0.67,0.95,0.005833671716118351
0.68,0.95,0.009203600411505452
0.6900000000000001,0.95,0.014128744656776913
0.7,0.95,0.02110581495166318
0.71,0.95,0.030682870019371943
0.72,0.95,0.04341614691129145
0.73,0.95,0.05980836859569072
0.74,0.95,0.08023328950970124
0.75,0.95,0.10485615207378782
0.76,0.95,0.1335638202064227
0.77,0.95,0.16592012220225724
0.78,0.95,0.18323952208893501
0.79,0.95,0.21954183397027227
0.8,0.95,0.25706735056170604
0.81,0.95,0.275882117075699
0.8200000000000001,0.95,0.31278229712542466
0.83,0.95,0.3305486668012471
0.84,0.95,0.3640020005607264
0.85,0.95,0.3794531347038282
0.86,0.95,0.3939300269817123
0.87,0.95,0.41972157646013364
0.88,0.95,0.43097269275453765
0.89,0.95,0.4411210013945341
0.9,0.95,0.4582057481224757
0.9099999999999999,0.95,0.4652304001407682
0.9199999999999999,0.95,0.47132305337154234
0.9299999999999999,0.95,0.47655486074603887
0.94,0.95,0.48474526579441174
0.95,0.95,0.4878629007637711
0.96,0.95,0.49043316470775977
0.97,0.95,0.49253025369859904
0.98,0.95,0.4942234419795687
0.99,0.95,0.4955761521796192
1.0,0.95,0.49664539541536556
1.01,0.95,0.49748153897371306
1.02,0.95,0.4981283498887439
1.03,0.95,0.4986232581780174
1.04,0.95,0.4989977832450718
1.0499999999999998,0.95,0.4992780701010622
1.06,0.95,0.499485487927721
1.0699999999999998,0.95,0.49963725065361286
1.08,0.95,0.49974702764060275
1.0899999999999999,0.95,0.49982552053069146
1.1,0.95,0.499825510270659
1.1099999999999999,0.95,0.49988097161660805
1.1199999999999999,0.95,0.49991969351431237
1.13,0.95,0.4999463870716479
1.14,0.95,0.499964528679685
1.15,0.95,0.49996437273269534
1.16,0.95,0.4999764004160164
1.17,0.95,0.4999841695759463
1.18,0.95,0.49998888014051046
1.19,0.95,0.49998784918183553
1.2,0.95,0.49998968221750856
1.21,0.95,0.4999894120350209
1.22,0.95,0.4999872886009619
1.23,0.95,0.499981705436176
1.2399999999999998,0.95,0.4999746590219988
1.25,0.95,0.49996342777613256
1.2599999999999998,0.95,0.49994655758235507
1.27,0.95,0.4999239386847085
1.2799999999999998,0.95,0.4998926670825387
1.29,0.95,0.49985000693011683
1.2999999999999998,0.95,0.4997900551215246
1.31,0.95,0.49971282272299283
1.3199999999999998,0.95,0.4996077883800593
1.33,0.95,0.49946197943773607
1.3399999999999999,0.95,0.4992905732908588
1.3499999999999999,0.95,0.49906060144397435
1.3599999999999999,0.95,0.4987799021348795
1.3699999999999999,0.95,0.498413601604736
1.38,0.95,0.4979454280194188
1.39,0.95,0.4973787964187464
1.4,0.95,0.4966907743698054
1.41,0.95,0.4958977259929962
1.42,0.95,0.4949706788681704
1.43,0.95,0.4936574168093344
1.44,0.95,0.4921420629794542
1.45,0.95,0.4904806282131537
0.65,0.96,0.0016556431986255215
0.66,0.96,0.002796746765641844
0.67,0.96,0.005833671716118351
0.68,0.96,0.009203600411505452
0.6900000000000001,0.96,0.014128744656776913
0.7,0.96,0.02110581495166318
0.71,0.96,0.030682870019371943
0.72,0.96,0.04341614691129145
0.73,0.96,0.05980836859569072
0.74,0.96,0.08023328950970124
0.75,0.96,0.10485615207378782
0.76,0.96,0.1335638202064227
0.77,0.96,0.16592012220225724
0.78,0.96,0.18323952208893501
0.79,0.96,0.21954183397027227
0.8,0.96,0.25706735056170604
0.81,0.96,0.275882117075699
0.8200000000000001,0.96,0.31278229712542466
0.83,0.96,0.3305486668012471
0.84,0.96,0.3640020005607264
0.85,0.96,0.3794531347038282
0.86,0.96,0.3939300269817123
0.87,0.96,0.4197215764601337
0.88,0.96,0.43097269275453765
0.89,0.96,0.4411210013945342
0.9,0.96,0.45820574812247594
0.9099999999999999,0.96,0.46523040014076933
0.9199999999999999,0.96,0.47132305337154523
0.9299999999999999,0.96,0.47655486074604875
0.94,0.96,0.48474526579444094
0.95,0.96,0.48786290076384725
0.96,0.96,0.4904331647079553
0.97,0.96,0.49253025369904413
0.98,0.96,0.49422344198045876
0.99,0.96,0.49557615218181605
1.0,0.96,0.4966453954204925
1.01,0.96,0.497481538985556
1.02,0.96,0.49812834991395183
1.03,0.96,0.498623258233837
1.04,0.96,0.49899778335682937
1.0499999999999998,0.96,0.4992780703443769
1.06,0.96,0.49948548841122536
1.0699999999999998,0.96,0.4996372515882406
1.08,0.96,0.4997470294706559
1.0899999999999999,0.96,0.49982552405295366
1.1,0.96,0.49982551657717855
1.1099999999999999,0.96,0.4998809839058873
1.1199999999999999,0.96,0.49991971168590615
1.13,0.96,0.4999464213295446
1.14,0.96,0.4999645941594548
1.15,0.96,0.499964482326278
1.16,0.96,0.49997657407903723
1.17,0.96,0.4999844455812677
1.18,0.96,0.49998931460475954
1.19,0.96,0.4999885093852284
1.2,0.96,0.4999907378874807
1.21,0.96,0.49999107159527
1.22,0.96,0.49998963277188796
1.23,0.96,0.4999853943831118
1.2399999999999998,0.96,0.49997994713867366
1.25,0.96,0.49997175688135287
1.2599999999999998,0.96,0.49995865091043457
1.27,0.96,0.4999405902144888
1.2799999999999998,0.96,0.4999126556657343
1.29,0.96,0.49988104308015735
1.2999999999999998,0.96,0.49983214177710955
1.31,0.96,0.4997681372803703
1.3199999999999998,0.96,0.4996846667093746
1.33,0.96,0.4995690164933477
1.3399999999999999,0.96,0.4994221193549542
1.3499999999999999,0.96,0.4992340846140708
1.3599999999999999,0.96,0.4989842061835481
1.3699999999999999,0.96,0.49869130543608126
1.38,0.96,0.49829658884635436
1.39,0.96,0.4978204387394899
1.4,0.96,0.49721707027101875
1.41,0.96,0.4965144206843014
1.42,0.96,0.4956264362878138
1.43,0.96,0.4946207288897754
1.44,0.96,0.4934267108977797
1.45,0.96,0.4919965717951077
0.65,0.97,0.0016556431986255215
0.66,0.97,0.002796746765641844
0.67,0.97,0.005833671716118351
0.68,0.97,0.009203600411505452
0.6900000000000001,0.97,0.014128744656776913
0.7,0.97,0.02110581495166318
0.71,0.97,0.030682870019371943
0.72,0.97,0.04341614691129145
0.73,0.97,0.05980836859569072
0.74,0.97,0.08023328950970124
0.75,0.97,0.10485615207378782
0.76,0.97,0.1335638202064227
0.77,0.97,0.16592012220225724
0.78,0.97,0.18323952208893501
0.79,0.97,0.21954183397027227
0.8,0.97,0.25706735056170604
0.81,0.97,0.275882117075699
0.8200000000000001,0.97,0.31278229712542466
0.83,0.97,0.3305486668012471
0.84,0.97,0.3640020005607264
0.85,0.97,0.3794531347038282
0.86,0.97,0.3939300269817123
0.87,0.97,0.4197215764601337
0.88,0.97,0.4309726927545377
0.89,0.97,0.4411210013945342
0.9,0.97,0.45820574812247616
0.9099999999999999,0.97,0.46523040014077
0.9199999999999999,0.97,0.47132305337154723
0.9299999999999999,0.97,0.47655486074605474
0.94,0.97,0.4847452657944587
0.95,0.97,0.4878629007638945
0.96,0.97,0.4904331647080777
0.97,0.97,0.492530253699356
0.98,0.97,0.4942234419812094
0.99,0.97,0.4955761521833029
1.0,0.97,0.4966453954238297
1.01,0.97,0.4974815389933057
1.02,0.97,0.49812834993171284
1.03,0.97,0.49862325827113463
1.04,0.97,0.4989977834405399
1.0499999999999998,0.97,0.49927807050932466
1.06,0.97,0.4994854887409234
1.0699999999999998,0.97,0.4996372522490255
1.08,0.97,0.49974703071758325
1.0899999999999999,0.97,0.4998255264900326
1.1,0.97,0.49982552115191675
1.1099999999999999,0.97,0.49988099215963866
1.1199999999999999,0.97,0.49991972755394165
1.13,0.97,0.49994644783930187
1.14,0.97,0.49996463838935645
1.15,0.97,0.4999645521739686
1.16,0.97,0.49997670213444584
1.17,0.97,0.49998464251492725
1.18,0.97,0.49998963976175453
1.19,0.97,0.49998904781217474
1.2,0.97,0.49999158746998396
1.21,0.97,0.4999923272433838
1.22,0.97,0.49999165115752575
1.23,0.97,0.49998825177758055
1.2399999999999998,0.97,0.49998432835987977
1.25,0.97,0.4999777168361378
1.2599999999999998,0.97,0.49996772025396985
1.27,0.97,0.4999535849005077
1.2799999999999998,0.97,0.4999336619911874
1.29,0.97,0.4999063193539189
1.2999999999999998,0.97,0.49986774076825075
1.31,0.97,0.49981443512667595
1.3199999999999998,0.97,0.49974394515724524
1.33,0.97,0.49965349030678025
1.3399999999999999,0.97,0.49953180600411096
1.3499999999999999,0.97,0.49937614607719893
1.3599999999999999,0.97,0.49917900871833054
1.3699999999999999,0.97,0.49891090040435865
1.38,0.97,0.4985947191425971
1.39,0.97,0.49819001659895046
1.4,0.97,0.4976759997432617
1.41,0.97,0.49705545711782223
1.42,0.97,0.4963110041055004
1.43,0.97,0.49541178642742845
1.44,0.97,0.49427581131321485
1.45,0.97,0.49298052178007257
0.65,0.98,0.0016556431986255215
0.66,0.98,0.002796746765641844
0.67,0.98,0.005833671716118351
0.68,0.98,0.009203600411505452
0.6900000000000001,0.98,0.014128744656776913
0.7,0.98,0.02110581495166318
0.71,0.98,0.030682870019371943
0.72,0.98,0.04341614691129145
0.73,0.98,0.05980836859569072
0.74,0.98,0.08023328950970124
0.75,0.98,0.10485615207378782
0.76,0.98,0.1335638202064227
0.77,0.98,0.16592012220225724
0.78,0.98,0.18323952208893501
0.79,0.98,0.21954183397027227
0.8,0.98,0.25706735056170604
0.81,0.98,0.275882117075699
0.8200000000000001,0.98,0.31278229712542466
0.83,0.98,0.3305486668012471
0.84,0.98,0.3640020005607264
0.85,0.98,0.3794531347038282
0.86,0.98,0.3939300269817123
0.87,0.98,0.4197215764601337
0.88,0.98,0.43097269275453776
0.89,0.98,0.44112100139453425
0.9,0.98,0.4582057481224764
0.9099999999999999,0.98,0.46523040014077044
0.9199999999999999,0.98,0.47132305337154845
0.9299999999999999,0.98,0.4765548607460583
0.94,0.98,0.4847452657944687
0.95,0.98,0.48786290076392247
0.96,0.98,0.49043316470815357
0.97,0.98,0.49253025369955183
0.98,0.98,0.4942234419817042
0.99,0.98,0.49557615218450957
1.0,0.98,0.4966453954262978
1.01,0.98,0.49748153899832737
1.02,0.98,0.4981283499433922
1.03,0.98,0.4986232582976432
1.04,0.98,0.49899778349669016
1.0499999999999998,0.98,0.4992780706234624
1.06,0.98,0.4994854889724638
1.0699999999999998,0.98,0.49963725269742937
1.08,0.98,0.4997470316152728
1.0899999999999999,0.98,0.4998255281483451
1.1,0.98,0.499825524381648
1.1099999999999999,0.98,0.4998809977886659
1.1199999999999999,0.98,0.49991973821590785
1.13,0.98,0.4999464656413036
1.14,0.98,0.4999646707961305
1.15,0.98,0.4999646048683307
1.16,0.98,0.4999767885802102
1.17,0.98,0.49998479309803306
1.18,0.98,0.49998988054000737
1.19,0.98,0.49998942294781007
1.2,0.98,0.49999218772971754
1.21,0.98,0.49999331432700905
1.22,0.98,0.49999309690409555
1.23,0.98,0.4999904671756817
1.2399999999999998,0.98,0.49998755889378116
1.25,0.98,0.49998260730676125
1.2599999999999998,0.98,0.49997464233669253
1.27,0.98,0.4999634250538399
1.2799999999999998,0.98,0.49994736995000744
1.29,0.98,0.499924732568234
1.2999999999999998,0.98,0.49989252053899874
1.31,0.98,0.49984846363912183
1.3199999999999998,0.98,0.4997952927800752
1.33,0.98,0.4997182181235247
1.3399999999999999,0.98,0.49961963511637586
1.3499999999999999,0.98,0.49948675802052805
1.3599999999999999,0.98,0.4993170886945112
1.3699999999999999,0.98,0.49910467434590977
1.38,0.98,0.4988311567916638
1.39,0.98,0.4984856790077059
1.4,0.98,0.4980677838614962
1.41,0.98,0.4975333527715319
1.42,0.98,0.4968911475400642
1.43,0.98,0.4961089666486193
1.44,0.98,0.4951943057802243
1.45,0.98,0.49406221395430516
0.65,0.99,0.0016556431986255215
0.66,0.99,0.002796746765641844
0.67,0.99,0.005833671716118351
0.68,0.99,0.009203600411505452
0.6900000000000001,0.99,0.014128744656776913
0.7,0.99,0.02110581495166318
0.71,0.99,0.030682870019371943
0.72,0.99,0.04341614691129145
0.73,0.99,0.05980836859569072
0.74,0.99,0.08023328950970124
0.75,0.99,0.10485615207378782
0.76,0.99,0.1335638202064227
0.77,0.99,0.16592012220225724
0.78,0.99,0.18323952208893501
0.79,0.99,0.21954183397027227
0.8,0.99,0.25706735056170604
0.81,0.99,0.275882117075699
0.8200000000000001,0.99,0.31278229712542466
0.83,0.99,0.3305486668012471
0.84,0.99,0.3640020005607264
0.85,0.99,0.3794531347038282
0.86,0.99,0.3939300269817123
0.87,0.99,0.4197215764601337
0.88,0.99,0.43097269275453776
0.89,0.99,0.44112100139453425
0.9,0.99,0.4582057481224764
0.9099999999999999,0.99,0.46523040014077066
0.9199999999999999,0.99,0.4713230533715492
0.9299999999999999,0.99,0.4765548607460605
0.94,0.99,0.4847452657944747
0.95,0.99,0.4878629007639378
0.96,0.99,0.49043316470819553
0.97,0.99,0.4925302536996714
0.98,0.99,0.4942234419820161
0.99,0.99,0.4955761521852911
1.0,0.99,0.49664539542820074
1.01,0.99,0.497481539002034
1.02,0.99,0.4981283499509251
1.03,0.99,0.49862325831518256
1.04,0.99,0.49899778353493424
1.0499999999999998,0.99,0.49927807070601227
1.06,0.99,0.4994854891313146
1.0699999999999998,0.99,0.49963725301870215
1.08,0.99,0.4997470322240924
1.0899999999999999,0.99,0.4998255293717035
1.1,0.99,0.4998255265780905
1.1099999999999999,0.99,0.4998810018549258
1.1199999999999999,0.99,0.4999197456828593
1.13,0.99,0.4999464782542973
1.14,0.99,0.4999646942351915
1.15,0.99,0.4999646457234389
1.16,0.99,0.4999768599409657
1.17,0.99,0.49998490603406
1.18,0.99,0.49999006771928894
1.19,0.99,0.49998972846768547
1.2,0.99,0.49999268044607076
1.21,0.99,0.49999403371885986
1.22,0.99,0.49999419079955815
1.23,0.99,0.4999921556171149
1.2399999999999998,0.99,0.4999902533427201
1.25,0.99,0.49998630551464174
1.2599999999999998,0.99,0.49997993063932816
1.27,0.99,0.499971484417283
1.2799999999999998,0.99,0.49995856975752617
1.29,0.99,0.4999407481620076
1.2999999999999998,0.99,0.4999161118557922
1.31,0.99,0.49988303758231645
1.3199999999999998,0.99,0.49983788701995485
1.33,0.99,0.4997736538710657
1.3399999999999999,0.99,0.4996903707546352
1.3499999999999999,0.99,0.4995824431401681
1.3599999999999999,0.99,0.49944465728537457
1.3699999999999999,0.99,0.49926793631289434
1.38,0.99,0.49903275935234837
1.39,0.99,0.4987481901144932
1.4,0.99,0.4983803127940444
1.41,0.99,0.49793491093417863
1.42,0.99,0.4973880189035609
1.43,0.99,0.4966994162544362
1.44,0.99,0.4958982738835945
1.45,0.99,0.49493867807079417
0.65,1.0,0.0016556431986255215
0.66,1.0,0.002796746765641844
0.67,1.0,0.005833671716118351
0.68,1.0,0.009203600411505452
0.6900000000000001,1.0,0.014128744656776913
0.7,1.0,0.02110581495166318
0.71,1.0,0.030682870019371943
0.72,1.0,0.04341614691129145
0.73,1.0,0.05980836859569072
0.74,1.0,0.08023328950970124
0.75,1.0,0.10485615207378782
0.76,1.0,0.1335638202064227
0.77,1.0,0.16592012220225724
0.78,1.0,0.18323952208893501
0.79,1.0,0.21954183397027227
0.8,1.0,0.25706735056170604
0.81,1.0,0.275882117075699
0.8200000000000001,1.0,0.31278229712542466
0.83,1.0,0.3305486668012471
0.84,1.0,0.3640020005607264
0.85,1.0,0.3794531347038282
0.86,1.0,0.3939300269817123
0.87,1.0,0.4197215764601337
0.88,1.0,0.43097269275453776
0.89,1.0,0.4411210013945343
0.9,1.0,0.4582057481224765
0.9099999999999999,1.0,0.4652304001407708
0.9199999999999999,1.0,0.4713230533715498
0.9299999999999999,1.0,0.47655486074606185
0.94,1.0,0.4847452657944786
0.95,1.0,0.48786290076394784
0.96,1.0,0.49043316470821896
0.97,1.0,0.49253025369973114
0.98,1.0,0.4942234419821939
0.99,1.0,0.49557615218578593
1.0,1.0,0.4966453954294297
1.01,1.0,0.49748153900500475
1.02,1.0,0.4981283499564661
1.03,1.0,0.49862325832644205
1.04,1.0,0.4989977835607666
1.0499999999999998,1.0,0.49927807076083974
1.06,1.0,0.4994854892477819
1.0699999999999998,1.0,0.4996372532533318
1.08,1.0,0.4997470326732643
1.0899999999999999,1.0,0.49982553025762433
1.1,1.0,0.4998255282223587
1.1099999999999999,1.0,0.49988100494524706
1.1199999999999999,1.0,0.49991975111426773
1.13,1.0,0.49994648840530365
1.14,1.0,0.4999647117215259
1.15,1.0,0.49996467564774916
1.16,1.0,0.49997690889263474
1.17,1.0,0.49998499141123237
1.18,1.0,0.4999902059029408
1.19,1.0,0.4999899473387464
1.2,1.0,0.49999299539081726
1.21,1.0,0.4999946189844083
1.22,1.0,0.49999500530172125
1.23,1.0,0.4999934770703678
1.2399999999999998,1.0,0.49999210313244585
1.25,1.0,0.49998920812623016
1.2599999999999998,1.0,0.49998434257868385
1.27,1.0,0.4999775942951409
1.2799999999999998,1.0,0.499967456160553
1.29,1.0,0.49995278673326315
1.2999999999999998,1.0,0.49993257130890034
1.31,1.0,0.49990596119447317
1.3199999999999998,1.0,0.49986787608155925
1.33,1.0,0.4998145848287442
1.3399999999999999,1.0,0.49975104370106926
1.3499999999999999,1.0,0.49966179268604255
1.3599999999999999,1.0,0.4995455090420705
1.3699999999999999,1.0,0.49939842735834505
1.38,1.0,0.49920638660482797
1.39,1.0,0.4989590883375701
1.4,1.0,0.49863644459160306
1.41,1.0,0.49827978374699755
1.42,1.0,0.49780566665594533
1.43,1.0,0.4972491271374992
1.44,1.0,0.496532679820325
1.45,1.0,0.4956822557258598


==> anc/numerics/data/random_block_size_convergence.csv <==
N,q_N,target_success_probability_exact,population_gap_exact_mean,population_gap_exact_interval_lower,population_gap_exact_interval_upper
256,40,0.8320734641694446,0.4160367320847223,0.3828125,0.4453125
1024,101,0.957703889934969,0.4788519449674845,0.4697265625,0.4873046875
4096,256,0.9974293332896653,0.49871466664483266,0.49755859375,0.499755859375
16384,645,0.9999943499506299,0.49999717497531493,0.49993896484375,0.5
65536,1625,0.9999999999964736,0.4999999999982368,0.5,0.5


==> anc/numerics/data/reset_probe_phase_map.csv <==
probe_mass_c,reset_v_R,Delta_M
0.0,0.0,1
0.005,0.0,1
0.01,0.0,1
0.015,0.0,1
0.02,0.0,1
0.025,0.0,1
0.03,0.0,1
0.035,0.0,1
0.04,0.0,1
0.045,0.0,1
0.05,0.0,1
0.055,0.0,1
0.06,0.0,1
0.065,0.0,1
0.07,0.0,1
0.075,0.0,1
0.08,0.0,1
0.085,0.0,1
0.09,0.0,1
0.095,0.0,1
0.1,0.0,1
0.105,0.0,1
0.11,0.0,1
0.115,0.0,1
0.12,0.0,1
0.125,0.0,1
0.13,0.0,1
0.135,0.0,1
0.14,0.0,1
0.145,0.0,1
0.15,0.0,1
0.155,0.0,1
0.16,0.0,1
0.165,0.0,1
0.17,0.0,1
0.17500000000000002,0.0,1
0.18,0.0,1
0.185,0.0,1
0.19,0.0,1
0.195,0.0,1
0.2,0.0,1
0.20500000000000002,0.0,1
0.21,0.0,1
0.215,0.0,1
0.22,0.0,1
0.225,0.0,1
0.23,0.0,1
0.23500000000000001,0.0,1
0.24,0.0,1
0.245,0.0,1
0.25,0.0,1
0.255,0.0,1
0.26,0.0,1
0.265,0.0,1
0.27,0.0,1
0.275,0.0,1
0.28,0.0,1
0.28500000000000003,0.0,1
0.29,0.0,1
0.295,0.0,1
0.3,0.0,1
0.305,0.0,1
0.31,0.0,1
0.315,0.0,1
0.32,0.0,1
0.325,0.0,1
0.33,0.0,1
0.335,0.0,1
0.34,0.0,1
0.34500000000000003,0.0,1
0.35000000000000003,0.0,1
0.355,0.0,1
0.36,0.0,1
0.365,0.0,1
0.37,0.0,1
0.375,0.0,1
0.38,0.0,1
0.385,0.0,1
0.39,0.0,1
0.395,0.0,1
0.4,0.0,1
0.405,0.0,1
0.41000000000000003,0.0,1
0.41500000000000004,0.0,1
0.42,0.0,1
0.425,0.0,1
0.43,0.0,1
0.435,0.0,1
0.44,0.0,1
0.445,0.0,1
0.45,0.0,1
0.455,0.0,1
0.46,0.0,1
0.465,0.0,1
0.47000000000000003,0.0,1
0.47500000000000003,0.0,1
0.48,0.0,1
0.485,0.0,1
0.49,0.0,1
0.495,0.0,1
0.5,0.0,grazing
0.505,0.0,0
0.51,0.0,0
0.515,0.0,0
0.52,0.0,0
0.525,0.0,0
0.53,0.0,0
0.535,0.0,0
0.54,0.0,0
0.545,0.0,0
0.55,0.0,0
0.555,0.0,0
0.56,0.0,0
0.5650000000000001,0.0,0
0.5700000000000001,0.0,0
0.5750000000000001,0.0,0
0.58,0.0,0
0.585,0.0,0
0.59,0.0,0
0.595,0.0,0
0.6,0.0,0
0.605,0.0,0
0.61,0.0,0
0.615,0.0,0
0.62,0.0,0
0.625,0.0,0
0.63,0.0,0
0.635,0.0,0
0.64,0.0,0
0.645,0.0,0
0.65,0.0,0
0.655,0.0,0
0.66,0.0,0
0.665,0.0,0
0.67,0.0,0
0.675,0.0,0
0.68,0.0,0
0.685,0.0,0
0.6900000000000001,0.0,0
0.6950000000000001,0.0,0
0.7000000000000001,0.0,0
0.705,0.0,0
0.71,0.0,0
0.715,0.0,0
0.72,0.0,0
0.725,0.0,0
0.73,0.0,0
0.735,0.0,0
0.74,0.0,0
0.745,0.0,0
0.75,0.0,0
0.755,0.0,0
0.76,0.0,0
0.765,0.0,0
0.77,0.0,0
0.775,0.0,0
0.78,0.0,0
0.785,0.0,0
0.79,0.0,0
0.795,0.0,0
0.8,0.0,0
0.0,0.00625,1
0.005,0.00625,1
0.01,0.00625,1
0.015,0.00625,1
0.02,0.00625,1
0.025,0.00625,1
0.03,0.00625,1
0.035,0.00625,1
0.04,0.00625,1
0.045,0.00625,1
0.05,0.00625,1
0.055,0.00625,1
0.06,0.00625,1
0.065,0.00625,1
0.07,0.00625,1
0.075,0.00625,1
0.08,0.00625,1
0.085,0.00625,1
0.09,0.00625,1
0.095,0.00625,1
0.1,0.00625,1
0.105,0.00625,1
0.11,0.00625,1
0.115,0.00625,1
0.12,0.00625,1
0.125,0.00625,1
0.13,0.00625,1
0.135,0.00625,1
0.14,0.00625,1
0.145,0.00625,1
0.15,0.00625,1
0.155,0.00625,1
0.16,0.00625,1
0.165,0.00625,1
0.17,0.00625,1
0.17500000000000002,0.00625,1
0.18,0.00625,1
0.185,0.00625,1
0.19,0.00625,1
0.195,0.00625,1
0.2,0.00625,1
0.20500000000000002,0.00625,1
0.21,0.00625,1
0.215,0.00625,1
0.22,0.00625,1
0.225,0.00625,1
0.23,0.00625,1
0.23500000000000001,0.00625,1
0.24,0.00625,1
0.245,0.00625,1
0.25,0.00625,1
0.255,0.00625,1
0.26,0.00625,1
0.265,0.00625,1
0.27,0.00625,1
0.275,0.00625,1
0.28,0.00625,1
0.28500000000000003,0.00625,1
0.29,0.00625,1
0.295,0.00625,1
0.3,0.00625,1
0.305,0.00625,1
0.31,0.00625,1
0.315,0.00625,1
0.32,0.00625,1
0.325,0.00625,1
0.33,0.00625,1
0.335,0.00625,1
0.34,0.00625,1
0.34500000000000003,0.00625,1
0.35000000000000003,0.00625,1
0.355,0.00625,1
0.36,0.00625,1
0.365,0.00625,1
0.37,0.00625,1
0.375,0.00625,1
0.38,0.00625,1
0.385,0.00625,1
0.39,0.00625,1
0.395,0.00625,1
0.4,0.00625,1
0.405,0.00625,1
0.41000000000000003,0.00625,1
0.41500000000000004,0.00625,1
0.42,0.00625,1
0.425,0.00625,1
0.43,0.00625,1
0.435,0.00625,1
0.44,0.00625,1
0.445,0.00625,1
0.45,0.00625,1
0.455,0.00625,1
0.46,0.00625,1
0.465,0.00625,1
0.47000000000000003,0.00625,1
0.47500000000000003,0.00625,1
0.48,0.00625,1
0.485,0.00625,1
0.49,0.00625,1
0.495,0.00625,1
0.5,0.00625,grazing
0.505,0.00625,0
0.51,0.00625,0
0.515,0.00625,0
0.52,0.00625,0
0.525,0.00625,0
0.53,0.00625,0
0.535,0.00625,0
0.54,0.00625,0
0.545,0.00625,0
0.55,0.00625,0
0.555,0.00625,0
0.56,0.00625,0
0.5650000000000001,0.00625,0
0.5700000000000001,0.00625,0
0.5750000000000001,0.00625,0
0.58,0.00625,0
0.585,0.00625,0
0.59,0.00625,0
0.595,0.00625,0
0.6,0.00625,0
0.605,0.00625,0
0.61,0.00625,0
0.615,0.00625,0
0.62,0.00625,0
0.625,0.00625,0
0.63,0.00625,0
0.635,0.00625,0
0.64,0.00625,0
0.645,0.00625,0
0.65,0.00625,0
0.655,0.00625,0
0.66,0.00625,0
0.665,0.00625,0
0.67,0.00625,0
0.675,0.00625,0
0.68,0.00625,0
0.685,0.00625,0
0.6900000000000001,0.00625,0
0.6950000000000001,0.00625,0
0.7000000000000001,0.00625,0
0.705,0.00625,0
0.71,0.00625,0
0.715,0.00625,0
0.72,0.00625,0
0.725,0.00625,0
0.73,0.00625,0
0.735,0.00625,0
0.74,0.00625,0
0.745,0.00625,0
0.75,0.00625,0
0.755,0.00625,0
0.76,0.00625,0
0.765,0.00625,0
0.77,0.00625,0
0.775,0.00625,0
0.78,0.00625,0
0.785,0.00625,0
0.79,0.00625,0
0.795,0.00625,0
0.8,0.00625,0
0.0,0.0125,1
0.005,0.0125,1
0.01,0.0125,1
0.015,0.0125,1
0.02,0.0125,1
0.025,0.0125,1
0.03,0.0125,1
0.035,0.0125,1
0.04,0.0125,1
0.045,0.0125,1
0.05,0.0125,1
0.055,0.0125,1
0.06,0.0125,1
0.065,0.0125,1
0.07,0.0125,1
0.075,0.0125,1
0.08,0.0125,1
0.085,0.0125,1
0.09,0.0125,1
0.095,0.0125,1
0.1,0.0125,1
0.105,0.0125,1
0.11,0.0125,1
0.115,0.0125,1
0.12,0.0125,1
0.125,0.0125,1
0.13,0.0125,1
0.135,0.0125,1
0.14,0.0125,1
0.145,0.0125,1
0.15,0.0125,1
0.155,0.0125,1
0.16,0.0125,1
0.165,0.0125,1
0.17,0.0125,1
0.17500000000000002,0.0125,1
0.18,0.0125,1
0.185,0.0125,1
0.19,0.0125,1
0.195,0.0125,1
0.2,0.0125,1
0.20500000000000002,0.0125,1
0.21,0.0125,1
0.215,0.0125,1
0.22,0.0125,1
0.225,0.0125,1
0.23,0.0125,1
0.23500000000000001,0.0125,1
0.24,0.0125,1
0.245,0.0125,1
0.25,0.0125,1
0.255,0.0125,1
0.26,0.0125,1
0.265,0.0125,1
0.27,0.0125,1
0.275,0.0125,1
0.28,0.0125,1
0.28500000000000003,0.0125,1
0.29,0.0125,1
0.295,0.0125,1
0.3,0.0125,1
0.305,0.0125,1
0.31,0.0125,1
0.315,0.0125,1
0.32,0.0125,1
0.325,0.0125,1
0.33,0.0125,1
0.335,0.0125,1
0.34,0.0125,1
0.34500000000000003,0.0125,1
0.35000000000000003,0.0125,1
0.355,0.0125,1
0.36,0.0125,1
0.365,0.0125,1
0.37,0.0125,1
0.375,0.0125,1
0.38,0.0125,1
0.385,0.0125,1
0.39,0.0125,1
0.395,0.0125,1
0.4,0.0125,1
0.405,0.0125,1
0.41000000000000003,0.0125,1
0.41500000000000004,0.0125,1
0.42,0.0125,1
0.425,0.0125,1
0.43,0.0125,1
0.435,0.0125,1
0.44,0.0125,1
0.445,0.0125,1
0.45,0.0125,1
0.455,0.0125,1
0.46,0.0125,1
0.465,0.0125,1
0.47000000000000003,0.0125,1
0.47500000000000003,0.0125,1
0.48,0.0125,1
0.485,0.0125,1
0.49,0.0125,1
0.495,0.0125,1
0.5,0.0125,grazing
0.505,0.0125,0
0.51,0.0125,0
0.515,0.0125,0
0.52,0.0125,0
0.525,0.0125,0
0.53,0.0125,0
0.535,0.0125,0
0.54,0.0125,0
0.545,0.0125,0
0.55,0.0125,0
0.555,0.0125,0
0.56,0.0125,0
0.5650000000000001,0.0125,0
0.5700000000000001,0.0125,0
0.5750000000000001,0.0125,0
0.58,0.0125,0
0.585,0.0125,0
0.59,0.0125,0
0.595,0.0125,0
0.6,0.0125,0
0.605,0.0125,0
0.61,0.0125,0
0.615,0.0125,0
0.62,0.0125,0
0.625,0.0125,0
0.63,0.0125,0
0.635,0.0125,0
0.64,0.0125,0
0.645,0.0125,0
0.65,0.0125,0
0.655,0.0125,0
0.66,0.0125,0
0.665,0.0125,0
0.67,0.0125,0
0.675,0.0125,0
0.68,0.0125,0
0.685,0.0125,0
0.6900000000000001,0.0125,0
0.6950000000000001,0.0125,0
0.7000000000000001,0.0125,0
0.705,0.0125,0
0.71,0.0125,0
0.715,0.0125,0
0.72,0.0125,0
0.725,0.0125,0
0.73,0.0125,0
0.735,0.0125,0
0.74,0.0125,0
0.745,0.0125,0
0.75,0.0125,0
0.755,0.0125,0
0.76,0.0125,0
0.765,0.0125,0
0.77,0.0125,0
0.775,0.0125,0
0.78,0.0125,0
0.785,0.0125,0
0.79,0.0125,0
0.795,0.0125,0
0.8,0.0125,0
0.0,0.018750000000000003,1
0.005,0.018750000000000003,1
0.01,0.018750000000000003,1
0.015,0.018750000000000003,1
0.02,0.018750000000000003,1
0.025,0.018750000000000003,1
0.03,0.018750000000000003,1
0.035,0.018750000000000003,1
0.04,0.018750000000000003,1
0.045,0.018750000000000003,1
0.05,0.018750000000000003,1
0.055,0.018750000000000003,1
0.06,0.018750000000000003,1
0.065,0.018750000000000003,1
0.07,0.018750000000000003,1
0.075,0.018750000000000003,1
0.08,0.018750000000000003,1
0.085,0.018750000000000003,1
0.09,0.018750000000000003,1
0.095,0.018750000000000003,1
0.1,0.018750000000000003,1
0.105,0.018750000000000003,1
0.11,0.018750000000000003,1
0.115,0.018750000000000003,1
0.12,0.018750000000000003,1
0.125,0.018750000000000003,1
0.13,0.018750000000000003,1
0.135,0.018750000000000003,1
0.14,0.018750000000000003,1
0.145,0.018750000000000003,1
0.15,0.018750000000000003,1
0.155,0.018750000000000003,1
0.16,0.018750000000000003,1
0.165,0.018750000000000003,1
0.17,0.018750000000000003,1
0.17500000000000002,0.018750000000000003,1
0.18,0.018750000000000003,1
0.185,0.018750000000000003,1
0.19,0.018750000000000003,1
0.195,0.018750000000000003,1
0.2,0.018750000000000003,1
0.20500000000000002,0.018750000000000003,1
0.21,0.018750000000000003,1
0.215,0.018750000000000003,1
0.22,0.018750000000000003,1
0.225,0.018750000000000003,1
0.23,0.018750000000000003,1
0.23500000000000001,0.018750000000000003,1
0.24,0.018750000000000003,1
0.245,0.018750000000000003,1
0.25,0.018750000000000003,1
0.255,0.018750000000000003,1
0.26,0.018750000000000003,1
0.265,0.018750000000000003,1
0.27,0.018750000000000003,1
0.275,0.018750000000000003,1
0.28,0.018750000000000003,1
0.28500000000000003,0.018750000000000003,1
0.29,0.018750000000000003,1
0.295,0.018750000000000003,1
0.3,0.018750000000000003,1
0.305,0.018750000000000003,1
0.31,0.018750000000000003,1
0.315,0.018750000000000003,1
0.32,0.018750000000000003,1
0.325,0.018750000000000003,1
0.33,0.018750000000000003,1
0.335,0.018750000000000003,1
0.34,0.018750000000000003,1
0.34500000000000003,0.018750000000000003,1
0.35000000000000003,0.018750000000000003,1
0.355,0.018750000000000003,1
0.36,0.018750000000000003,1
0.365,0.018750000000000003,1
0.37,0.018750000000000003,1
0.375,0.018750000000000003,1
0.38,0.018750000000000003,1
0.385,0.018750000000000003,1
0.39,0.018750000000000003,1
0.395,0.018750000000000003,1
0.4,0.018750000000000003,1
0.405,0.018750000000000003,1
0.41000000000000003,0.018750000000000003,1
0.41500000000000004,0.018750000000000003,1
0.42,0.018750000000000003,1
0.425,0.018750000000000003,1
0.43,0.018750000000000003,1
0.435,0.018750000000000003,1
0.44,0.018750000000000003,1
0.445,0.018750000000000003,1
0.45,0.018750000000000003,1
0.455,0.018750000000000003,1
0.46,0.018750000000000003,1
0.465,0.018750000000000003,1
0.47000000000000003,0.018750000000000003,1
0.47500000000000003,0.018750000000000003,1
0.48,0.018750000000000003,1
0.485,0.018750000000000003,1
0.49,0.018750000000000003,1
0.495,0.018750000000000003,1
0.5,0.018750000000000003,grazing
0.505,0.018750000000000003,0
0.51,0.018750000000000003,0
0.515,0.018750000000000003,0
0.52,0.018750000000000003,0
0.525,0.018750000000000003,0
0.53,0.018750000000000003,0
0.535,0.018750000000000003,0
0.54,0.018750000000000003,0
0.545,0.018750000000000003,0
0.55,0.018750000000000003,0
0.555,0.018750000000000003,0
0.56,0.018750000000000003,0
0.5650000000000001,0.018750000000000003,0
0.5700000000000001,0.018750000000000003,0
0.5750000000000001,0.018750000000000003,0
0.58,0.018750000000000003,0
0.585,0.018750000000000003,0
0.59,0.018750000000000003,0
0.595,0.018750000000000003,0
0.6,0.018750000000000003,0
0.605,0.018750000000000003,0
0.61,0.018750000000000003,0
0.615,0.018750000000000003,0
0.62,0.018750000000000003,0
0.625,0.018750000000000003,0
0.63,0.018750000000000003,0
0.635,0.018750000000000003,0
0.64,0.018750000000000003,0
0.645,0.018750000000000003,0
0.65,0.018750000000000003,0
0.655,0.018750000000000003,0
0.66,0.018750000000000003,0
0.665,0.018750000000000003,0
0.67,0.018750000000000003,0
0.675,0.018750000000000003,0
0.68,0.018750000000000003,0
0.685,0.018750000000000003,0
0.6900000000000001,0.018750000000000003,0
0.6950000000000001,0.018750000000000003,0
0.7000000000000001,0.018750000000000003,0
0.705,0.018750000000000003,0
0.71,0.018750000000000003,0
0.715,0.018750000000000003,0
0.72,0.018750000000000003,0
0.725,0.018750000000000003,0
0.73,0.018750000000000003,0
0.735,0.018750000000000003,0
0.74,0.018750000000000003,0
0.745,0.018750000000000003,0
0.75,0.018750000000000003,0
0.755,0.018750000000000003,0
0.76,0.018750000000000003,0
0.765,0.018750000000000003,0
0.77,0.018750000000000003,0
0.775,0.018750000000000003,0
0.78,0.018750000000000003,0
0.785,0.018750000000000003,0
0.79,0.018750000000000003,0
0.795,0.018750000000000003,0
0.8,0.018750000000000003,0
0.0,0.025,1
0.005,0.025,1
0.01,0.025,1
0.015,0.025,1
0.02,0.025,1
0.025,0.025,1
0.03,0.025,1
0.035,0.025,1
0.04,0.025,1
0.045,0.025,1
0.05,0.025,1
0.055,0.025,1
0.06,0.025,1
0.065,0.025,1
0.07,0.025,1
0.075,0.025,1
0.08,0.025,1
0.085,0.025,1
0.09,0.025,1
0.095,0.025,1
0.1,0.025,1
0.105,0.025,1
0.11,0.025,1
0.115,0.025,1
0.12,0.025,1
0.125,0.025,1
0.13,0.025,1
0.135,0.025,1
0.14,0.025,1
0.145,0.025,1
0.15,0.025,1
0.155,0.025,1
0.16,0.025,1
0.165,0.025,1
0.17,0.025,1
0.17500000000000002,0.025,1
0.18,0.025,1
0.185,0.025,1
0.19,0.025,1
0.195,0.025,1
0.2,0.025,1
0.20500000000000002,0.025,1
0.21,0.025,1
0.215,0.025,1
0.22,0.025,1
0.225,0.025,1
0.23,0.025,1
0.23500000000000001,0.025,1
0.24,0.025,1
0.245,0.025,1
0.25,0.025,1
0.255,0.025,1
0.26,0.025,1
0.265,0.025,1
0.27,0.025,1
0.275,0.025,1
0.28,0.025,1
0.28500000000000003,0.025,1
0.29,0.025,1
0.295,0.025,1
0.3,0.025,1
0.305,0.025,1
0.31,0.025,1
0.315,0.025,1
0.32,0.025,1
0.325,0.025,1
0.33,0.025,1
0.335,0.025,1
0.34,0.025,1
0.34500000000000003,0.025,1
0.35000000000000003,0.025,1
0.355,0.025,1
0.36,0.025,1
0.365,0.025,1
0.37,0.025,1
0.375,0.025,1
0.38,0.025,1
0.385,0.025,1
0.39,0.025,1
0.395,0.025,1
0.4,0.025,1
0.405,0.025,1
0.41000000000000003,0.025,1
0.41500000000000004,0.025,1
0.42,0.025,1
0.425,0.025,1
0.43,0.025,1
0.435,0.025,1
0.44,0.025,1
0.445,0.025,1
0.45,0.025,1
0.455,0.025,1
0.46,0.025,1
0.465,0.025,1
0.47000000000000003,0.025,1
0.47500000000000003,0.025,1
0.48,0.025,1
0.485,0.025,1
0.49,0.025,1
0.495,0.025,1
0.5,0.025,grazing
0.505,0.025,0
0.51,0.025,0
0.515,0.025,0
0.52,0.025,0
0.525,0.025,0
0.53,0.025,0
0.535,0.025,0
0.54,0.025,0
0.545,0.025,0
0.55,0.025,0
0.555,0.025,0
0.56,0.025,0
0.5650000000000001,0.025,0
0.5700000000000001,0.025,0
0.5750000000000001,0.025,0
0.58,0.025,0
0.585,0.025,0
0.59,0.025,0
0.595,0.025,0
0.6,0.025,0
0.605,0.025,0
0.61,0.025,0
0.615,0.025,0
0.62,0.025,0
0.625,0.025,0
0.63,0.025,0
0.635,0.025,0
0.64,0.025,0
0.645,0.025,0
0.65,0.025,0
0.655,0.025,0
0.66,0.025,0
0.665,0.025,0
0.67,0.025,0
0.675,0.025,0
0.68,0.025,0
0.685,0.025,0
0.6900000000000001,0.025,0
0.6950000000000001,0.025,0
0.7000000000000001,0.025,0
0.705,0.025,0
0.71,0.025,0
0.715,0.025,0
0.72,0.025,0
0.725,0.025,0
0.73,0.025,0
0.735,0.025,0
0.74,0.025,0
0.745,0.025,0
0.75,0.025,0
0.755,0.025,0
0.76,0.025,0
0.765,0.025,0
0.77,0.025,0
0.775,0.025,0
0.78,0.025,0
0.785,0.025,0
0.79,0.025,0
0.795,0.025,0
0.8,0.025,0
0.0,0.03125,1
0.005,0.03125,1
0.01,0.03125,1
0.015,0.03125,1
0.02,0.03125,1
0.025,0.03125,1
0.03,0.03125,1
0.035,0.03125,1
0.04,0.03125,1
0.045,0.03125,1
0.05,0.03125,1
0.055,0.03125,1
0.06,0.03125,1
0.065,0.03125,1
0.07,0.03125,1
0.075,0.03125,1
0.08,0.03125,1
0.085,0.03125,1
0.09,0.03125,1
0.095,0.03125,1
0.1,0.03125,1
0.105,0.03125,1
0.11,0.03125,1
0.115,0.03125,1
0.12,0.03125,1
0.125,0.03125,1
0.13,0.03125,1
0.135,0.03125,1
0.14,0.03125,1
0.145,0.03125,1
0.15,0.03125,1
0.155,0.03125,1
0.16,0.03125,1
0.165,0.03125,1
0.17,0.03125,1
0.17500000000000002,0.03125,1
0.18,0.03125,1
0.185,0.03125,1
0.19,0.03125,1
0.195,0.03125,1
0.2,0.03125,1
0.20500000000000002,0.03125,1
0.21,0.03125,1
0.215,0.03125,1
0.22,0.03125,1
0.225,0.03125,1
0.23,0.03125,1
0.23500000000000001,0.03125,1
0.24,0.03125,1
0.245,0.03125,1
0.25,0.03125,1
0.255,0.03125,1
0.26,0.03125,1
0.265,0.03125,1
0.27,0.03125,1
0.275,0.03125,1
0.28,0.03125,1
0.28500000000000003,0.03125,1
0.29,0.03125,1
0.295,0.03125,1
0.3,0.03125,1
0.305,0.03125,1
0.31,0.03125,1
0.315,0.03125,1
0.32,0.03125,1
0.325,0.03125,1
0.33,0.03125,1
0.335,0.03125,1
0.34,0.03125,1
0.34500000000000003,0.03125,1
0.35000000000000003,0.03125,1
0.355,0.03125,1
0.36,0.03125,1
0.365,0.03125,1
0.37,0.03125,1
0.375,0.03125,1
0.38,0.03125,1
0.385,0.03125,1
0.39,0.03125,1
0.395,0.03125,1
0.4,0.03125,1
0.405,0.03125,1
0.41000000000000003,0.03125,1
0.41500000000000004,0.03125,1
0.42,0.03125,1
0.425,0.03125,1
0.43,0.03125,1
0.435,0.03125,1
0.44,0.03125,1
0.445,0.03125,1
0.45,0.03125,1
0.455,0.03125,1
0.46,0.03125,1
0.465,0.03125,1
0.47000000000000003,0.03125,1
0.47500000000000003,0.03125,1
0.48,0.03125,1
0.485,0.03125,1
0.49,0.03125,1
0.495,0.03125,1
0.5,0.03125,grazing
0.505,0.03125,0
0.51,0.03125,0
0.515,0.03125,0
0.52,0.03125,0
0.525,0.03125,0
0.53,0.03125,0
0.535,0.03125,0
0.54,0.03125,0
0.545,0.03125,0
0.55,0.03125,0
0.555,0.03125,0
0.56,0.03125,0
0.5650000000000001,0.03125,0
0.5700000000000001,0.03125,0
0.5750000000000001,0.03125,0
0.58,0.03125,0
0.585,0.03125,0
0.59,0.03125,0
0.595,0.03125,0
0.6,0.03125,0
0.605,0.03125,0
0.61,0.03125,0
0.615,0.03125,0
0.62,0.03125,0
0.625,0.03125,0
0.63,0.03125,0
0.635,0.03125,0
0.64,0.03125,0
0.645,0.03125,0
0.65,0.03125,0
0.655,0.03125,0
0.66,0.03125,0
0.665,0.03125,0
0.67,0.03125,0
0.675,0.03125,0
0.68,0.03125,0
0.685,0.03125,0
0.6900000000000001,0.03125,0
0.6950000000000001,0.03125,0
0.7000000000000001,0.03125,0
0.705,0.03125,0
0.71,0.03125,0
0.715,0.03125,0
0.72,0.03125,0
0.725,0.03125,0
0.73,0.03125,0
0.735,0.03125,0
0.74,0.03125,0
0.745,0.03125,0
0.75,0.03125,0
0.755,0.03125,0
0.76,0.03125,0
0.765,0.03125,0
0.77,0.03125,0
0.775,0.03125,0
0.78,0.03125,0
0.785,0.03125,0
0.79,0.03125,0
0.795,0.03125,0
0.8,0.03125,0
0.0,0.037500000000000006,1
0.005,0.037500000000000006,1
0.01,0.037500000000000006,1
0.015,0.037500000000000006,1
0.02,0.037500000000000006,1
0.025,0.037500000000000006,1
0.03,0.037500000000000006,1
0.035,0.037500000000000006,1
0.04,0.037500000000000006,1
0.045,0.037500000000000006,1
0.05,0.037500000000000006,1
0.055,0.037500000000000006,1
0.06,0.037500000000000006,1
0.065,0.037500000000000006,1
0.07,0.037500000000000006,1
0.075,0.037500000000000006,1
0.08,0.037500000000000006,1
0.085,0.037500000000000006,1
0.09,0.037500000000000006,1
0.095,0.037500000000000006,1
0.1,0.037500000000000006,1
0.105,0.037500000000000006,1
0.11,0.037500000000000006,1
0.115,0.037500000000000006,1
0.12,0.037500000000000006,1
0.125,0.037500000000000006,1
0.13,0.037500000000000006,1
0.135,0.037500000000000006,1
0.14,0.037500000000000006,1
0.145,0.037500000000000006,1
0.15,0.037500000000000006,1
0.155,0.037500000000000006,1
0.16,0.037500000000000006,1
0.165,0.037500000000000006,1
0.17,0.037500000000000006,1
0.17500000000000002,0.037500000000000006,1
0.18,0.037500000000000006,1
0.185,0.037500000000000006,1
0.19,0.037500000000000006,1
0.195,0.037500000000000006,1
0.2,0.037500000000000006,1
0.20500000000000002,0.037500000000000006,1
0.21,0.037500000000000006,1
0.215,0.037500000000000006,1
0.22,0.037500000000000006,1
0.225,0.037500000000000006,1
0.23,0.037500000000000006,1
0.23500000000000001,0.037500000000000006,1
0.24,0.037500000000000006,1
0.245,0.037500000000000006,1
0.25,0.037500000000000006,1
0.255,0.037500000000000006,1
0.26,0.037500000000000006,1
0.265,0.037500000000000006,1
0.27,0.037500000000000006,1
0.275,0.037500000000000006,1
0.28,0.037500000000000006,1
0.28500000000000003,0.037500000000000006,1
0.29,0.037500000000000006,1
0.295,0.037500000000000006,1
0.3,0.037500000000000006,1
0.305,0.037500000000000006,1
0.31,0.037500000000000006,1
0.315,0.037500000000000006,1
0.32,0.037500000000000006,1
0.325,0.037500000000000006,1
0.33,0.037500000000000006,1
0.335,0.037500000000000006,1
0.34,0.037500000000000006,1
0.34500000000000003,0.037500000000000006,1
0.35000000000000003,0.037500000000000006,1
0.355,0.037500000000000006,1
0.36,0.037500000000000006,1
0.365,0.037500000000000006,1
0.37,0.037500000000000006,1
0.375,0.037500000000000006,1
0.38,0.037500000000000006,1
0.385,0.037500000000000006,1
0.39,0.037500000000000006,1
0.395,0.037500000000000006,1
0.4,0.037500000000000006,1
0.405,0.037500000000000006,1
0.41000000000000003,0.037500000000000006,1
0.41500000000000004,0.037500000000000006,1
0.42,0.037500000000000006,1
0.425,0.037500000000000006,1
0.43,0.037500000000000006,1
0.435,0.037500000000000006,1
0.44,0.037500000000000006,1
0.445,0.037500000000000006,1
0.45,0.037500000000000006,1
0.455,0.037500000000000006,1
0.46,0.037500000000000006,1
0.465,0.037500000000000006,1
0.47000000000000003,0.037500000000000006,1
0.47500000000000003,0.037500000000000006,1
0.48,0.037500000000000006,1
0.485,0.037500000000000006,1
0.49,0.037500000000000006,1
0.495,0.037500000000000006,1
0.5,0.037500000000000006,grazing
0.505,0.037500000000000006,0
0.51,0.037500000000000006,0
0.515,0.037500000000000006,0
0.52,0.037500000000000006,0
0.525,0.037500000000000006,0
0.53,0.037500000000000006,0
0.535,0.037500000000000006,0
0.54,0.037500000000000006,0
0.545,0.037500000000000006,0
0.55,0.037500000000000006,0
0.555,0.037500000000000006,0
0.56,0.037500000000000006,0
0.5650000000000001,0.037500000000000006,0
0.5700000000000001,0.037500000000000006,0
0.5750000000000001,0.037500000000000006,0
0.58,0.037500000000000006,0
0.585,0.037500000000000006,0
0.59,0.037500000000000006,0
0.595,0.037500000000000006,0
0.6,0.037500000000000006,0
0.605,0.037500000000000006,0
0.61,0.037500000000000006,0
0.615,0.037500000000000006,0
0.62,0.037500000000000006,0
0.625,0.037500000000000006,0
0.63,0.037500000000000006,0
0.635,0.037500000000000006,0
0.64,0.037500000000000006,0
0.645,0.037500000000000006,0
0.65,0.037500000000000006,0
0.655,0.037500000000000006,0
0.66,0.037500000000000006,0
0.665,0.037500000000000006,0
0.67,0.037500000000000006,0
0.675,0.037500000000000006,0
0.68,0.037500000000000006,0
0.685,0.037500000000000006,0
0.6900000000000001,0.037500000000000006,0
0.6950000000000001,0.037500000000000006,0
0.7000000000000001,0.037500000000000006,0
0.705,0.037500000000000006,0
0.71,0.037500000000000006,0
0.715,0.037500000000000006,0
0.72,0.037500000000000006,0
0.725,0.037500000000000006,0
0.73,0.037500000000000006,0
0.735,0.037500000000000006,0
0.74,0.037500000000000006,0
0.745,0.037500000000000006,0
0.75,0.037500000000000006,0
0.755,0.037500000000000006,0
0.76,0.037500000000000006,0
0.765,0.037500000000000006,0
0.77,0.037500000000000006,0
0.775,0.037500000000000006,0
0.78,0.037500000000000006,0
0.785,0.037500000000000006,0
0.79,0.037500000000000006,0
0.795,0.037500000000000006,0
0.8,0.037500000000000006,0
0.0,0.043750000000000004,1
0.005,0.043750000000000004,1
0.01,0.043750000000000004,1
0.015,0.043750000000000004,1
0.02,0.043750000000000004,1
0.025,0.043750000000000004,1
0.03,0.043750000000000004,1
0.035,0.043750000000000004,1
0.04,0.043750000000000004,1
0.045,0.043750000000000004,1
0.05,0.043750000000000004,1
0.055,0.043750000000000004,1
0.06,0.043750000000000004,1
0.065,0.043750000000000004,1
0.07,0.043750000000000004,1
0.075,0.043750000000000004,1
0.08,0.043750000000000004,1
0.085,0.043750000000000004,1
0.09,0.043750000000000004,1
0.095,0.043750000000000004,1
0.1,0.043750000000000004,1
0.105,0.043750000000000004,1
0.11,0.043750000000000004,1
0.115,0.043750000000000004,1
0.12,0.043750000000000004,1
0.125,0.043750000000000004,1
0.13,0.043750000000000004,1
0.135,0.043750000000000004,1
0.14,0.043750000000000004,1
0.145,0.043750000000000004,1
0.15,0.043750000000000004,1
0.155,0.043750000000000004,1
0.16,0.043750000000000004,1
0.165,0.043750000000000004,1
0.17,0.043750000000000004,1
0.17500000000000002,0.043750000000000004,1
0.18,0.043750000000000004,1
0.185,0.043750000000000004,1
0.19,0.043750000000000004,1
0.195,0.043750000000000004,1
0.2,0.043750000000000004,1
0.20500000000000002,0.043750000000000004,1
0.21,0.043750000000000004,1
0.215,0.043750000000000004,1
0.22,0.043750000000000004,1
0.225,0.043750000000000004,1
0.23,0.043750000000000004,1
0.23500000000000001,0.043750000000000004,1
0.24,0.043750000000000004,1
0.245,0.043750000000000004,1
0.25,0.043750000000000004,1
0.255,0.043750000000000004,1
0.26,0.043750000000000004,1
0.265,0.043750000000000004,1
0.27,0.043750000000000004,1
0.275,0.043750000000000004,1
0.28,0.043750000000000004,1
0.28500000000000003,0.043750000000000004,1
0.29,0.043750000000000004,1
0.295,0.043750000000000004,1
0.3,0.043750000000000004,1
0.305,0.043750000000000004,1
0.31,0.043750000000000004,1
0.315,0.043750000000000004,1
0.32,0.043750000000000004,1
0.325,0.043750000000000004,1
0.33,0.043750000000000004,1
0.335,0.043750000000000004,1
0.34,0.043750000000000004,1
0.34500000000000003,0.043750000000000004,1
0.35000000000000003,0.043750000000000004,1
0.355,0.043750000000000004,1
0.36,0.043750000000000004,1
0.365,0.043750000000000004,1
0.37,0.043750000000000004,1
0.375,0.043750000000000004,1
0.38,0.043750000000000004,1
0.385,0.043750000000000004,1
0.39,0.043750000000000004,1
0.395,0.043750000000000004,1
0.4,0.043750000000000004,1
0.405,0.043750000000000004,1
0.41000000000000003,0.043750000000000004,1
0.41500000000000004,0.043750000000000004,1
0.42,0.043750000000000004,1
0.425,0.043750000000000004,1
0.43,0.043750000000000004,1
0.435,0.043750000000000004,1
0.44,0.043750000000000004,1
0.445,0.043750000000000004,1
0.45,0.043750000000000004,1
0.455,0.043750000000000004,1
0.46,0.043750000000000004,1
0.465,0.043750000000000004,1
0.47000000000000003,0.043750000000000004,1
0.47500000000000003,0.043750000000000004,1
0.48,0.043750000000000004,1
0.485,0.043750000000000004,1
0.49,0.043750000000000004,1
0.495,0.043750000000000004,1
0.5,0.043750000000000004,grazing
0.505,0.043750000000000004,0
0.51,0.043750000000000004,0
0.515,0.043750000000000004,0
0.52,0.043750000000000004,0
0.525,0.043750000000000004,0
0.53,0.043750000000000004,0
0.535,0.043750000000000004,0
0.54,0.043750000000000004,0
0.545,0.043750000000000004,0
0.55,0.043750000000000004,0
0.555,0.043750000000000004,0
0.56,0.043750000000000004,0
0.5650000000000001,0.043750000000000004,0
0.5700000000000001,0.043750000000000004,0
0.5750000000000001,0.043750000000000004,0
0.58,0.043750000000000004,0
0.585,0.043750000000000004,0
0.59,0.043750000000000004,0
0.595,0.043750000000000004,0
0.6,0.043750000000000004,0
0.605,0.043750000000000004,0
0.61,0.043750000000000004,0
0.615,0.043750000000000004,0
0.62,0.043750000000000004,0
0.625,0.043750000000000004,0
0.63,0.043750000000000004,0
0.635,0.043750000000000004,0
0.64,0.043750000000000004,0
0.645,0.043750000000000004,0
0.65,0.043750000000000004,0
0.655,0.043750000000000004,0
0.66,0.043750000000000004,0
0.665,0.043750000000000004,0
0.67,0.043750000000000004,0
0.675,0.043750000000000004,0
0.68,0.043750000000000004,0
0.685,0.043750000000000004,0
0.6900000000000001,0.043750000000000004,0
0.6950000000000001,0.043750000000000004,0
0.7000000000000001,0.043750000000000004,0
0.705,0.043750000000000004,0
0.71,0.043750000000000004,0
0.715,0.043750000000000004,0
0.72,0.043750000000000004,0
0.725,0.043750000000000004,0
0.73,0.043750000000000004,0
0.735,0.043750000000000004,0
0.74,0.043750000000000004,0
0.745,0.043750000000000004,0
0.75,0.043750000000000004,0
0.755,0.043750000000000004,0
0.76,0.043750000000000004,0
0.765,0.043750000000000004,0
0.77,0.043750000000000004,0
0.775,0.043750000000000004,0
0.78,0.043750000000000004,0
0.785,0.043750000000000004,0
0.79,0.043750000000000004,0
0.795,0.043750000000000004,0
0.8,0.043750000000000004,0
0.0,0.05,1
0.005,0.05,1
0.01,0.05,1
0.015,0.05,1
0.02,0.05,1
0.025,0.05,1
0.03,0.05,1
0.035,0.05,1
0.04,0.05,1
0.045,0.05,1
0.05,0.05,1
0.055,0.05,1
0.06,0.05,1
0.065,0.05,1
0.07,0.05,1
0.075,0.05,1
0.08,0.05,1
0.085,0.05,1
0.09,0.05,1
0.095,0.05,1
0.1,0.05,1
0.105,0.05,1
0.11,0.05,1
0.115,0.05,1
0.12,0.05,1
0.125,0.05,1
0.13,0.05,1
0.135,0.05,1
0.14,0.05,1
0.145,0.05,1
0.15,0.05,1
0.155,0.05,1
0.16,0.05,1
0.165,0.05,1
0.17,0.05,1
0.17500000000000002,0.05,1
0.18,0.05,1
0.185,0.05,1
0.19,0.05,1
0.195,0.05,1
0.2,0.05,1
0.20500000000000002,0.05,1
0.21,0.05,1
0.215,0.05,1
0.22,0.05,1
0.225,0.05,1
0.23,0.05,1
0.23500000000000001,0.05,1
0.24,0.05,1
0.245,0.05,1
0.25,0.05,1
0.255,0.05,1
0.26,0.05,1
0.265,0.05,1
0.27,0.05,1
0.275,0.05,1
0.28,0.05,1
0.28500000000000003,0.05,1
0.29,0.05,1
0.295,0.05,1
0.3,0.05,1
0.305,0.05,1
0.31,0.05,1
0.315,0.05,1
0.32,0.05,1
0.325,0.05,1
0.33,0.05,1
0.335,0.05,1
0.34,0.05,1
0.34500000000000003,0.05,1
0.35000000000000003,0.05,1
0.355,0.05,1
0.36,0.05,1
0.365,0.05,1
0.37,0.05,1
0.375,0.05,1
0.38,0.05,1
0.385,0.05,1
0.39,0.05,1
0.395,0.05,1
0.4,0.05,1
0.405,0.05,1
0.41000000000000003,0.05,1
0.41500000000000004,0.05,1
0.42,0.05,1
0.425,0.05,1
0.43,0.05,1
0.435,0.05,1
0.44,0.05,1
0.445,0.05,1
0.45,0.05,1
0.455,0.05,1
0.46,0.05,1
0.465,0.05,1
0.47000000000000003,0.05,1
0.47500000000000003,0.05,1
0.48,0.05,1
0.485,0.05,1
0.49,0.05,1
0.495,0.05,1
0.5,0.05,grazing
0.505,0.05,0
0.51,0.05,0
0.515,0.05,0
0.52,0.05,0
0.525,0.05,0
0.53,0.05,0
0.535,0.05,0
0.54,0.05,0
0.545,0.05,0
0.55,0.05,0
0.555,0.05,0
0.56,0.05,0
0.5650000000000001,0.05,0
0.5700000000000001,0.05,0
0.5750000000000001,0.05,0
0.58,0.05,0
0.585,0.05,0
0.59,0.05,0
0.595,0.05,0
0.6,0.05,0
0.605,0.05,0
0.61,0.05,0
0.615,0.05,0
0.62,0.05,0
0.625,0.05,0
0.63,0.05,0
0.635,0.05,0
0.64,0.05,0
0.645,0.05,0
0.65,0.05,0
0.655,0.05,0
0.66,0.05,0
0.665,0.05,0
0.67,0.05,0
0.675,0.05,0
0.68,0.05,0
0.685,0.05,0
0.6900000000000001,0.05,0
0.6950000000000001,0.05,0
0.7000000000000001,0.05,0
0.705,0.05,0
0.71,0.05,0
0.715,0.05,0
0.72,0.05,0
0.725,0.05,0
0.73,0.05,0
0.735,0.05,0
0.74,0.05,0
0.745,0.05,0
0.75,0.05,0
0.755,0.05,0
0.76,0.05,0
0.765,0.05,0
0.77,0.05,0
0.775,0.05,0
0.78,0.05,0
0.785,0.05,0
0.79,0.05,0
0.795,0.05,0
0.8,0.05,0
0.0,0.05625,1
0.005,0.05625,1
0.01,0.05625,1
0.015,0.05625,1
0.02,0.05625,1
0.025,0.05625,1
0.03,0.05625,1
0.035,0.05625,1
0.04,0.05625,1
0.045,0.05625,1
0.05,0.05625,1
0.055,0.05625,1
0.06,0.05625,1
0.065,0.05625,1
0.07,0.05625,1
0.075,0.05625,1
0.08,0.05625,1
0.085,0.05625,1
0.09,0.05625,1
0.095,0.05625,1
0.1,0.05625,1
0.105,0.05625,1
0.11,0.05625,1
0.115,0.05625,1
0.12,0.05625,1
0.125,0.05625,1
0.13,0.05625,1
0.135,0.05625,1
0.14,0.05625,1
0.145,0.05625,1
0.15,0.05625,1
0.155,0.05625,1
0.16,0.05625,1
0.165,0.05625,1
0.17,0.05625,1
0.17500000000000002,0.05625,1
0.18,0.05625,1
0.185,0.05625,1
0.19,0.05625,1
0.195,0.05625,1
0.2,0.05625,1
0.20500000000000002,0.05625,1
0.21,0.05625,1
0.215,0.05625,1
0.22,0.05625,1
0.225,0.05625,1
0.23,0.05625,1
0.23500000000000001,0.05625,1
0.24,0.05625,1
0.245,0.05625,1
0.25,0.05625,1
0.255,0.05625,1
0.26,0.05625,1
0.265,0.05625,1
0.27,0.05625,1
0.275,0.05625,1
0.28,0.05625,1
0.28500000000000003,0.05625,1
0.29,0.05625,1
0.295,0.05625,1
0.3,0.05625,1
0.305,0.05625,1
0.31,0.05625,1
0.315,0.05625,1
0.32,0.05625,1
0.325,0.05625,1
0.33,0.05625,1
0.335,0.05625,1
0.34,0.05625,1
0.34500000000000003,0.05625,1
0.35000000000000003,0.05625,1
0.355,0.05625,1
0.36,0.05625,1
0.365,0.05625,1
0.37,0.05625,1
0.375,0.05625,1
0.38,0.05625,1
0.385,0.05625,1
0.39,0.05625,1
0.395,0.05625,1
0.4,0.05625,1
0.405,0.05625,1
0.41000000000000003,0.05625,1
0.41500000000000004,0.05625,1
0.42,0.05625,1
0.425,0.05625,1
0.43,0.05625,1
0.435,0.05625,1
0.44,0.05625,1
0.445,0.05625,1
0.45,0.05625,1
0.455,0.05625,1
0.46,0.05625,1
0.465,0.05625,1
0.47000000000000003,0.05625,1
0.47500000000000003,0.05625,1
0.48,0.05625,1
0.485,0.05625,1
0.49,0.05625,1
0.495,0.05625,1
0.5,0.05625,grazing
0.505,0.05625,0
0.51,0.05625,0
0.515,0.05625,0
0.52,0.05625,0
0.525,0.05625,0
0.53,0.05625,0
0.535,0.05625,0
0.54,0.05625,0
0.545,0.05625,0
0.55,0.05625,0
0.555,0.05625,0
0.56,0.05625,0
0.5650000000000001,0.05625,0
0.5700000000000001,0.05625,0
0.5750000000000001,0.05625,0
0.58,0.05625,0
0.585,0.05625,0
0.59,0.05625,0
0.595,0.05625,0
0.6,0.05625,0
0.605,0.05625,0
0.61,0.05625,0
0.615,0.05625,0
0.62,0.05625,0
0.625,0.05625,0
0.63,0.05625,0
0.635,0.05625,0
0.64,0.05625,0
0.645,0.05625,0
0.65,0.05625,0
0.655,0.05625,0
0.66,0.05625,0
0.665,0.05625,0
0.67,0.05625,0
0.675,0.05625,0
0.68,0.05625,0
0.685,0.05625,0
0.6900000000000001,0.05625,0
0.6950000000000001,0.05625,0
0.7000000000000001,0.05625,0
0.705,0.05625,0
0.71,0.05625,0
0.715,0.05625,0
0.72,0.05625,0
0.725,0.05625,0
0.73,0.05625,0
0.735,0.05625,0
0.74,0.05625,0
0.745,0.05625,0
0.75,0.05625,0
0.755,0.05625,0
0.76,0.05625,0
0.765,0.05625,0
0.77,0.05625,0
0.775,0.05625,0
0.78,0.05625,0
0.785,0.05625,0
0.79,0.05625,0
0.795,0.05625,0
0.8,0.05625,0
0.0,0.0625,1
0.005,0.0625,1
0.01,0.0625,1
0.015,0.0625,1
0.02,0.0625,1
0.025,0.0625,1
0.03,0.0625,1
0.035,0.0625,1
0.04,0.0625,1
0.045,0.0625,1
0.05,0.0625,1
0.055,0.0625,1
0.06,0.0625,1
0.065,0.0625,1
0.07,0.0625,1
0.075,0.0625,1
0.08,0.0625,1
0.085,0.0625,1
0.09,0.0625,1
0.095,0.0625,1
0.1,0.0625,1
0.105,0.0625,1
0.11,0.0625,1
0.115,0.0625,1
0.12,0.0625,1
0.125,0.0625,1
0.13,0.0625,1
0.135,0.0625,1
0.14,0.0625,1
0.145,0.0625,1
0.15,0.0625,1
0.155,0.0625,1
0.16,0.0625,1
0.165,0.0625,1
0.17,0.0625,1
0.17500000000000002,0.0625,1
0.18,0.0625,1
0.185,0.0625,1
0.19,0.0625,1
0.195,0.0625,1
0.2,0.0625,1
0.20500000000000002,0.0625,1
0.21,0.0625,1
0.215,0.0625,1
0.22,0.0625,1
0.225,0.0625,1
0.23,0.0625,1
0.23500000000000001,0.0625,1
0.24,0.0625,1
0.245,0.0625,1
0.25,0.0625,1
0.255,0.0625,1
0.26,0.0625,1
0.265,0.0625,1
0.27,0.0625,1
0.275,0.0625,1
0.28,0.0625,1
0.28500000000000003,0.0625,1
0.29,0.0625,1
0.295,0.0625,1
0.3,0.0625,1
0.305,0.0625,1
0.31,0.0625,1
0.315,0.0625,1
0.32,0.0625,1
0.325,0.0625,1
0.33,0.0625,1
0.335,0.0625,1
0.34,0.0625,1
0.34500000000000003,0.0625,1
0.35000000000000003,0.0625,1
0.355,0.0625,1
0.36,0.0625,1
0.365,0.0625,1
0.37,0.0625,1
0.375,0.0625,1
0.38,0.0625,1
0.385,0.0625,1
0.39,0.0625,1
0.395,0.0625,1
0.4,0.0625,1
0.405,0.0625,1
0.41000000000000003,0.0625,1
0.41500000000000004,0.0625,1
0.42,0.0625,1
0.425,0.0625,1
0.43,0.0625,1
0.435,0.0625,1
0.44,0.0625,1
0.445,0.0625,1
0.45,0.0625,1
0.455,0.0625,1
0.46,0.0625,1
0.465,0.0625,1
0.47000000000000003,0.0625,1
0.47500000000000003,0.0625,1
0.48,0.0625,1
0.485,0.0625,1
0.49,0.0625,1
0.495,0.0625,1
0.5,0.0625,grazing
0.505,0.0625,0
0.51,0.0625,0
0.515,0.0625,0
0.52,0.0625,0
0.525,0.0625,0
0.53,0.0625,0
0.535,0.0625,0
0.54,0.0625,0
0.545,0.0625,0
0.55,0.0625,0
0.555,0.0625,0
0.56,0.0625,0
0.5650000000000001,0.0625,0
0.5700000000000001,0.0625,0
0.5750000000000001,0.0625,0
0.58,0.0625,0
0.585,0.0625,0
0.59,0.0625,0
0.595,0.0625,0
0.6,0.0625,0
0.605,0.0625,0
0.61,0.0625,0
0.615,0.0625,0
0.62,0.0625,0
0.625,0.0625,0
0.63,0.0625,0
0.635,0.0625,0
0.64,0.0625,0
0.645,0.0625,0
0.65,0.0625,0
0.655,0.0625,0
0.66,0.0625,0
0.665,0.0625,0
0.67,0.0625,0
0.675,0.0625,0
0.68,0.0625,0
0.685,0.0625,0
0.6900000000000001,0.0625,0
0.6950000000000001,0.0625,0
0.7000000000000001,0.0625,0
0.705,0.0625,0
0.71,0.0625,0
0.715,0.0625,0
0.72,0.0625,0
0.725,0.0625,0
0.73,0.0625,0
0.735,0.0625,0
0.74,0.0625,0
0.745,0.0625,0
0.75,0.0625,0
0.755,0.0625,0
0.76,0.0625,0
0.765,0.0625,0
0.77,0.0625,0
0.775,0.0625,0
0.78,0.0625,0
0.785,0.0625,0
0.79,0.0625,0
0.795,0.0625,0
0.8,0.0625,0
0.0,0.06875,1
0.005,0.06875,1
0.01,0.06875,1
0.015,0.06875,1
0.02,0.06875,1
0.025,0.06875,1
0.03,0.06875,1
0.035,0.06875,1
0.04,0.06875,1
0.045,0.06875,1
0.05,0.06875,1
0.055,0.06875,1
0.06,0.06875,1
0.065,0.06875,1
0.07,0.06875,1
0.075,0.06875,1
0.08,0.06875,1
0.085,0.06875,1
0.09,0.06875,1
0.095,0.06875,1
0.1,0.06875,1
0.105,0.06875,1
0.11,0.06875,1
0.115,0.06875,1
0.12,0.06875,1
0.125,0.06875,1
0.13,0.06875,1
0.135,0.06875,1
0.14,0.06875,1
0.145,0.06875,1
0.15,0.06875,1
0.155,0.06875,1
0.16,0.06875,1
0.165,0.06875,1
0.17,0.06875,1
0.17500000000000002,0.06875,1
0.18,0.06875,1
0.185,0.06875,1
0.19,0.06875,1
0.195,0.06875,1
0.2,0.06875,1
0.20500000000000002,0.06875,1
0.21,0.06875,1
0.215,0.06875,1
0.22,0.06875,1
0.225,0.06875,1
0.23,0.06875,1
0.23500000000000001,0.06875,1
0.24,0.06875,1
0.245,0.06875,1
0.25,0.06875,1
0.255,0.06875,1
0.26,0.06875,1
0.265,0.06875,1
0.27,0.06875,1
0.275,0.06875,1
0.28,0.06875,1
0.28500000000000003,0.06875,1
0.29,0.06875,1
0.295,0.06875,1
0.3,0.06875,1
0.305,0.06875,1
0.31,0.06875,1
0.315,0.06875,1
0.32,0.06875,1
0.325,0.06875,1
0.33,0.06875,1
0.335,0.06875,1
0.34,0.06875,1
0.34500000000000003,0.06875,1
0.35000000000000003,0.06875,1
0.355,0.06875,1
0.36,0.06875,1
0.365,0.06875,1
0.37,0.06875,1
0.375,0.06875,1
0.38,0.06875,1
0.385,0.06875,1
0.39,0.06875,1
0.395,0.06875,1
0.4,0.06875,1
0.405,0.06875,1
0.41000000000000003,0.06875,1
0.41500000000000004,0.06875,1
0.42,0.06875,1
0.425,0.06875,1
0.43,0.06875,1
0.435,0.06875,1
0.44,0.06875,1
0.445,0.06875,1
0.45,0.06875,1
0.455,0.06875,1
0.46,0.06875,1
0.465,0.06875,1
0.47000000000000003,0.06875,1
0.47500000000000003,0.06875,1
0.48,0.06875,1
0.485,0.06875,1
0.49,0.06875,1
0.495,0.06875,1
0.5,0.06875,grazing
0.505,0.06875,0
0.51,0.06875,0
0.515,0.06875,0
0.52,0.06875,0
0.525,0.06875,0
0.53,0.06875,0
0.535,0.06875,0
0.54,0.06875,0
0.545,0.06875,0
0.55,0.06875,0
0.555,0.06875,0
0.56,0.06875,0
0.5650000000000001,0.06875,0
0.5700000000000001,0.06875,0
0.5750000000000001,0.06875,0
0.58,0.06875,0
0.585,0.06875,0
0.59,0.06875,0
0.595,0.06875,0
0.6,0.06875,0
0.605,0.06875,0
0.61,0.06875,0
0.615,0.06875,0
0.62,0.06875,0
0.625,0.06875,0
0.63,0.06875,0
0.635,0.06875,0
0.64,0.06875,0
0.645,0.06875,0
0.65,0.06875,0
0.655,0.06875,0
0.66,0.06875,0
0.665,0.06875,0
0.67,0.06875,0
0.675,0.06875,0
0.68,0.06875,0
0.685,0.06875,0
0.6900000000000001,0.06875,0
0.6950000000000001,0.06875,0
0.7000000000000001,0.06875,0
0.705,0.06875,0
0.71,0.06875,0
0.715,0.06875,0
0.72,0.06875,0
0.725,0.06875,0
0.73,0.06875,0
0.735,0.06875,0
0.74,0.06875,0
0.745,0.06875,0
0.75,0.06875,0
0.755,0.06875,0
0.76,0.06875,0
0.765,0.06875,0
0.77,0.06875,0
0.775,0.06875,0
0.78,0.06875,0
0.785,0.06875,0
0.79,0.06875,0
0.795,0.06875,0
0.8,0.06875,0
0.0,0.07500000000000001,1
0.005,0.07500000000000001,1
0.01,0.07500000000000001,1
0.015,0.07500000000000001,1
0.02,0.07500000000000001,1
0.025,0.07500000000000001,1
0.03,0.07500000000000001,1
0.035,0.07500000000000001,1
0.04,0.07500000000000001,1
0.045,0.07500000000000001,1
0.05,0.07500000000000001,1
0.055,0.07500000000000001,1
0.06,0.07500000000000001,1
0.065,0.07500000000000001,1
0.07,0.07500000000000001,1
0.075,0.07500000000000001,1
0.08,0.07500000000000001,1
0.085,0.07500000000000001,1
0.09,0.07500000000000001,1
0.095,0.07500000000000001,1
0.1,0.07500000000000001,1
0.105,0.07500000000000001,1
0.11,0.07500000000000001,1
0.115,0.07500000000000001,1
0.12,0.07500000000000001,1
0.125,0.07500000000000001,1
0.13,0.07500000000000001,1
0.135,0.07500000000000001,1
0.14,0.07500000000000001,1
0.145,0.07500000000000001,1
0.15,0.07500000000000001,1
0.155,0.07500000000000001,1
0.16,0.07500000000000001,1
0.165,0.07500000000000001,1
0.17,0.07500000000000001,1
0.17500000000000002,0.07500000000000001,1
0.18,0.07500000000000001,1
0.185,0.07500000000000001,1
0.19,0.07500000000000001,1
0.195,0.07500000000000001,1
0.2,0.07500000000000001,1
0.20500000000000002,0.07500000000000001,1
0.21,0.07500000000000001,1
0.215,0.07500000000000001,1
0.22,0.07500000000000001,1
0.225,0.07500000000000001,1
0.23,0.07500000000000001,1
0.23500000000000001,0.07500000000000001,1
0.24,0.07500000000000001,1
0.245,0.07500000000000001,1
0.25,0.07500000000000001,1
0.255,0.07500000000000001,1
0.26,0.07500000000000001,1
0.265,0.07500000000000001,1
0.27,0.07500000000000001,1
0.275,0.07500000000000001,1
0.28,0.07500000000000001,1
0.28500000000000003,0.07500000000000001,1
0.29,0.07500000000000001,1
0.295,0.07500000000000001,1
0.3,0.07500000000000001,1
0.305,0.07500000000000001,1
0.31,0.07500000000000001,1
0.315,0.07500000000000001,1
0.32,0.07500000000000001,1
0.325,0.07500000000000001,1
0.33,0.07500000000000001,1
0.335,0.07500000000000001,1
0.34,0.07500000000000001,1
0.34500000000000003,0.07500000000000001,1
0.35000000000000003,0.07500000000000001,1
0.355,0.07500000000000001,1
0.36,0.07500000000000001,1
0.365,0.07500000000000001,1
0.37,0.07500000000000001,1
0.375,0.07500000000000001,1
0.38,0.07500000000000001,1
0.385,0.07500000000000001,1
0.39,0.07500000000000001,1
0.395,0.07500000000000001,1
0.4,0.07500000000000001,1
0.405,0.07500000000000001,1
0.41000000000000003,0.07500000000000001,1
0.41500000000000004,0.07500000000000001,1
0.42,0.07500000000000001,1
0.425,0.07500000000000001,1
0.43,0.07500000000000001,1
0.435,0.07500000000000001,1
0.44,0.07500000000000001,1
0.445,0.07500000000000001,1
0.45,0.07500000000000001,1
0.455,0.07500000000000001,1
0.46,0.07500000000000001,1
0.465,0.07500000000000001,1
0.47000000000000003,0.07500000000000001,1
0.47500000000000003,0.07500000000000001,1
0.48,0.07500000000000001,1
0.485,0.07500000000000001,1
0.49,0.07500000000000001,1
0.495,0.07500000000000001,1
0.5,0.07500000000000001,grazing
0.505,0.07500000000000001,0
0.51,0.07500000000000001,0
0.515,0.07500000000000001,0
0.52,0.07500000000000001,0
0.525,0.07500000000000001,0
0.53,0.07500000000000001,0
0.535,0.07500000000000001,0
0.54,0.07500000000000001,0
0.545,0.07500000000000001,0
0.55,0.07500000000000001,0
0.555,0.07500000000000001,0
0.56,0.07500000000000001,0
0.5650000000000001,0.07500000000000001,0
0.5700000000000001,0.07500000000000001,0
0.5750000000000001,0.07500000000000001,0
0.58,0.07500000000000001,0
0.585,0.07500000000000001,0
0.59,0.07500000000000001,0
0.595,0.07500000000000001,0
0.6,0.07500000000000001,0
0.605,0.07500000000000001,0
0.61,0.07500000000000001,0
0.615,0.07500000000000001,0
0.62,0.07500000000000001,0
0.625,0.07500000000000001,0
0.63,0.07500000000000001,0
0.635,0.07500000000000001,0
0.64,0.07500000000000001,0
0.645,0.07500000000000001,0
0.65,0.07500000000000001,0
0.655,0.07500000000000001,0
0.66,0.07500000000000001,0
0.665,0.07500000000000001,0
0.67,0.07500000000000001,0
0.675,0.07500000000000001,0
0.68,0.07500000000000001,0
0.685,0.07500000000000001,0
0.6900000000000001,0.07500000000000001,0
0.6950000000000001,0.07500000000000001,0
0.7000000000000001,0.07500000000000001,0
0.705,0.07500000000000001,0
0.71,0.07500000000000001,0
0.715,0.07500000000000001,0
0.72,0.07500000000000001,0
0.725,0.07500000000000001,0
0.73,0.07500000000000001,0
0.735,0.07500000000000001,0
0.74,0.07500000000000001,0
0.745,0.07500000000000001,0
0.75,0.07500000000000001,0
0.755,0.07500000000000001,0
0.76,0.07500000000000001,0
0.765,0.07500000000000001,0
0.77,0.07500000000000001,0
0.775,0.07500000000000001,0
0.78,0.07500000000000001,0
0.785,0.07500000000000001,0
0.79,0.07500000000000001,0
0.795,0.07500000000000001,0
0.8,0.07500000000000001,0
0.0,0.08125,1
0.005,0.08125,1
0.01,0.08125,1
0.015,0.08125,1
0.02,0.08125,1
0.025,0.08125,1
0.03,0.08125,1
0.035,0.08125,1
0.04,0.08125,1
0.045,0.08125,1
0.05,0.08125,1
0.055,0.08125,1
0.06,0.08125,1
0.065,0.08125,1
0.07,0.08125,1
0.075,0.08125,1
0.08,0.08125,1
0.085,0.08125,1
0.09,0.08125,1
0.095,0.08125,1
0.1,0.08125,1
0.105,0.08125,1
0.11,0.08125,1
0.115,0.08125,1
0.12,0.08125,1
0.125,0.08125,1
0.13,0.08125,1
0.135,0.08125,1
0.14,0.08125,1
0.145,0.08125,1
0.15,0.08125,1
0.155,0.08125,1
0.16,0.08125,1
0.165,0.08125,1
0.17,0.08125,1
0.17500000000000002,0.08125,1
0.18,0.08125,1
0.185,0.08125,1
0.19,0.08125,1
0.195,0.08125,1
0.2,0.08125,1
0.20500000000000002,0.08125,1
0.21,0.08125,1
0.215,0.08125,1
0.22,0.08125,1
0.225,0.08125,1
0.23,0.08125,1
0.23500000000000001,0.08125,1
0.24,0.08125,1
0.245,0.08125,1
0.25,0.08125,1
0.255,0.08125,1
0.26,0.08125,1
0.265,0.08125,1
0.27,0.08125,1
0.275,0.08125,1
0.28,0.08125,1
0.28500000000000003,0.08125,1
0.29,0.08125,1
0.295,0.08125,1
0.3,0.08125,1
0.305,0.08125,1
0.31,0.08125,1
0.315,0.08125,1
0.32,0.08125,1
0.325,0.08125,1
0.33,0.08125,1
0.335,0.08125,1
0.34,0.08125,1
0.34500000000000003,0.08125,1
0.35000000000000003,0.08125,1
0.355,0.08125,1
0.36,0.08125,1
0.365,0.08125,1
0.37,0.08125,1
0.375,0.08125,1
0.38,0.08125,1
0.385,0.08125,1
0.39,0.08125,1
0.395,0.08125,1
0.4,0.08125,1
0.405,0.08125,1
0.41000000000000003,0.08125,1
0.41500000000000004,0.08125,1
0.42,0.08125,1
0.425,0.08125,1
0.43,0.08125,1
0.435,0.08125,1
0.44,0.08125,1
0.445,0.08125,1
0.45,0.08125,1
0.455,0.08125,1
0.46,0.08125,1
0.465,0.08125,1
0.47000000000000003,0.08125,1
0.47500000000000003,0.08125,1
0.48,0.08125,1
0.485,0.08125,1
0.49,0.08125,1
0.495,0.08125,1
0.5,0.08125,grazing
0.505,0.08125,0
0.51,0.08125,0
0.515,0.08125,0
0.52,0.08125,0
0.525,0.08125,0
0.53,0.08125,0
0.535,0.08125,0
0.54,0.08125,0
0.545,0.08125,0
0.55,0.08125,0
0.555,0.08125,0
0.56,0.08125,0
0.5650000000000001,0.08125,0
0.5700000000000001,0.08125,0
0.5750000000000001,0.08125,0
0.58,0.08125,0
0.585,0.08125,0
0.59,0.08125,0
0.595,0.08125,0
0.6,0.08125,0
0.605,0.08125,0
0.61,0.08125,0
0.615,0.08125,0
0.62,0.08125,0
0.625,0.08125,0
0.63,0.08125,0
0.635,0.08125,0
0.64,0.08125,0
0.645,0.08125,0
0.65,0.08125,0
0.655,0.08125,0
0.66,0.08125,0
0.665,0.08125,0
0.67,0.08125,0
0.675,0.08125,0
0.68,0.08125,0
0.685,0.08125,0
0.6900000000000001,0.08125,0
0.6950000000000001,0.08125,0
0.7000000000000001,0.08125,0
0.705,0.08125,0
0.71,0.08125,0
0.715,0.08125,0
0.72,0.08125,0
0.725,0.08125,0
0.73,0.08125,0
0.735,0.08125,0
0.74,0.08125,0
0.745,0.08125,0
0.75,0.08125,0
0.755,0.08125,0
0.76,0.08125,0
0.765,0.08125,0
0.77,0.08125,0
0.775,0.08125,0
0.78,0.08125,0
0.785,0.08125,0
0.79,0.08125,0
0.795,0.08125,0
0.8,0.08125,0
0.0,0.08750000000000001,1
0.005,0.08750000000000001,1
0.01,0.08750000000000001,1
0.015,0.08750000000000001,1
0.02,0.08750000000000001,1
0.025,0.08750000000000001,1
0.03,0.08750000000000001,1
0.035,0.08750000000000001,1
0.04,0.08750000000000001,1
0.045,0.08750000000000001,1
0.05,0.08750000000000001,1
0.055,0.08750000000000001,1
0.06,0.08750000000000001,1
0.065,0.08750000000000001,1
0.07,0.08750000000000001,1
0.075,0.08750000000000001,1
0.08,0.08750000000000001,1
0.085,0.08750000000000001,1
0.09,0.08750000000000001,1
0.095,0.08750000000000001,1
0.1,0.08750000000000001,1
0.105,0.08750000000000001,1
0.11,0.08750000000000001,1
0.115,0.08750000000000001,1
0.12,0.08750000000000001,1
0.125,0.08750000000000001,1
0.13,0.08750000000000001,1
0.135,0.08750000000000001,1
0.14,0.08750000000000001,1
0.145,0.08750000000000001,1
0.15,0.08750000000000001,1
0.155,0.08750000000000001,1
0.16,0.08750000000000001,1
0.165,0.08750000000000001,1
0.17,0.08750000000000001,1
0.17500000000000002,0.08750000000000001,1
0.18,0.08750000000000001,1
0.185,0.08750000000000001,1
0.19,0.08750000000000001,1
0.195,0.08750000000000001,1
0.2,0.08750000000000001,1
0.20500000000000002,0.08750000000000001,1
0.21,0.08750000000000001,1
0.215,0.08750000000000001,1
0.22,0.08750000000000001,1
0.225,0.08750000000000001,1
0.23,0.08750000000000001,1
0.23500000000000001,0.08750000000000001,1
0.24,0.08750000000000001,1
0.245,0.08750000000000001,1
0.25,0.08750000000000001,1
0.255,0.08750000000000001,1
0.26,0.08750000000000001,1
0.265,0.08750000000000001,1
0.27,0.08750000000000001,1
0.275,0.08750000000000001,1
0.28,0.08750000000000001,1
0.28500000000000003,0.08750000000000001,1
0.29,0.08750000000000001,1
0.295,0.08750000000000001,1
0.3,0.08750000000000001,1
0.305,0.08750000000000001,1
0.31,0.08750000000000001,1
0.315,0.08750000000000001,1
0.32,0.08750000000000001,1
0.325,0.08750000000000001,1
0.33,0.08750000000000001,1
0.335,0.08750000000000001,1
0.34,0.08750000000000001,1
0.34500000000000003,0.08750000000000001,1
0.35000000000000003,0.08750000000000001,1
0.355,0.08750000000000001,1
0.36,0.08750000000000001,1
0.365,0.08750000000000001,1
0.37,0.08750000000000001,1
0.375,0.08750000000000001,1
0.38,0.08750000000000001,1
0.385,0.08750000000000001,1
0.39,0.08750000000000001,1
0.395,0.08750000000000001,1
0.4,0.08750000000000001,1
0.405,0.08750000000000001,1
0.41000000000000003,0.08750000000000001,1
0.41500000000000004,0.08750000000000001,1
0.42,0.08750000000000001,1
0.425,0.08750000000000001,1
0.43,0.08750000000000001,1
0.435,0.08750000000000001,1
0.44,0.08750000000000001,1
0.445,0.08750000000000001,1
0.45,0.08750000000000001,1
0.455,0.08750000000000001,1
0.46,0.08750000000000001,1
0.465,0.08750000000000001,1
0.47000000000000003,0.08750000000000001,1
0.47500000000000003,0.08750000000000001,1
0.48,0.08750000000000001,1
0.485,0.08750000000000001,1
0.49,0.08750000000000001,1
0.495,0.08750000000000001,1
0.5,0.08750000000000001,grazing
0.505,0.08750000000000001,0
0.51,0.08750000000000001,0
0.515,0.08750000000000001,0
0.52,0.08750000000000001,0
0.525,0.08750000000000001,0
0.53,0.08750000000000001,0
0.535,0.08750000000000001,0
0.54,0.08750000000000001,0
0.545,0.08750000000000001,0
0.55,0.08750000000000001,0
0.555,0.08750000000000001,0
0.56,0.08750000000000001,0
0.5650000000000001,0.08750000000000001,0
0.5700000000000001,0.08750000000000001,0
0.5750000000000001,0.08750000000000001,0
0.58,0.08750000000000001,0
0.585,0.08750000000000001,0
0.59,0.08750000000000001,0
0.595,0.08750000000000001,0
0.6,0.08750000000000001,0
0.605,0.08750000000000001,0
0.61,0.08750000000000001,0
0.615,0.08750000000000001,0
0.62,0.08750000000000001,0
0.625,0.08750000000000001,0
0.63,0.08750000000000001,0
0.635,0.08750000000000001,0
0.64,0.08750000000000001,0
0.645,0.08750000000000001,0
0.65,0.08750000000000001,0
0.655,0.08750000000000001,0
0.66,0.08750000000000001,0
0.665,0.08750000000000001,0
0.67,0.08750000000000001,0
0.675,0.08750000000000001,0
0.68,0.08750000000000001,0
0.685,0.08750000000000001,0
0.6900000000000001,0.08750000000000001,0
0.6950000000000001,0.08750000000000001,0
0.7000000000000001,0.08750000000000001,0
0.705,0.08750000000000001,0
0.71,0.08750000000000001,0
0.715,0.08750000000000001,0
0.72,0.08750000000000001,0
0.725,0.08750000000000001,0
0.73,0.08750000000000001,0
0.735,0.08750000000000001,0
0.74,0.08750000000000001,0
0.745,0.08750000000000001,0
0.75,0.08750000000000001,0
0.755,0.08750000000000001,0
0.76,0.08750000000000001,0
0.765,0.08750000000000001,0
0.77,0.08750000000000001,0
0.775,0.08750000000000001,0
0.78,0.08750000000000001,0
0.785,0.08750000000000001,0
0.79,0.08750000000000001,0
0.795,0.08750000000000001,0
0.8,0.08750000000000001,0
0.0,0.09375,1
0.005,0.09375,1
0.01,0.09375,1
0.015,0.09375,1
0.02,0.09375,1
0.025,0.09375,1
0.03,0.09375,1
0.035,0.09375,1
0.04,0.09375,1
0.045,0.09375,1
0.05,0.09375,1
0.055,0.09375,1
0.06,0.09375,1
0.065,0.09375,1
0.07,0.09375,1
0.075,0.09375,1
0.08,0.09375,1
0.085,0.09375,1
0.09,0.09375,1
0.095,0.09375,1
0.1,0.09375,1
0.105,0.09375,1
0.11,0.09375,1
0.115,0.09375,1
0.12,0.09375,1
0.125,0.09375,1
0.13,0.09375,1
0.135,0.09375,1
0.14,0.09375,1
0.145,0.09375,1
0.15,0.09375,1
0.155,0.09375,1
0.16,0.09375,1
0.165,0.09375,1
0.17,0.09375,1
0.17500000000000002,0.09375,1
0.18,0.09375,1
0.185,0.09375,1
0.19,0.09375,1
0.195,0.09375,1
0.2,0.09375,1
0.20500000000000002,0.09375,1
0.21,0.09375,1
0.215,0.09375,1
0.22,0.09375,1
0.225,0.09375,1
0.23,0.09375,1
0.23500000000000001,0.09375,1
0.24,0.09375,1
0.245,0.09375,1
0.25,0.09375,1
0.255,0.09375,1
0.26,0.09375,1
0.265,0.09375,1
0.27,0.09375,1
0.275,0.09375,1
0.28,0.09375,1
0.28500000000000003,0.09375,1
0.29,0.09375,1
0.295,0.09375,1
0.3,0.09375,1
0.305,0.09375,1
0.31,0.09375,1
0.315,0.09375,1
0.32,0.09375,1
0.325,0.09375,1
0.33,0.09375,1
0.335,0.09375,1
0.34,0.09375,1
0.34500000000000003,0.09375,1
0.35000000000000003,0.09375,1
0.355,0.09375,1
0.36,0.09375,1
0.365,0.09375,1
0.37,0.09375,1
0.375,0.09375,1
0.38,0.09375,1
0.385,0.09375,1
0.39,0.09375,1
0.395,0.09375,1
0.4,0.09375,1
0.405,0.09375,1
0.41000000000000003,0.09375,1
0.41500000000000004,0.09375,1
0.42,0.09375,1
0.425,0.09375,1
0.43,0.09375,1
0.435,0.09375,1
0.44,0.09375,1
0.445,0.09375,1
0.45,0.09375,1
0.455,0.09375,1
0.46,0.09375,1
0.465,0.09375,1
0.47000000000000003,0.09375,1
0.47500000000000003,0.09375,1
0.48,0.09375,1
0.485,0.09375,1
0.49,0.09375,1
0.495,0.09375,1
0.5,0.09375,grazing
0.505,0.09375,0
0.51,0.09375,0
0.515,0.09375,0
0.52,0.09375,0
0.525,0.09375,0
0.53,0.09375,0
0.535,0.09375,0
0.54,0.09375,0
0.545,0.09375,0
0.55,0.09375,0
0.555,0.09375,0
0.56,0.09375,0
0.5650000000000001,0.09375,0
0.5700000000000001,0.09375,0
0.5750000000000001,0.09375,0
0.58,0.09375,0
0.585,0.09375,0
0.59,0.09375,0
0.595,0.09375,0
0.6,0.09375,0
0.605,0.09375,0
0.61,0.09375,0
0.615,0.09375,0
0.62,0.09375,0
0.625,0.09375,0
0.63,0.09375,0
0.635,0.09375,0
0.64,0.09375,0
0.645,0.09375,0
0.65,0.09375,0
0.655,0.09375,0
0.66,0.09375,0
0.665,0.09375,0
0.67,0.09375,0
0.675,0.09375,0
0.68,0.09375,0
0.685,0.09375,0
0.6900000000000001,0.09375,0
0.6950000000000001,0.09375,0
0.7000000000000001,0.09375,0
0.705,0.09375,0
0.71,0.09375,0
0.715,0.09375,0
0.72,0.09375,0
0.725,0.09375,0
0.73,0.09375,0
0.735,0.09375,0
0.74,0.09375,0
0.745,0.09375,0
0.75,0.09375,0
0.755,0.09375,0
0.76,0.09375,0
0.765,0.09375,0
0.77,0.09375,0
0.775,0.09375,0
0.78,0.09375,0
0.785,0.09375,0
0.79,0.09375,0
0.795,0.09375,0
0.8,0.09375,0
0.0,0.1,1
0.005,0.1,1
0.01,0.1,1
0.015,0.1,1
0.02,0.1,1
0.025,0.1,1
0.03,0.1,1
0.035,0.1,1
0.04,0.1,1
0.045,0.1,1
0.05,0.1,1
0.055,0.1,1
0.06,0.1,1
0.065,0.1,1
0.07,0.1,1
0.075,0.1,1
0.08,0.1,1
0.085,0.1,1
0.09,0.1,1
0.095,0.1,1
0.1,0.1,1
0.105,0.1,1
0.11,0.1,1
0.115,0.1,1
0.12,0.1,1
0.125,0.1,1
0.13,0.1,1
0.135,0.1,1
0.14,0.1,1
0.145,0.1,1
0.15,0.1,1
0.155,0.1,1
0.16,0.1,1
0.165,0.1,1
0.17,0.1,1
0.17500000000000002,0.1,1
0.18,0.1,1
0.185,0.1,1
0.19,0.1,1
0.195,0.1,1
0.2,0.1,1
0.20500000000000002,0.1,1
0.21,0.1,1
0.215,0.1,1
0.22,0.1,1
0.225,0.1,1
0.23,0.1,1
0.23500000000000001,0.1,1
0.24,0.1,1
0.245,0.1,1
0.25,0.1,1
0.255,0.1,1
0.26,0.1,1
0.265,0.1,1
0.27,0.1,1
0.275,0.1,1
0.28,0.1,1
0.28500000000000003,0.1,1
0.29,0.1,1
0.295,0.1,1
0.3,0.1,1
0.305,0.1,1
0.31,0.1,1
0.315,0.1,1
0.32,0.1,1
0.325,0.1,1
0.33,0.1,1
0.335,0.1,1
0.34,0.1,1
0.34500000000000003,0.1,1
0.35000000000000003,0.1,1
0.355,0.1,1
0.36,0.1,1
0.365,0.1,1
0.37,0.1,1
0.375,0.1,1
0.38,0.1,1
0.385,0.1,1
0.39,0.1,1
0.395,0.1,1
0.4,0.1,1
0.405,0.1,1
0.41000000000000003,0.1,1
0.41500000000000004,0.1,1
0.42,0.1,1
0.425,0.1,1
0.43,0.1,1
0.435,0.1,1
0.44,0.1,1
0.445,0.1,1
0.45,0.1,1
0.455,0.1,1
0.46,0.1,1
0.465,0.1,1
0.47000000000000003,0.1,1
0.47500000000000003,0.1,1
0.48,0.1,1
0.485,0.1,1
0.49,0.1,1
0.495,0.1,1
0.5,0.1,grazing
0.505,0.1,0
0.51,0.1,0
0.515,0.1,0
0.52,0.1,0
0.525,0.1,0
0.53,0.1,0
0.535,0.1,0
0.54,0.1,0
0.545,0.1,0
0.55,0.1,0
0.555,0.1,0
0.56,0.1,0
0.5650000000000001,0.1,0
0.5700000000000001,0.1,0
0.5750000000000001,0.1,0
0.58,0.1,0
0.585,0.1,0
0.59,0.1,0
0.595,0.1,0
0.6,0.1,0
0.605,0.1,0
0.61,0.1,0
0.615,0.1,0
0.62,0.1,0
0.625,0.1,0
0.63,0.1,0
0.635,0.1,0
0.64,0.1,0
0.645,0.1,0
0.65,0.1,0
0.655,0.1,0
0.66,0.1,0
0.665,0.1,0
0.67,0.1,0
0.675,0.1,0
0.68,0.1,0
0.685,0.1,0
0.6900000000000001,0.1,0
0.6950000000000001,0.1,0
0.7000000000000001,0.1,0
0.705,0.1,0
0.71,0.1,0
0.715,0.1,0
0.72,0.1,0
0.725,0.1,0
0.73,0.1,0
0.735,0.1,0
0.74,0.1,0
0.745,0.1,0
0.75,0.1,0
0.755,0.1,0
0.76,0.1,0
0.765,0.1,0
0.77,0.1,0
0.775,0.1,0
0.78,0.1,0
0.785,0.1,0
0.79,0.1,0
0.795,0.1,0
0.8,0.1,0
0.0,0.10625000000000001,1
0.005,0.10625000000000001,1
0.01,0.10625000000000001,1
0.015,0.10625000000000001,1
0.02,0.10625000000000001,1
0.025,0.10625000000000001,1
0.03,0.10625000000000001,1
0.035,0.10625000000000001,1
0.04,0.10625000000000001,1
0.045,0.10625000000000001,1
0.05,0.10625000000000001,1
0.055,0.10625000000000001,1
0.06,0.10625000000000001,1
0.065,0.10625000000000001,1
0.07,0.10625000000000001,1
0.075,0.10625000000000001,1
0.08,0.10625000000000001,1
0.085,0.10625000000000001,1
0.09,0.10625000000000001,1
0.095,0.10625000000000001,1
0.1,0.10625000000000001,1
0.105,0.10625000000000001,1
0.11,0.10625000000000001,1
0.115,0.10625000000000001,1
0.12,0.10625000000000001,1
0.125,0.10625000000000001,1
0.13,0.10625000000000001,1
0.135,0.10625000000000001,1
0.14,0.10625000000000001,1
0.145,0.10625000000000001,1
0.15,0.10625000000000001,1
0.155,0.10625000000000001,1
0.16,0.10625000000000001,1
0.165,0.10625000000000001,1
0.17,0.10625000000000001,1
0.17500000000000002,0.10625000000000001,1
0.18,0.10625000000000001,1
0.185,0.10625000000000001,1
0.19,0.10625000000000001,1
0.195,0.10625000000000001,1
0.2,0.10625000000000001,1
0.20500000000000002,0.10625000000000001,1
0.21,0.10625000000000001,1
0.215,0.10625000000000001,1
0.22,0.10625000000000001,1
0.225,0.10625000000000001,1
0.23,0.10625000000000001,1
0.23500000000000001,0.10625000000000001,1
0.24,0.10625000000000001,1
0.245,0.10625000000000001,1
0.25,0.10625000000000001,1
0.255,0.10625000000000001,1
0.26,0.10625000000000001,1
0.265,0.10625000000000001,1
0.27,0.10625000000000001,1
0.275,0.10625000000000001,1
0.28,0.10625000000000001,1
0.28500000000000003,0.10625000000000001,1
0.29,0.10625000000000001,1
0.295,0.10625000000000001,1
0.3,0.10625000000000001,1
0.305,0.10625000000000001,1
0.31,0.10625000000000001,1
0.315,0.10625000000000001,1
0.32,0.10625000000000001,1
0.325,0.10625000000000001,1
0.33,0.10625000000000001,1
0.335,0.10625000000000001,1
0.34,0.10625000000000001,1
0.34500000000000003,0.10625000000000001,1
0.35000000000000003,0.10625000000000001,1
0.355,0.10625000000000001,1
0.36,0.10625000000000001,1
0.365,0.10625000000000001,1
0.37,0.10625000000000001,1
0.375,0.10625000000000001,1
0.38,0.10625000000000001,1
0.385,0.10625000000000001,1
0.39,0.10625000000000001,1
0.395,0.10625000000000001,1
0.4,0.10625000000000001,1
0.405,0.10625000000000001,1
0.41000000000000003,0.10625000000000001,1
0.41500000000000004,0.10625000000000001,1
0.42,0.10625000000000001,1
0.425,0.10625000000000001,1
0.43,0.10625000000000001,1
0.435,0.10625000000000001,1
0.44,0.10625000000000001,1
0.445,0.10625000000000001,1
0.45,0.10625000000000001,1
0.455,0.10625000000000001,1
0.46,0.10625000000000001,1
0.465,0.10625000000000001,1
0.47000000000000003,0.10625000000000001,1
0.47500000000000003,0.10625000000000001,1
0.48,0.10625000000000001,1
0.485,0.10625000000000001,1
0.49,0.10625000000000001,1
0.495,0.10625000000000001,1
0.5,0.10625000000000001,grazing
0.505,0.10625000000000001,0
0.51,0.10625000000000001,0
0.515,0.10625000000000001,0
0.52,0.10625000000000001,0
0.525,0.10625000000000001,0
0.53,0.10625000000000001,0
0.535,0.10625000000000001,0
0.54,0.10625000000000001,0
0.545,0.10625000000000001,0
0.55,0.10625000000000001,0
0.555,0.10625000000000001,0
0.56,0.10625000000000001,0
0.5650000000000001,0.10625000000000001,0
0.5700000000000001,0.10625000000000001,0
0.5750000000000001,0.10625000000000001,0
0.58,0.10625000000000001,0
0.585,0.10625000000000001,0
0.59,0.10625000000000001,0
0.595,0.10625000000000001,0
0.6,0.10625000000000001,0
0.605,0.10625000000000001,0
0.61,0.10625000000000001,0
0.615,0.10625000000000001,0
0.62,0.10625000000000001,0
0.625,0.10625000000000001,0
0.63,0.10625000000000001,0
0.635,0.10625000000000001,0
0.64,0.10625000000000001,0
0.645,0.10625000000000001,0
0.65,0.10625000000000001,0
0.655,0.10625000000000001,0
0.66,0.10625000000000001,0
0.665,0.10625000000000001,0
0.67,0.10625000000000001,0
0.675,0.10625000000000001,0
0.68,0.10625000000000001,0
0.685,0.10625000000000001,0
0.6900000000000001,0.10625000000000001,0
0.6950000000000001,0.10625000000000001,0
0.7000000000000001,0.10625000000000001,0
0.705,0.10625000000000001,0
0.71,0.10625000000000001,0
0.715,0.10625000000000001,0
0.72,0.10625000000000001,0
0.725,0.10625000000000001,0
0.73,0.10625000000000001,0
0.735,0.10625000000000001,0
0.74,0.10625000000000001,0
0.745,0.10625000000000001,0
0.75,0.10625000000000001,0
0.755,0.10625000000000001,0
0.76,0.10625000000000001,0
0.765,0.10625000000000001,0
0.77,0.10625000000000001,0
0.775,0.10625000000000001,0
0.78,0.10625000000000001,0
0.785,0.10625000000000001,0
0.79,0.10625000000000001,0
0.795,0.10625000000000001,0
0.8,0.10625000000000001,0
0.0,0.1125,1
0.005,0.1125,1
0.01,0.1125,1
0.015,0.1125,1
0.02,0.1125,1
0.025,0.1125,1
0.03,0.1125,1
0.035,0.1125,1
0.04,0.1125,1
0.045,0.1125,1
0.05,0.1125,1
0.055,0.1125,1
0.06,0.1125,1
0.065,0.1125,1
0.07,0.1125,1
0.075,0.1125,1
0.08,0.1125,1
0.085,0.1125,1
0.09,0.1125,1
0.095,0.1125,1
0.1,0.1125,1
0.105,0.1125,1
0.11,0.1125,1
0.115,0.1125,1
0.12,0.1125,1
0.125,0.1125,1
0.13,0.1125,1
0.135,0.1125,1
0.14,0.1125,1
0.145,0.1125,1
0.15,0.1125,1
0.155,0.1125,1
0.16,0.1125,1
0.165,0.1125,1
0.17,0.1125,1
0.17500000000000002,0.1125,1
0.18,0.1125,1
0.185,0.1125,1
0.19,0.1125,1
0.195,0.1125,1
0.2,0.1125,1
0.20500000000000002,0.1125,1
0.21,0.1125,1
0.215,0.1125,1
0.22,0.1125,1
0.225,0.1125,1
0.23,0.1125,1
0.23500000000000001,0.1125,1
0.24,0.1125,1
0.245,0.1125,1
0.25,0.1125,1
0.255,0.1125,1
0.26,0.1125,1
0.265,0.1125,1
0.27,0.1125,1
0.275,0.1125,1
0.28,0.1125,1
0.28500000000000003,0.1125,1
0.29,0.1125,1
0.295,0.1125,1
0.3,0.1125,1
0.305,0.1125,1
0.31,0.1125,1
0.315,0.1125,1
0.32,0.1125,1
0.325,0.1125,1
0.33,0.1125,1
0.335,0.1125,1
0.34,0.1125,1
0.34500000000000003,0.1125,1
0.35000000000000003,0.1125,1
0.355,0.1125,1
0.36,0.1125,1
0.365,0.1125,1
0.37,0.1125,1
0.375,0.1125,1
0.38,0.1125,1
0.385,0.1125,1
0.39,0.1125,1
0.395,0.1125,1
0.4,0.1125,1
0.405,0.1125,1
0.41000000000000003,0.1125,1
0.41500000000000004,0.1125,1
0.42,0.1125,1
0.425,0.1125,1
0.43,0.1125,1
0.435,0.1125,1
0.44,0.1125,1
0.445,0.1125,1
0.45,0.1125,1
0.455,0.1125,1
0.46,0.1125,1
0.465,0.1125,1
0.47000000000000003,0.1125,1
0.47500000000000003,0.1125,1
0.48,0.1125,1
0.485,0.1125,1
0.49,0.1125,1
0.495,0.1125,1
0.5,0.1125,grazing
0.505,0.1125,0
0.51,0.1125,0
0.515,0.1125,0
0.52,0.1125,0
0.525,0.1125,0
0.53,0.1125,0
0.535,0.1125,0
0.54,0.1125,0
0.545,0.1125,0
0.55,0.1125,0
0.555,0.1125,0
0.56,0.1125,0
0.5650000000000001,0.1125,0
0.5700000000000001,0.1125,0
0.5750000000000001,0.1125,0
0.58,0.1125,0
0.585,0.1125,0
0.59,0.1125,0
0.595,0.1125,0
0.6,0.1125,0
0.605,0.1125,0
0.61,0.1125,0
0.615,0.1125,0
0.62,0.1125,0
0.625,0.1125,0
0.63,0.1125,0
0.635,0.1125,0
0.64,0.1125,0
0.645,0.1125,0
0.65,0.1125,0
0.655,0.1125,0
0.66,0.1125,0
0.665,0.1125,0
0.67,0.1125,0
0.675,0.1125,0
0.68,0.1125,0
0.685,0.1125,0
0.6900000000000001,0.1125,0
0.6950000000000001,0.1125,0
0.7000000000000001,0.1125,0
0.705,0.1125,0
0.71,0.1125,0
0.715,0.1125,0
0.72,0.1125,0
0.725,0.1125,0
0.73,0.1125,0
0.735,0.1125,0
0.74,0.1125,0
0.745,0.1125,0
0.75,0.1125,0
0.755,0.1125,0
0.76,0.1125,0
0.765,0.1125,0
0.77,0.1125,0
0.775,0.1125,0
0.78,0.1125,0
0.785,0.1125,0
0.79,0.1125,0
0.795,0.1125,0
0.8,0.1125,0
0.0,0.11875000000000001,1
0.005,0.11875000000000001,1
0.01,0.11875000000000001,1
0.015,0.11875000000000001,1
0.02,0.11875000000000001,1
0.025,0.11875000000000001,1
0.03,0.11875000000000001,1
0.035,0.11875000000000001,1
0.04,0.11875000000000001,1
0.045,0.11875000000000001,1
0.05,0.11875000000000001,1
0.055,0.11875000000000001,1
0.06,0.11875000000000001,1
0.065,0.11875000000000001,1
0.07,0.11875000000000001,1
0.075,0.11875000000000001,1
0.08,0.11875000000000001,1
0.085,0.11875000000000001,1
0.09,0.11875000000000001,1
0.095,0.11875000000000001,1
0.1,0.11875000000000001,1
0.105,0.11875000000000001,1
0.11,0.11875000000000001,1
0.115,0.11875000000000001,1
0.12,0.11875000000000001,1
0.125,0.11875000000000001,1
0.13,0.11875000000000001,1
0.135,0.11875000000000001,1
0.14,0.11875000000000001,1
0.145,0.11875000000000001,1
0.15,0.11875000000000001,1
0.155,0.11875000000000001,1
0.16,0.11875000000000001,1
0.165,0.11875000000000001,1
0.17,0.11875000000000001,1
0.17500000000000002,0.11875000000000001,1
0.18,0.11875000000000001,1
0.185,0.11875000000000001,1
0.19,0.11875000000000001,1
0.195,0.11875000000000001,1
0.2,0.11875000000000001,1
0.20500000000000002,0.11875000000000001,1
0.21,0.11875000000000001,1
0.215,0.11875000000000001,1
0.22,0.11875000000000001,1
0.225,0.11875000000000001,1
0.23,0.11875000000000001,1
0.23500000000000001,0.11875000000000001,1
0.24,0.11875000000000001,1
0.245,0.11875000000000001,1
0.25,0.11875000000000001,1
0.255,0.11875000000000001,1
0.26,0.11875000000000001,1
0.265,0.11875000000000001,1
0.27,0.11875000000000001,1
0.275,0.11875000000000001,1
0.28,0.11875000000000001,1
0.28500000000000003,0.11875000000000001,1
0.29,0.11875000000000001,1
0.295,0.11875000000000001,1
0.3,0.11875000000000001,1
0.305,0.11875000000000001,1
0.31,0.11875000000000001,1
0.315,0.11875000000000001,1
0.32,0.11875000000000001,1
0.325,0.11875000000000001,1
0.33,0.11875000000000001,1
0.335,0.11875000000000001,1
0.34,0.11875000000000001,1
0.34500000000000003,0.11875000000000001,1
0.35000000000000003,0.11875000000000001,1
0.355,0.11875000000000001,1
0.36,0.11875000000000001,1
0.365,0.11875000000000001,1
0.37,0.11875000000000001,1
0.375,0.11875000000000001,1
0.38,0.11875000000000001,1
0.385,0.11875000000000001,1
0.39,0.11875000000000001,1
0.395,0.11875000000000001,1
0.4,0.11875000000000001,1
0.405,0.11875000000000001,1
0.41000000000000003,0.11875000000000001,1
0.41500000000000004,0.11875000000000001,1
0.42,0.11875000000000001,1
0.425,0.11875000000000001,1
0.43,0.11875000000000001,1
0.435,0.11875000000000001,1
0.44,0.11875000000000001,1
0.445,0.11875000000000001,1
0.45,0.11875000000000001,1
0.455,0.11875000000000001,1
0.46,0.11875000000000001,1
0.465,0.11875000000000001,1
0.47000000000000003,0.11875000000000001,1
0.47500000000000003,0.11875000000000001,1
0.48,0.11875000000000001,1
0.485,0.11875000000000001,1
0.49,0.11875000000000001,1
0.495,0.11875000000000001,1
0.5,0.11875000000000001,grazing
0.505,0.11875000000000001,0
0.51,0.11875000000000001,0
0.515,0.11875000000000001,0
0.52,0.11875000000000001,0
0.525,0.11875000000000001,0
0.53,0.11875000000000001,0
0.535,0.11875000000000001,0
0.54,0.11875000000000001,0
0.545,0.11875000000000001,0
0.55,0.11875000000000001,0
0.555,0.11875000000000001,0
0.56,0.11875000000000001,0
0.5650000000000001,0.11875000000000001,0
0.5700000000000001,0.11875000000000001,0
0.5750000000000001,0.11875000000000001,0
0.58,0.11875000000000001,0
0.585,0.11875000000000001,0
0.59,0.11875000000000001,0
0.595,0.11875000000000001,0
0.6,0.11875000000000001,0
0.605,0.11875000000000001,0
0.61,0.11875000000000001,0
0.615,0.11875000000000001,0
0.62,0.11875000000000001,0
0.625,0.11875000000000001,0
0.63,0.11875000000000001,0
0.635,0.11875000000000001,0
0.64,0.11875000000000001,0
0.645,0.11875000000000001,0
0.65,0.11875000000000001,0
0.655,0.11875000000000001,0
0.66,0.11875000000000001,0
0.665,0.11875000000000001,0
0.67,0.11875000000000001,0
0.675,0.11875000000000001,0
0.68,0.11875000000000001,0
0.685,0.11875000000000001,0
0.6900000000000001,0.11875000000000001,0
0.6950000000000001,0.11875000000000001,0
0.7000000000000001,0.11875000000000001,0
0.705,0.11875000000000001,0
0.71,0.11875000000000001,0
0.715,0.11875000000000001,0
0.72,0.11875000000000001,0
0.725,0.11875000000000001,0
0.73,0.11875000000000001,0
0.735,0.11875000000000001,0
0.74,0.11875000000000001,0
0.745,0.11875000000000001,0
0.75,0.11875000000000001,0
0.755,0.11875000000000001,0
0.76,0.11875000000000001,0
0.765,0.11875000000000001,0
0.77,0.11875000000000001,0
0.775,0.11875000000000001,0
0.78,0.11875000000000001,0
0.785,0.11875000000000001,0
0.79,0.11875000000000001,0
0.795,0.11875000000000001,0
0.8,0.11875000000000001,0
0.0,0.125,1
0.005,0.125,1
0.01,0.125,1
0.015,0.125,1
0.02,0.125,1
0.025,0.125,1
0.03,0.125,1
0.035,0.125,1
0.04,0.125,1
0.045,0.125,1
0.05,0.125,1
0.055,0.125,1
0.06,0.125,1
0.065,0.125,1
0.07,0.125,1
0.075,0.125,1
0.08,0.125,1
0.085,0.125,1
0.09,0.125,1
0.095,0.125,1
0.1,0.125,1
0.105,0.125,1
0.11,0.125,1
0.115,0.125,1
0.12,0.125,1
0.125,0.125,1
0.13,0.125,1
0.135,0.125,1
0.14,0.125,1
0.145,0.125,1
0.15,0.125,1
0.155,0.125,1
0.16,0.125,1
0.165,0.125,1
0.17,0.125,1
0.17500000000000002,0.125,1
0.18,0.125,1
0.185,0.125,1
0.19,0.125,1
0.195,0.125,1
0.2,0.125,1
0.20500000000000002,0.125,1
0.21,0.125,1
0.215,0.125,1
0.22,0.125,1
0.225,0.125,1
0.23,0.125,1
0.23500000000000001,0.125,1
0.24,0.125,1
0.245,0.125,1
0.25,0.125,1
0.255,0.125,1
0.26,0.125,1
0.265,0.125,1
0.27,0.125,1
0.275,0.125,1
0.28,0.125,1
0.28500000000000003,0.125,1
0.29,0.125,1
0.295,0.125,1
0.3,0.125,1
0.305,0.125,1
0.31,0.125,1
0.315,0.125,1
0.32,0.125,1
0.325,0.125,1
0.33,0.125,1
0.335,0.125,1
0.34,0.125,1
0.34500000000000003,0.125,1
0.35000000000000003,0.125,1
0.355,0.125,1
0.36,0.125,1
0.365,0.125,1
0.37,0.125,1
0.375,0.125,1
0.38,0.125,1
0.385,0.125,1
0.39,0.125,1
0.395,0.125,1
0.4,0.125,1
0.405,0.125,1
0.41000000000000003,0.125,1
0.41500000000000004,0.125,1
0.42,0.125,1
0.425,0.125,1
0.43,0.125,1
0.435,0.125,1
0.44,0.125,1
0.445,0.125,1
0.45,0.125,1
0.455,0.125,1
0.46,0.125,1
0.465,0.125,1
0.47000000000000003,0.125,1
0.47500000000000003,0.125,1
0.48,0.125,1
0.485,0.125,1
0.49,0.125,1
0.495,0.125,1
0.5,0.125,grazing
0.505,0.125,0
0.51,0.125,0
0.515,0.125,0
0.52,0.125,0
0.525,0.125,0
0.53,0.125,0
0.535,0.125,0
0.54,0.125,0
0.545,0.125,0
0.55,0.125,0
0.555,0.125,0
0.56,0.125,0
0.5650000000000001,0.125,0
0.5700000000000001,0.125,0
0.5750000000000001,0.125,0
0.58,0.125,0
0.585,0.125,0
0.59,0.125,0
0.595,0.125,0
0.6,0.125,0
0.605,0.125,0
0.61,0.125,0
0.615,0.125,0
0.62,0.125,0
0.625,0.125,0
0.63,0.125,0
0.635,0.125,0
0.64,0.125,0
0.645,0.125,0
0.65,0.125,0
0.655,0.125,0
0.66,0.125,0
0.665,0.125,0
0.67,0.125,0
0.675,0.125,0
0.68,0.125,0
0.685,0.125,0
0.6900000000000001,0.125,0
0.6950000000000001,0.125,0
0.7000000000000001,0.125,0
0.705,0.125,0
0.71,0.125,0
0.715,0.125,0
0.72,0.125,0
0.725,0.125,0
0.73,0.125,0
0.735,0.125,0
0.74,0.125,0
0.745,0.125,0
0.75,0.125,0
0.755,0.125,0
0.76,0.125,0
0.765,0.125,0
0.77,0.125,0
0.775,0.125,0
0.78,0.125,0
0.785,0.125,0
0.79,0.125,0
0.795,0.125,0
0.8,0.125,0
0.0,0.13125,1
0.005,0.13125,1
0.01,0.13125,1
0.015,0.13125,1
0.02,0.13125,1
0.025,0.13125,1
0.03,0.13125,1
0.035,0.13125,1
0.04,0.13125,1
0.045,0.13125,1
0.05,0.13125,1
0.055,0.13125,1
0.06,0.13125,1
0.065,0.13125,1
0.07,0.13125,1
0.075,0.13125,1
0.08,0.13125,1
0.085,0.13125,1
0.09,0.13125,1
0.095,0.13125,1
0.1,0.13125,1
0.105,0.13125,1
0.11,0.13125,1
0.115,0.13125,1
0.12,0.13125,1
0.125,0.13125,1
0.13,0.13125,1
0.135,0.13125,1
0.14,0.13125,1
0.145,0.13125,1
0.15,0.13125,1
0.155,0.13125,1
0.16,0.13125,1
0.165,0.13125,1
0.17,0.13125,1
0.17500000000000002,0.13125,1
0.18,0.13125,1
0.185,0.13125,1
0.19,0.13125,1
0.195,0.13125,1
0.2,0.13125,1
0.20500000000000002,0.13125,1
0.21,0.13125,1
0.215,0.13125,1
0.22,0.13125,1
0.225,0.13125,1
0.23,0.13125,1
0.23500000000000001,0.13125,1
0.24,0.13125,1
0.245,0.13125,1
0.25,0.13125,1
0.255,0.13125,1
0.26,0.13125,1
0.265,0.13125,1
0.27,0.13125,1
0.275,0.13125,1
0.28,0.13125,1
0.28500000000000003,0.13125,1
0.29,0.13125,1
0.295,0.13125,1
0.3,0.13125,1
0.305,0.13125,1
0.31,0.13125,1
0.315,0.13125,1
0.32,0.13125,1
0.325,0.13125,1
0.33,0.13125,1
0.335,0.13125,1
0.34,0.13125,1
0.34500000000000003,0.13125,1
0.35000000000000003,0.13125,1
0.355,0.13125,1
0.36,0.13125,1
0.365,0.13125,1
0.37,0.13125,1
0.375,0.13125,1
0.38,0.13125,1
0.385,0.13125,1
0.39,0.13125,1
0.395,0.13125,1
0.4,0.13125,1
0.405,0.13125,1
0.41000000000000003,0.13125,1
0.41500000000000004,0.13125,1
0.42,0.13125,1
0.425,0.13125,1
0.43,0.13125,1
0.435,0.13125,1
0.44,0.13125,1
0.445,0.13125,1
0.45,0.13125,1
0.455,0.13125,1
0.46,0.13125,1
0.465,0.13125,1
0.47000000000000003,0.13125,1
0.47500000000000003,0.13125,1
0.48,0.13125,1
0.485,0.13125,1
0.49,0.13125,1
0.495,0.13125,1
0.5,0.13125,grazing
0.505,0.13125,0
0.51,0.13125,0
0.515,0.13125,0
0.52,0.13125,0
0.525,0.13125,0
0.53,0.13125,0
0.535,0.13125,0
0.54,0.13125,0
0.545,0.13125,0
0.55,0.13125,0
0.555,0.13125,0
0.56,0.13125,0
0.5650000000000001,0.13125,0
0.5700000000000001,0.13125,0
0.5750000000000001,0.13125,0
0.58,0.13125,0
0.585,0.13125,0
0.59,0.13125,0
0.595,0.13125,0
0.6,0.13125,0
0.605,0.13125,0
0.61,0.13125,0
0.615,0.13125,0
0.62,0.13125,0
0.625,0.13125,0
0.63,0.13125,0
0.635,0.13125,0
0.64,0.13125,0
0.645,0.13125,0
0.65,0.13125,0
0.655,0.13125,0
0.66,0.13125,0
0.665,0.13125,0
0.67,0.13125,0
0.675,0.13125,0
0.68,0.13125,0
0.685,0.13125,0
0.6900000000000001,0.13125,0
0.6950000000000001,0.13125,0
0.7000000000000001,0.13125,0
0.705,0.13125,0
0.71,0.13125,0
0.715,0.13125,0
0.72,0.13125,0
0.725,0.13125,0
0.73,0.13125,0
0.735,0.13125,0
0.74,0.13125,0
0.745,0.13125,0
0.75,0.13125,0
0.755,0.13125,0
0.76,0.13125,0
0.765,0.13125,0
0.77,0.13125,0
0.775,0.13125,0
0.78,0.13125,0
0.785,0.13125,0
0.79,0.13125,0
0.795,0.13125,0
0.8,0.13125,0
0.0,0.1375,1
0.005,0.1375,1
0.01,0.1375,1
0.015,0.1375,1
0.02,0.1375,1
0.025,0.1375,1
0.03,0.1375,1
0.035,0.1375,1
0.04,0.1375,1
0.045,0.1375,1
0.05,0.1375,1
0.055,0.1375,1
0.06,0.1375,1
0.065,0.1375,1
0.07,0.1375,1
0.075,0.1375,1
0.08,0.1375,1
0.085,0.1375,1
0.09,0.1375,1
0.095,0.1375,1
0.1,0.1375,1
0.105,0.1375,1
0.11,0.1375,1
0.115,0.1375,1
0.12,0.1375,1
0.125,0.1375,1
0.13,0.1375,1
0.135,0.1375,1
0.14,0.1375,1
0.145,0.1375,1
0.15,0.1375,1
0.155,0.1375,1
0.16,0.1375,1
0.165,0.1375,1
0.17,0.1375,1
0.17500000000000002,0.1375,1
0.18,0.1375,1
0.185,0.1375,1
0.19,0.1375,1
0.195,0.1375,1
0.2,0.1375,1
0.20500000000000002,0.1375,1
0.21,0.1375,1
0.215,0.1375,1
0.22,0.1375,1
0.225,0.1375,1
0.23,0.1375,1
0.23500000000000001,0.1375,1
0.24,0.1375,1
0.245,0.1375,1
0.25,0.1375,1
0.255,0.1375,1
0.26,0.1375,1
0.265,0.1375,1
0.27,0.1375,1
0.275,0.1375,1
0.28,0.1375,1
0.28500000000000003,0.1375,1
0.29,0.1375,1
0.295,0.1375,1
0.3,0.1375,1
0.305,0.1375,1
0.31,0.1375,1
0.315,0.1375,1
0.32,0.1375,1
0.325,0.1375,1
0.33,0.1375,1
0.335,0.1375,1
0.34,0.1375,1
0.34500000000000003,0.1375,1
0.35000000000000003,0.1375,1
0.355,0.1375,1
0.36,0.1375,1
0.365,0.1375,1
0.37,0.1375,1
0.375,0.1375,1
0.38,0.1375,1
0.385,0.1375,1
0.39,0.1375,1
0.395,0.1375,1
0.4,0.1375,1
0.405,0.1375,1
0.41000000000000003,0.1375,1
0.41500000000000004,0.1375,1
0.42,0.1375,1
0.425,0.1375,1
0.43,0.1375,1
0.435,0.1375,1
0.44,0.1375,1
0.445,0.1375,1
0.45,0.1375,1
0.455,0.1375,1
0.46,0.1375,1
0.465,0.1375,1
0.47000000000000003,0.1375,1
0.47500000000000003,0.1375,1
0.48,0.1375,1
0.485,0.1375,1
0.49,0.1375,1
0.495,0.1375,1
0.5,0.1375,grazing
0.505,0.1375,0
0.51,0.1375,0
0.515,0.1375,0
0.52,0.1375,0
0.525,0.1375,0
0.53,0.1375,0
0.535,0.1375,0
0.54,0.1375,0
0.545,0.1375,0
0.55,0.1375,0
0.555,0.1375,0
0.56,0.1375,0
0.5650000000000001,0.1375,0
0.5700000000000001,0.1375,0
0.5750000000000001,0.1375,0
0.58,0.1375,0
0.585,0.1375,0
0.59,0.1375,0
0.595,0.1375,0
0.6,0.1375,0
0.605,0.1375,0
0.61,0.1375,0
0.615,0.1375,0
0.62,0.1375,0
0.625,0.1375,0
0.63,0.1375,0
0.635,0.1375,0
0.64,0.1375,0
0.645,0.1375,0
0.65,0.1375,0
0.655,0.1375,0
0.66,0.1375,0
0.665,0.1375,0
0.67,0.1375,0
0.675,0.1375,0
0.68,0.1375,0
0.685,0.1375,0
0.6900000000000001,0.1375,0
0.6950000000000001,0.1375,0
0.7000000000000001,0.1375,0
0.705,0.1375,0
0.71,0.1375,0
0.715,0.1375,0
0.72,0.1375,0
0.725,0.1375,0
0.73,0.1375,0
0.735,0.1375,0
0.74,0.1375,0
0.745,0.1375,0
0.75,0.1375,0
0.755,0.1375,0
0.76,0.1375,0
0.765,0.1375,0
0.77,0.1375,0
0.775,0.1375,0
0.78,0.1375,0
0.785,0.1375,0
0.79,0.1375,0
0.795,0.1375,0
0.8,0.1375,0
0.0,0.14375000000000002,1
0.005,0.14375000000000002,1
0.01,0.14375000000000002,1
0.015,0.14375000000000002,1
0.02,0.14375000000000002,1
0.025,0.14375000000000002,1
0.03,0.14375000000000002,1
0.035,0.14375000000000002,1
0.04,0.14375000000000002,1
0.045,0.14375000000000002,1
0.05,0.14375000000000002,1
0.055,0.14375000000000002,1
0.06,0.14375000000000002,1
0.065,0.14375000000000002,1
0.07,0.14375000000000002,1
0.075,0.14375000000000002,1
0.08,0.14375000000000002,1
0.085,0.14375000000000002,1
0.09,0.14375000000000002,1
0.095,0.14375000000000002,1
0.1,0.14375000000000002,1
0.105,0.14375000000000002,1
0.11,0.14375000000000002,1
0.115,0.14375000000000002,1
0.12,0.14375000000000002,1
0.125,0.14375000000000002,1
0.13,0.14375000000000002,1
0.135,0.14375000000000002,1
0.14,0.14375000000000002,1
0.145,0.14375000000000002,1
0.15,0.14375000000000002,1
0.155,0.14375000000000002,1
0.16,0.14375000000000002,1
0.165,0.14375000000000002,1
0.17,0.14375000000000002,1
0.17500000000000002,0.14375000000000002,1
0.18,0.14375000000000002,1
0.185,0.14375000000000002,1
0.19,0.14375000000000002,1
0.195,0.14375000000000002,1
0.2,0.14375000000000002,1
0.20500000000000002,0.14375000000000002,1
0.21,0.14375000000000002,1
0.215,0.14375000000000002,1
0.22,0.14375000000000002,1
0.225,0.14375000000000002,1
0.23,0.14375000000000002,1
0.23500000000000001,0.14375000000000002,1
0.24,0.14375000000000002,1
0.245,0.14375000000000002,1
0.25,0.14375000000000002,1
0.255,0.14375000000000002,1
0.26,0.14375000000000002,1
0.265,0.14375000000000002,1
0.27,0.14375000000000002,1
0.275,0.14375000000000002,1
0.28,0.14375000000000002,1
0.28500000000000003,0.14375000000000002,1
0.29,0.14375000000000002,1
0.295,0.14375000000000002,1
0.3,0.14375000000000002,1
0.305,0.14375000000000002,1
0.31,0.14375000000000002,1
0.315,0.14375000000000002,1
0.32,0.14375000000000002,1
0.325,0.14375000000000002,1
0.33,0.14375000000000002,1
0.335,0.14375000000000002,1
0.34,0.14375000000000002,1
0.34500000000000003,0.14375000000000002,1
0.35000000000000003,0.14375000000000002,1
0.355,0.14375000000000002,1
0.36,0.14375000000000002,1
0.365,0.14375000000000002,1
0.37,0.14375000000000002,1
0.375,0.14375000000000002,1
0.38,0.14375000000000002,1
0.385,0.14375000000000002,1
0.39,0.14375000000000002,1
0.395,0.14375000000000002,1
0.4,0.14375000000000002,1
0.405,0.14375000000000002,1
0.41000000000000003,0.14375000000000002,1
0.41500000000000004,0.14375000000000002,1
0.42,0.14375000000000002,1
0.425,0.14375000000000002,1
0.43,0.14375000000000002,1
0.435,0.14375000000000002,1
0.44,0.14375000000000002,1
0.445,0.14375000000000002,1
0.45,0.14375000000000002,1
0.455,0.14375000000000002,1
0.46,0.14375000000000002,1
0.465,0.14375000000000002,1
0.47000000000000003,0.14375000000000002,1
0.47500000000000003,0.14375000000000002,1
0.48,0.14375000000000002,1
0.485,0.14375000000000002,1
0.49,0.14375000000000002,1
0.495,0.14375000000000002,1
0.5,0.14375000000000002,grazing
0.505,0.14375000000000002,0
0.51,0.14375000000000002,0
0.515,0.14375000000000002,0
0.52,0.14375000000000002,0
0.525,0.14375000000000002,0
0.53,0.14375000000000002,0
0.535,0.14375000000000002,0
0.54,0.14375000000000002,0
0.545,0.14375000000000002,0
0.55,0.14375000000000002,0
0.555,0.14375000000000002,0
0.56,0.14375000000000002,0
0.5650000000000001,0.14375000000000002,0
0.5700000000000001,0.14375000000000002,0
0.5750000000000001,0.14375000000000002,0
0.58,0.14375000000000002,0
0.585,0.14375000000000002,0
0.59,0.14375000000000002,0
0.595,0.14375000000000002,0
0.6,0.14375000000000002,0
0.605,0.14375000000000002,0
0.61,0.14375000000000002,0
0.615,0.14375000000000002,0
0.62,0.14375000000000002,0
0.625,0.14375000000000002,0
0.63,0.14375000000000002,0
0.635,0.14375000000000002,0
0.64,0.14375000000000002,0
0.645,0.14375000000000002,0
0.65,0.14375000000000002,0
0.655,0.14375000000000002,0
0.66,0.14375000000000002,0
0.665,0.14375000000000002,0
0.67,0.14375000000000002,0
0.675,0.14375000000000002,0
0.68,0.14375000000000002,0
0.685,0.14375000000000002,0
0.6900000000000001,0.14375000000000002,0
0.6950000000000001,0.14375000000000002,0
0.7000000000000001,0.14375000000000002,0
0.705,0.14375000000000002,0
0.71,0.14375000000000002,0
0.715,0.14375000000000002,0
0.72,0.14375000000000002,0
0.725,0.14375000000000002,0
0.73,0.14375000000000002,0
0.735,0.14375000000000002,0
0.74,0.14375000000000002,0
0.745,0.14375000000000002,0
0.75,0.14375000000000002,0
0.755,0.14375000000000002,0
0.76,0.14375000000000002,0
0.765,0.14375000000000002,0
0.77,0.14375000000000002,0
0.775,0.14375000000000002,0
0.78,0.14375000000000002,0
0.785,0.14375000000000002,0
0.79,0.14375000000000002,0
0.795,0.14375000000000002,0
0.8,0.14375000000000002,0
0.0,0.15000000000000002,1
0.005,0.15000000000000002,1
0.01,0.15000000000000002,1
0.015,0.15000000000000002,1
0.02,0.15000000000000002,1
0.025,0.15000000000000002,1
0.03,0.15000000000000002,1
0.035,0.15000000000000002,1
0.04,0.15000000000000002,1
0.045,0.15000000000000002,1
0.05,0.15000000000000002,1
0.055,0.15000000000000002,1
0.06,0.15000000000000002,1
0.065,0.15000000000000002,1
0.07,0.15000000000000002,1
0.075,0.15000000000000002,1
0.08,0.15000000000000002,1
0.085,0.15000000000000002,1
0.09,0.15000000000000002,1
0.095,0.15000000000000002,1
0.1,0.15000000000000002,1
0.105,0.15000000000000002,1
0.11,0.15000000000000002,1
0.115,0.15000000000000002,1
0.12,0.15000000000000002,1
0.125,0.15000000000000002,1
0.13,0.15000000000000002,1
0.135,0.15000000000000002,1
0.14,0.15000000000000002,1
0.145,0.15000000000000002,1
0.15,0.15000000000000002,1
0.155,0.15000000000000002,1
0.16,0.15000000000000002,1
0.165,0.15000000000000002,1
0.17,0.15000000000000002,1
0.17500000000000002,0.15000000000000002,1
0.18,0.15000000000000002,1
0.185,0.15000000000000002,1
0.19,0.15000000000000002,1
0.195,0.15000000000000002,1
0.2,0.15000000000000002,1
0.20500000000000002,0.15000000000000002,1
0.21,0.15000000000000002,1
0.215,0.15000000000000002,1
0.22,0.15000000000000002,1
0.225,0.15000000000000002,1
0.23,0.15000000000000002,1
0.23500000000000001,0.15000000000000002,1
0.24,0.15000000000000002,1
0.245,0.15000000000000002,1
0.25,0.15000000000000002,1
0.255,0.15000000000000002,1
0.26,0.15000000000000002,1
0.265,0.15000000000000002,1
0.27,0.15000000000000002,1
0.275,0.15000000000000002,1
0.28,0.15000000000000002,1
0.28500000000000003,0.15000000000000002,1
0.29,0.15000000000000002,1
0.295,0.15000000000000002,1
0.3,0.15000000000000002,1
0.305,0.15000000000000002,1
0.31,0.15000000000000002,1
0.315,0.15000000000000002,1
0.32,0.15000000000000002,1
0.325,0.15000000000000002,1
0.33,0.15000000000000002,1
0.335,0.15000000000000002,1
0.34,0.15000000000000002,1
0.34500000000000003,0.15000000000000002,1
0.35000000000000003,0.15000000000000002,1
0.355,0.15000000000000002,1
0.36,0.15000000000000002,1
0.365,0.15000000000000002,1
0.37,0.15000000000000002,1
0.375,0.15000000000000002,1
0.38,0.15000000000000002,1
0.385,0.15000000000000002,1
0.39,0.15000000000000002,1
0.395,0.15000000000000002,1
0.4,0.15000000000000002,1
0.405,0.15000000000000002,1
0.41000000000000003,0.15000000000000002,1
0.41500000000000004,0.15000000000000002,1
0.42,0.15000000000000002,1
0.425,0.15000000000000002,1
0.43,0.15000000000000002,1
0.435,0.15000000000000002,1
0.44,0.15000000000000002,1
0.445,0.15000000000000002,1
0.45,0.15000000000000002,1
0.455,0.15000000000000002,1
0.46,0.15000000000000002,1
0.465,0.15000000000000002,1
0.47000000000000003,0.15000000000000002,1
0.47500000000000003,0.15000000000000002,1
0.48,0.15000000000000002,1
0.485,0.15000000000000002,1
0.49,0.15000000000000002,1
0.495,0.15000000000000002,1
0.5,0.15000000000000002,grazing
0.505,0.15000000000000002,0
0.51,0.15000000000000002,0
0.515,0.15000000000000002,0
0.52,0.15000000000000002,0
0.525,0.15000000000000002,0
0.53,0.15000000000000002,0
0.535,0.15000000000000002,0
0.54,0.15000000000000002,0
0.545,0.15000000000000002,0
0.55,0.15000000000000002,0
0.555,0.15000000000000002,0
0.56,0.15000000000000002,0
0.5650000000000001,0.15000000000000002,0
0.5700000000000001,0.15000000000000002,0
0.5750000000000001,0.15000000000000002,0
0.58,0.15000000000000002,0
0.585,0.15000000000000002,0
0.59,0.15000000000000002,0
0.595,0.15000000000000002,0
0.6,0.15000000000000002,0
0.605,0.15000000000000002,0
0.61,0.15000000000000002,0
0.615,0.15000000000000002,0
0.62,0.15000000000000002,0
0.625,0.15000000000000002,0
0.63,0.15000000000000002,0
0.635,0.15000000000000002,0
0.64,0.15000000000000002,0
0.645,0.15000000000000002,0
0.65,0.15000000000000002,0
0.655,0.15000000000000002,0
0.66,0.15000000000000002,0
0.665,0.15000000000000002,0
0.67,0.15000000000000002,0
0.675,0.15000000000000002,0
0.68,0.15000000000000002,0
0.685,0.15000000000000002,0
0.6900000000000001,0.15000000000000002,0
0.6950000000000001,0.15000000000000002,0
0.7000000000000001,0.15000000000000002,0
0.705,0.15000000000000002,0
0.71,0.15000000000000002,0
0.715,0.15000000000000002,0
0.72,0.15000000000000002,0
0.725,0.15000000000000002,0
0.73,0.15000000000000002,0
0.735,0.15000000000000002,0
0.74,0.15000000000000002,0
0.745,0.15000000000000002,0
0.75,0.15000000000000002,0
0.755,0.15000000000000002,0
0.76,0.15000000000000002,0
0.765,0.15000000000000002,0
0.77,0.15000000000000002,0
0.775,0.15000000000000002,0
0.78,0.15000000000000002,0
0.785,0.15000000000000002,0
0.79,0.15000000000000002,0
0.795,0.15000000000000002,0
0.8,0.15000000000000002,0
0.0,0.15625,1
0.005,0.15625,1
0.01,0.15625,1
0.015,0.15625,1
0.02,0.15625,1
0.025,0.15625,1
0.03,0.15625,1
0.035,0.15625,1
0.04,0.15625,1
0.045,0.15625,1
0.05,0.15625,1
0.055,0.15625,1
0.06,0.15625,1
0.065,0.15625,1
0.07,0.15625,1
0.075,0.15625,1
0.08,0.15625,1
0.085,0.15625,1
0.09,0.15625,1
0.095,0.15625,1
0.1,0.15625,1
0.105,0.15625,1
0.11,0.15625,1
0.115,0.15625,1
0.12,0.15625,1
0.125,0.15625,1
0.13,0.15625,1
0.135,0.15625,1
0.14,0.15625,1
0.145,0.15625,1
0.15,0.15625,1
0.155,0.15625,1
0.16,0.15625,1
0.165,0.15625,1
0.17,0.15625,1
0.17500000000000002,0.15625,1
0.18,0.15625,1
0.185,0.15625,1
0.19,0.15625,1
0.195,0.15625,1
0.2,0.15625,1
0.20500000000000002,0.15625,1
0.21,0.15625,1
0.215,0.15625,1
0.22,0.15625,1
0.225,0.15625,1
0.23,0.15625,1
0.23500000000000001,0.15625,1
0.24,0.15625,1
0.245,0.15625,1
0.25,0.15625,1
0.255,0.15625,1
0.26,0.15625,1
0.265,0.15625,1
0.27,0.15625,1
0.275,0.15625,1
0.28,0.15625,1
0.28500000000000003,0.15625,1
0.29,0.15625,1
0.295,0.15625,1
0.3,0.15625,1
0.305,0.15625,1
0.31,0.15625,1
0.315,0.15625,1
0.32,0.15625,1
0.325,0.15625,1
0.33,0.15625,1
0.335,0.15625,1
0.34,0.15625,1
0.34500000000000003,0.15625,1
0.35000000000000003,0.15625,1
0.355,0.15625,1
0.36,0.15625,1
0.365,0.15625,1
0.37,0.15625,1
0.375,0.15625,1
0.38,0.15625,1
0.385,0.15625,1
0.39,0.15625,1
0.395,0.15625,1
0.4,0.15625,1
0.405,0.15625,1
0.41000000000000003,0.15625,1
0.41500000000000004,0.15625,1
0.42,0.15625,1
0.425,0.15625,1
0.43,0.15625,1
0.435,0.15625,1
0.44,0.15625,1
0.445,0.15625,1
0.45,0.15625,1
0.455,0.15625,1
0.46,0.15625,1
0.465,0.15625,1
0.47000000000000003,0.15625,1
0.47500000000000003,0.15625,1
0.48,0.15625,1
0.485,0.15625,1
0.49,0.15625,1
0.495,0.15625,1
0.5,0.15625,grazing
0.505,0.15625,0
0.51,0.15625,0
0.515,0.15625,0
0.52,0.15625,0
0.525,0.15625,0
0.53,0.15625,0
0.535,0.15625,0
0.54,0.15625,0
0.545,0.15625,0
0.55,0.15625,0
0.555,0.15625,0
0.56,0.15625,0
0.5650000000000001,0.15625,0
0.5700000000000001,0.15625,0
0.5750000000000001,0.15625,0
0.58,0.15625,0
0.585,0.15625,0
0.59,0.15625,0
0.595,0.15625,0
0.6,0.15625,0
0.605,0.15625,0
0.61,0.15625,0
0.615,0.15625,0
0.62,0.15625,0
0.625,0.15625,0
0.63,0.15625,0
0.635,0.15625,0
0.64,0.15625,0
0.645,0.15625,0
0.65,0.15625,0
0.655,0.15625,0
0.66,0.15625,0
0.665,0.15625,0
0.67,0.15625,0
0.675,0.15625,0
0.68,0.15625,0
0.685,0.15625,0
0.6900000000000001,0.15625,0
0.6950000000000001,0.15625,0
0.7000000000000001,0.15625,0
0.705,0.15625,0
0.71,0.15625,0
0.715,0.15625,0
0.72,0.15625,0
0.725,0.15625,0
0.73,0.15625,0
0.735,0.15625,0
0.74,0.15625,0
0.745,0.15625,0
0.75,0.15625,0
0.755,0.15625,0
0.76,0.15625,0
0.765,0.15625,0
0.77,0.15625,0
0.775,0.15625,0
0.78,0.15625,0
0.785,0.15625,0
0.79,0.15625,0
0.795,0.15625,0
0.8,0.15625,0
0.0,0.1625,1
0.005,0.1625,1
0.01,0.1625,1
0.015,0.1625,1
0.02,0.1625,1
0.025,0.1625,1
0.03,0.1625,1
0.035,0.1625,1
0.04,0.1625,1
0.045,0.1625,1
0.05,0.1625,1
0.055,0.1625,1
0.06,0.1625,1
0.065,0.1625,1
0.07,0.1625,1
0.075,0.1625,1
0.08,0.1625,1
0.085,0.1625,1
0.09,0.1625,1
0.095,0.1625,1
0.1,0.1625,1
0.105,0.1625,1
0.11,0.1625,1
0.115,0.1625,1
0.12,0.1625,1
0.125,0.1625,1
0.13,0.1625,1
0.135,0.1625,1
0.14,0.1625,1
0.145,0.1625,1
0.15,0.1625,1
0.155,0.1625,1
0.16,0.1625,1
0.165,0.1625,1
0.17,0.1625,1
0.17500000000000002,0.1625,1
0.18,0.1625,1
0.185,0.1625,1
0.19,0.1625,1
0.195,0.1625,1
0.2,0.1625,1
0.20500000000000002,0.1625,1
0.21,0.1625,1
0.215,0.1625,1
0.22,0.1625,1
0.225,0.1625,1
0.23,0.1625,1
0.23500000000000001,0.1625,1
0.24,0.1625,1
0.245,0.1625,1
0.25,0.1625,1
0.255,0.1625,1
0.26,0.1625,1
0.265,0.1625,1
0.27,0.1625,1
0.275,0.1625,1
0.28,0.1625,1
0.28500000000000003,0.1625,1
0.29,0.1625,1
0.295,0.1625,1
0.3,0.1625,1
0.305,0.1625,1
0.31,0.1625,1
0.315,0.1625,1
0.32,0.1625,1
0.325,0.1625,1
0.33,0.1625,1
0.335,0.1625,1
0.34,0.1625,1
0.34500000000000003,0.1625,1
0.35000000000000003,0.1625,1
0.355,0.1625,1
0.36,0.1625,1
0.365,0.1625,1
0.37,0.1625,1
0.375,0.1625,1
0.38,0.1625,1
0.385,0.1625,1
0.39,0.1625,1
0.395,0.1625,1
0.4,0.1625,1
0.405,0.1625,1
0.41000000000000003,0.1625,1
0.41500000000000004,0.1625,1
0.42,0.1625,1
0.425,0.1625,1
0.43,0.1625,1
0.435,0.1625,1
0.44,0.1625,1
0.445,0.1625,1
0.45,0.1625,1
0.455,0.1625,1
0.46,0.1625,1
0.465,0.1625,1
0.47000000000000003,0.1625,1
0.47500000000000003,0.1625,1
0.48,0.1625,1
0.485,0.1625,1
0.49,0.1625,1
0.495,0.1625,1
0.5,0.1625,grazing
0.505,0.1625,0
0.51,0.1625,0
0.515,0.1625,0
0.52,0.1625,0
0.525,0.1625,0
0.53,0.1625,0
0.535,0.1625,0
0.54,0.1625,0
0.545,0.1625,0
0.55,0.1625,0
0.555,0.1625,0
0.56,0.1625,0
0.5650000000000001,0.1625,0
0.5700000000000001,0.1625,0
0.5750000000000001,0.1625,0
0.58,0.1625,0
0.585,0.1625,0
0.59,0.1625,0
0.595,0.1625,0
0.6,0.1625,0
0.605,0.1625,0
0.61,0.1625,0
0.615,0.1625,0
0.62,0.1625,0
0.625,0.1625,0
0.63,0.1625,0
0.635,0.1625,0
0.64,0.1625,0
0.645,0.1625,0
0.65,0.1625,0
0.655,0.1625,0
0.66,0.1625,0
0.665,0.1625,0
0.67,0.1625,0
0.675,0.1625,0
0.68,0.1625,0
0.685,0.1625,0
0.6900000000000001,0.1625,0
0.6950000000000001,0.1625,0
0.7000000000000001,0.1625,0
0.705,0.1625,0
0.71,0.1625,0
0.715,0.1625,0
0.72,0.1625,0
0.725,0.1625,0
0.73,0.1625,0
0.735,0.1625,0
0.74,0.1625,0
0.745,0.1625,0
0.75,0.1625,0
0.755,0.1625,0
0.76,0.1625,0
0.765,0.1625,0
0.77,0.1625,0
0.775,0.1625,0
0.78,0.1625,0
0.785,0.1625,0
0.79,0.1625,0
0.795,0.1625,0
0.8,0.1625,0
0.0,0.16875,1
0.005,0.16875,1
0.01,0.16875,1
0.015,0.16875,1
0.02,0.16875,1
0.025,0.16875,1
0.03,0.16875,1
0.035,0.16875,1
0.04,0.16875,1
0.045,0.16875,1
0.05,0.16875,1
0.055,0.16875,1
0.06,0.16875,1
0.065,0.16875,1
0.07,0.16875,1
0.075,0.16875,1
0.08,0.16875,1
0.085,0.16875,1
0.09,0.16875,1
0.095,0.16875,1
0.1,0.16875,1
0.105,0.16875,1
0.11,0.16875,1
0.115,0.16875,1
0.12,0.16875,1
0.125,0.16875,1
0.13,0.16875,1
0.135,0.16875,1
0.14,0.16875,1
0.145,0.16875,1
0.15,0.16875,1
0.155,0.16875,1
0.16,0.16875,1
0.165,0.16875,1
0.17,0.16875,1
0.17500000000000002,0.16875,1
0.18,0.16875,1
0.185,0.16875,1
0.19,0.16875,1
0.195,0.16875,1
0.2,0.16875,1
0.20500000000000002,0.16875,1
0.21,0.16875,1
0.215,0.16875,1
0.22,0.16875,1
0.225,0.16875,1
0.23,0.16875,1
0.23500000000000001,0.16875,1
0.24,0.16875,1
0.245,0.16875,1
0.25,0.16875,1
0.255,0.16875,1
0.26,0.16875,1
0.265,0.16875,1
0.27,0.16875,1
0.275,0.16875,1
0.28,0.16875,1
0.28500000000000003,0.16875,1
0.29,0.16875,1
0.295,0.16875,1
0.3,0.16875,1
0.305,0.16875,1
0.31,0.16875,1
0.315,0.16875,1
0.32,0.16875,1
0.325,0.16875,1
0.33,0.16875,1
0.335,0.16875,1
0.34,0.16875,1
0.34500000000000003,0.16875,1
0.35000000000000003,0.16875,1
0.355,0.16875,1
0.36,0.16875,1
0.365,0.16875,1
0.37,0.16875,1
0.375,0.16875,1
0.38,0.16875,1
0.385,0.16875,1
0.39,0.16875,1
0.395,0.16875,1
0.4,0.16875,1
0.405,0.16875,1
0.41000000000000003,0.16875,1
0.41500000000000004,0.16875,1
0.42,0.16875,1
0.425,0.16875,1
0.43,0.16875,1
0.435,0.16875,1
0.44,0.16875,1
0.445,0.16875,1
0.45,0.16875,1
0.455,0.16875,1
0.46,0.16875,1
0.465,0.16875,1
0.47000000000000003,0.16875,1
0.47500000000000003,0.16875,1
0.48,0.16875,1
0.485,0.16875,1
0.49,0.16875,1
0.495,0.16875,1
0.5,0.16875,grazing
0.505,0.16875,0
0.51,0.16875,0
0.515,0.16875,0
0.52,0.16875,0
0.525,0.16875,0
0.53,0.16875,0
0.535,0.16875,0
0.54,0.16875,0
0.545,0.16875,0
0.55,0.16875,0
0.555,0.16875,0
0.56,0.16875,0
0.5650000000000001,0.16875,0
0.5700000000000001,0.16875,0
0.5750000000000001,0.16875,0
0.58,0.16875,0
0.585,0.16875,0
0.59,0.16875,0
0.595,0.16875,0
0.6,0.16875,0
0.605,0.16875,0
0.61,0.16875,0
0.615,0.16875,0
0.62,0.16875,0
0.625,0.16875,0
0.63,0.16875,0
0.635,0.16875,0
0.64,0.16875,0
0.645,0.16875,0
0.65,0.16875,0
0.655,0.16875,0
0.66,0.16875,0
0.665,0.16875,0
0.67,0.16875,0
0.675,0.16875,0
0.68,0.16875,0
0.685,0.16875,0
0.6900000000000001,0.16875,0
0.6950000000000001,0.16875,0
0.7000000000000001,0.16875,0
0.705,0.16875,0
0.71,0.16875,0
0.715,0.16875,0
0.72,0.16875,0
0.725,0.16875,0
0.73,0.16875,0
0.735,0.16875,0
0.74,0.16875,0
0.745,0.16875,0
0.75,0.16875,0
0.755,0.16875,0
0.76,0.16875,0
0.765,0.16875,0
0.77,0.16875,0
0.775,0.16875,0
0.78,0.16875,0
0.785,0.16875,0
0.79,0.16875,0
0.795,0.16875,0
0.8,0.16875,0
0.0,0.17500000000000002,1
0.005,0.17500000000000002,1
0.01,0.17500000000000002,1
0.015,0.17500000000000002,1
0.02,0.17500000000000002,1
0.025,0.17500000000000002,1
0.03,0.17500000000000002,1
0.035,0.17500000000000002,1
0.04,0.17500000000000002,1
0.045,0.17500000000000002,1
0.05,0.17500000000000002,1
0.055,0.17500000000000002,1
0.06,0.17500000000000002,1
0.065,0.17500000000000002,1
0.07,0.17500000000000002,1
0.075,0.17500000000000002,1
0.08,0.17500000000000002,1
0.085,0.17500000000000002,1
0.09,0.17500000000000002,1
0.095,0.17500000000000002,1
0.1,0.17500000000000002,1
0.105,0.17500000000000002,1
0.11,0.17500000000000002,1
0.115,0.17500000000000002,1
0.12,0.17500000000000002,1
0.125,0.17500000000000002,1
0.13,0.17500000000000002,1
0.135,0.17500000000000002,1
0.14,0.17500000000000002,1
0.145,0.17500000000000002,1
0.15,0.17500000000000002,1
0.155,0.17500000000000002,1
0.16,0.17500000000000002,1
0.165,0.17500000000000002,1
0.17,0.17500000000000002,1
0.17500000000000002,0.17500000000000002,1
0.18,0.17500000000000002,1
0.185,0.17500000000000002,1
0.19,0.17500000000000002,1
0.195,0.17500000000000002,1
0.2,0.17500000000000002,1
0.20500000000000002,0.17500000000000002,1
0.21,0.17500000000000002,1
0.215,0.17500000000000002,1
0.22,0.17500000000000002,1
0.225,0.17500000000000002,1
0.23,0.17500000000000002,1
0.23500000000000001,0.17500000000000002,1
0.24,0.17500000000000002,1
0.245,0.17500000000000002,1
0.25,0.17500000000000002,1
0.255,0.17500000000000002,1
0.26,0.17500000000000002,1
0.265,0.17500000000000002,1
0.27,0.17500000000000002,1
0.275,0.17500000000000002,1
0.28,0.17500000000000002,1
0.28500000000000003,0.17500000000000002,1
0.29,0.17500000000000002,1
0.295,0.17500000000000002,1
0.3,0.17500000000000002,1
0.305,0.17500000000000002,1
0.31,0.17500000000000002,1
0.315,0.17500000000000002,1
0.32,0.17500000000000002,1
0.325,0.17500000000000002,1
0.33,0.17500000000000002,1
0.335,0.17500000000000002,1
0.34,0.17500000000000002,1
0.34500000000000003,0.17500000000000002,1
0.35000000000000003,0.17500000000000002,1
0.355,0.17500000000000002,1
0.36,0.17500000000000002,1
0.365,0.17500000000000002,1
0.37,0.17500000000000002,1
0.375,0.17500000000000002,1
0.38,0.17500000000000002,1
0.385,0.17500000000000002,1
0.39,0.17500000000000002,1
0.395,0.17500000000000002,1
0.4,0.17500000000000002,1
0.405,0.17500000000000002,1
0.41000000000000003,0.17500000000000002,1
0.41500000000000004,0.17500000000000002,1
0.42,0.17500000000000002,1
0.425,0.17500000000000002,1
0.43,0.17500000000000002,1
0.435,0.17500000000000002,1
0.44,0.17500000000000002,1
0.445,0.17500000000000002,1
0.45,0.17500000000000002,1
0.455,0.17500000000000002,1
0.46,0.17500000000000002,1
0.465,0.17500000000000002,1
0.47000000000000003,0.17500000000000002,1
0.47500000000000003,0.17500000000000002,1
0.48,0.17500000000000002,1
0.485,0.17500000000000002,1
0.49,0.17500000000000002,1
0.495,0.17500000000000002,1
0.5,0.17500000000000002,grazing
0.505,0.17500000000000002,0
0.51,0.17500000000000002,0
0.515,0.17500000000000002,0
0.52,0.17500000000000002,0
0.525,0.17500000000000002,0
0.53,0.17500000000000002,0
0.535,0.17500000000000002,0
0.54,0.17500000000000002,0
0.545,0.17500000000000002,0
0.55,0.17500000000000002,0
0.555,0.17500000000000002,0
0.56,0.17500000000000002,0
0.5650000000000001,0.17500000000000002,0
0.5700000000000001,0.17500000000000002,0
0.5750000000000001,0.17500000000000002,0
0.58,0.17500000000000002,0
0.585,0.17500000000000002,0
0.59,0.17500000000000002,0
0.595,0.17500000000000002,0
0.6,0.17500000000000002,0
0.605,0.17500000000000002,0
0.61,0.17500000000000002,0
0.615,0.17500000000000002,0
0.62,0.17500000000000002,0
0.625,0.17500000000000002,0
0.63,0.17500000000000002,0
0.635,0.17500000000000002,0
0.64,0.17500000000000002,0
0.645,0.17500000000000002,0
0.65,0.17500000000000002,0
0.655,0.17500000000000002,0
0.66,0.17500000000000002,0
0.665,0.17500000000000002,0
0.67,0.17500000000000002,0
0.675,0.17500000000000002,0
0.68,0.17500000000000002,0
0.685,0.17500000000000002,0
0.6900000000000001,0.17500000000000002,0
0.6950000000000001,0.17500000000000002,0
0.7000000000000001,0.17500000000000002,0
0.705,0.17500000000000002,0
0.71,0.17500000000000002,0
0.715,0.17500000000000002,0
0.72,0.17500000000000002,0
0.725,0.17500000000000002,0
0.73,0.17500000000000002,0
0.735,0.17500000000000002,0
0.74,0.17500000000000002,0
0.745,0.17500000000000002,0
0.75,0.17500000000000002,0
0.755,0.17500000000000002,0
0.76,0.17500000000000002,0
0.765,0.17500000000000002,0
0.77,0.17500000000000002,0
0.775,0.17500000000000002,0
0.78,0.17500000000000002,0
0.785,0.17500000000000002,0
0.79,0.17500000000000002,0
0.795,0.17500000000000002,0
0.8,0.17500000000000002,0
0.0,0.18125000000000002,1
0.005,0.18125000000000002,1
0.01,0.18125000000000002,1
0.015,0.18125000000000002,1
0.02,0.18125000000000002,1
0.025,0.18125000000000002,1
0.03,0.18125000000000002,1
0.035,0.18125000000000002,1
0.04,0.18125000000000002,1
0.045,0.18125000000000002,1
0.05,0.18125000000000002,1
0.055,0.18125000000000002,1
0.06,0.18125000000000002,1
0.065,0.18125000000000002,1
0.07,0.18125000000000002,1
0.075,0.18125000000000002,1
0.08,0.18125000000000002,1
0.085,0.18125000000000002,1
0.09,0.18125000000000002,1
0.095,0.18125000000000002,1
0.1,0.18125000000000002,1
0.105,0.18125000000000002,1
0.11,0.18125000000000002,1
0.115,0.18125000000000002,1
0.12,0.18125000000000002,1
0.125,0.18125000000000002,1
0.13,0.18125000000000002,1
0.135,0.18125000000000002,1
0.14,0.18125000000000002,1
0.145,0.18125000000000002,1
0.15,0.18125000000000002,1
0.155,0.18125000000000002,1
0.16,0.18125000000000002,1
0.165,0.18125000000000002,1
0.17,0.18125000000000002,1
0.17500000000000002,0.18125000000000002,1
0.18,0.18125000000000002,1
0.185,0.18125000000000002,1
0.19,0.18125000000000002,1
0.195,0.18125000000000002,1
0.2,0.18125000000000002,1
0.20500000000000002,0.18125000000000002,1
0.21,0.18125000000000002,1
0.215,0.18125000000000002,1
0.22,0.18125000000000002,1
0.225,0.18125000000000002,1
0.23,0.18125000000000002,1
0.23500000000000001,0.18125000000000002,1
0.24,0.18125000000000002,1
0.245,0.18125000000000002,1
0.25,0.18125000000000002,1
0.255,0.18125000000000002,1
0.26,0.18125000000000002,1
0.265,0.18125000000000002,1
0.27,0.18125000000000002,1
0.275,0.18125000000000002,1
0.28,0.18125000000000002,1
0.28500000000000003,0.18125000000000002,1
0.29,0.18125000000000002,1
0.295,0.18125000000000002,1
0.3,0.18125000000000002,1
0.305,0.18125000000000002,1
0.31,0.18125000000000002,1
0.315,0.18125000000000002,1
0.32,0.18125000000000002,1
0.325,0.18125000000000002,1
0.33,0.18125000000000002,1
0.335,0.18125000000000002,1
0.34,0.18125000000000002,1
0.34500000000000003,0.18125000000000002,1
0.35000000000000003,0.18125000000000002,1
0.355,0.18125000000000002,1
0.36,0.18125000000000002,1
0.365,0.18125000000000002,1
0.37,0.18125000000000002,1
0.375,0.18125000000000002,1
0.38,0.18125000000000002,1
0.385,0.18125000000000002,1
0.39,0.18125000000000002,1
0.395,0.18125000000000002,1
0.4,0.18125000000000002,1
0.405,0.18125000000000002,1
0.41000000000000003,0.18125000000000002,1
0.41500000000000004,0.18125000000000002,1
0.42,0.18125000000000002,1
0.425,0.18125000000000002,1
0.43,0.18125000000000002,1
0.435,0.18125000000000002,1
0.44,0.18125000000000002,1
0.445,0.18125000000000002,1
0.45,0.18125000000000002,1
0.455,0.18125000000000002,1
0.46,0.18125000000000002,1
0.465,0.18125000000000002,1
0.47000000000000003,0.18125000000000002,1
0.47500000000000003,0.18125000000000002,1
0.48,0.18125000000000002,1
0.485,0.18125000000000002,1
0.49,0.18125000000000002,1
0.495,0.18125000000000002,1
0.5,0.18125000000000002,grazing
0.505,0.18125000000000002,0
0.51,0.18125000000000002,0
0.515,0.18125000000000002,0
0.52,0.18125000000000002,0
0.525,0.18125000000000002,0
0.53,0.18125000000000002,0
0.535,0.18125000000000002,0
0.54,0.18125000000000002,0
0.545,0.18125000000000002,0
0.55,0.18125000000000002,0
0.555,0.18125000000000002,0
0.56,0.18125000000000002,0
0.5650000000000001,0.18125000000000002,0
0.5700000000000001,0.18125000000000002,0
0.5750000000000001,0.18125000000000002,0
0.58,0.18125000000000002,0
0.585,0.18125000000000002,0
0.59,0.18125000000000002,0
0.595,0.18125000000000002,0
0.6,0.18125000000000002,0
0.605,0.18125000000000002,0
0.61,0.18125000000000002,0
0.615,0.18125000000000002,0
0.62,0.18125000000000002,0
0.625,0.18125000000000002,0
0.63,0.18125000000000002,0
0.635,0.18125000000000002,0
0.64,0.18125000000000002,0
0.645,0.18125000000000002,0
0.65,0.18125000000000002,0
0.655,0.18125000000000002,0
0.66,0.18125000000000002,0
0.665,0.18125000000000002,0
0.67,0.18125000000000002,0
0.675,0.18125000000000002,0
0.68,0.18125000000000002,0
0.685,0.18125000000000002,0
0.6900000000000001,0.18125000000000002,0
0.6950000000000001,0.18125000000000002,0
0.7000000000000001,0.18125000000000002,0
0.705,0.18125000000000002,0
0.71,0.18125000000000002,0
0.715,0.18125000000000002,0
0.72,0.18125000000000002,0
0.725,0.18125000000000002,0
0.73,0.18125000000000002,0
0.735,0.18125000000000002,0
0.74,0.18125000000000002,0
0.745,0.18125000000000002,0
0.75,0.18125000000000002,0
0.755,0.18125000000000002,0
0.76,0.18125000000000002,0
0.765,0.18125000000000002,0
0.77,0.18125000000000002,0
0.775,0.18125000000000002,0
0.78,0.18125000000000002,0
0.785,0.18125000000000002,0
0.79,0.18125000000000002,0
0.795,0.18125000000000002,0
0.8,0.18125000000000002,0
0.0,0.1875,1
0.005,0.1875,1
0.01,0.1875,1
0.015,0.1875,1
0.02,0.1875,1
0.025,0.1875,1
0.03,0.1875,1
0.035,0.1875,1
0.04,0.1875,1
0.045,0.1875,1
0.05,0.1875,1
0.055,0.1875,1
0.06,0.1875,1
0.065,0.1875,1
0.07,0.1875,1
0.075,0.1875,1
0.08,0.1875,1
0.085,0.1875,1
0.09,0.1875,1
0.095,0.1875,1
0.1,0.1875,1
0.105,0.1875,1
0.11,0.1875,1
0.115,0.1875,1
0.12,0.1875,1
0.125,0.1875,1
0.13,0.1875,1
0.135,0.1875,1
0.14,0.1875,1
0.145,0.1875,1
0.15,0.1875,1
0.155,0.1875,1
0.16,0.1875,1
0.165,0.1875,1
0.17,0.1875,1
0.17500000000000002,0.1875,1
0.18,0.1875,1
0.185,0.1875,1
0.19,0.1875,1
0.195,0.1875,1
0.2,0.1875,1
0.20500000000000002,0.1875,1
0.21,0.1875,1
0.215,0.1875,1
0.22,0.1875,1
0.225,0.1875,1
0.23,0.1875,1
0.23500000000000001,0.1875,1
0.24,0.1875,1
0.245,0.1875,1
0.25,0.1875,1
0.255,0.1875,1
0.26,0.1875,1
0.265,0.1875,1
0.27,0.1875,1
0.275,0.1875,1
0.28,0.1875,1
0.28500000000000003,0.1875,1
0.29,0.1875,1
0.295,0.1875,1
0.3,0.1875,1
0.305,0.1875,1
0.31,0.1875,1
0.315,0.1875,1
0.32,0.1875,1
0.325,0.1875,1
0.33,0.1875,1
0.335,0.1875,1
0.34,0.1875,1
0.34500000000000003,0.1875,1
0.35000000000000003,0.1875,1
0.355,0.1875,1
0.36,0.1875,1
0.365,0.1875,1
0.37,0.1875,1
0.375,0.1875,1
0.38,0.1875,1
0.385,0.1875,1
0.39,0.1875,1
0.395,0.1875,1
0.4,0.1875,1
0.405,0.1875,1
0.41000000000000003,0.1875,1
0.41500000000000004,0.1875,1
0.42,0.1875,1
0.425,0.1875,1
0.43,0.1875,1
0.435,0.1875,1
0.44,0.1875,1
0.445,0.1875,1
0.45,0.1875,1
0.455,0.1875,1
0.46,0.1875,1
0.465,0.1875,1
0.47000000000000003,0.1875,1
0.47500000000000003,0.1875,1
0.48,0.1875,1
0.485,0.1875,1
0.49,0.1875,1
0.495,0.1875,1
0.5,0.1875,grazing
0.505,0.1875,0
0.51,0.1875,0
0.515,0.1875,0
0.52,0.1875,0
0.525,0.1875,0
0.53,0.1875,0
0.535,0.1875,0
0.54,0.1875,0
0.545,0.1875,0
0.55,0.1875,0
0.555,0.1875,0
0.56,0.1875,0
0.5650000000000001,0.1875,0
0.5700000000000001,0.1875,0
0.5750000000000001,0.1875,0
0.58,0.1875,0
0.585,0.1875,0
0.59,0.1875,0
0.595,0.1875,0
0.6,0.1875,0
0.605,0.1875,0
0.61,0.1875,0
0.615,0.1875,0
0.62,0.1875,0
0.625,0.1875,0
0.63,0.1875,0
0.635,0.1875,0
0.64,0.1875,0
0.645,0.1875,0
0.65,0.1875,0
0.655,0.1875,0
0.66,0.1875,0
0.665,0.1875,0
0.67,0.1875,0
0.675,0.1875,0
0.68,0.1875,0
0.685,0.1875,0
0.6900000000000001,0.1875,0
0.6950000000000001,0.1875,0
0.7000000000000001,0.1875,0
0.705,0.1875,0
0.71,0.1875,0
0.715,0.1875,0
0.72,0.1875,0
0.725,0.1875,0
0.73,0.1875,0
0.735,0.1875,0
0.74,0.1875,0
0.745,0.1875,0
0.75,0.1875,0
0.755,0.1875,0
0.76,0.1875,0
0.765,0.1875,0
0.77,0.1875,0
0.775,0.1875,0
0.78,0.1875,0
0.785,0.1875,0
0.79,0.1875,0
0.795,0.1875,0
0.8,0.1875,0
0.0,0.19375,1
0.005,0.19375,1
0.01,0.19375,1
0.015,0.19375,1
0.02,0.19375,1
0.025,0.19375,1
0.03,0.19375,1
0.035,0.19375,1
0.04,0.19375,1
0.045,0.19375,1
0.05,0.19375,1
0.055,0.19375,1
0.06,0.19375,1
0.065,0.19375,1
0.07,0.19375,1
0.075,0.19375,1
0.08,0.19375,1
0.085,0.19375,1
0.09,0.19375,1
0.095,0.19375,1
0.1,0.19375,1
0.105,0.19375,1
0.11,0.19375,1
0.115,0.19375,1
0.12,0.19375,1
0.125,0.19375,1
0.13,0.19375,1
0.135,0.19375,1
0.14,0.19375,1
0.145,0.19375,1
0.15,0.19375,1
0.155,0.19375,1
0.16,0.19375,1
0.165,0.19375,1
0.17,0.19375,1
0.17500000000000002,0.19375,1
0.18,0.19375,1
0.185,0.19375,1
0.19,0.19375,1
0.195,0.19375,1
0.2,0.19375,1
0.20500000000000002,0.19375,1
0.21,0.19375,1
0.215,0.19375,1
0.22,0.19375,1
0.225,0.19375,1
0.23,0.19375,1
0.23500000000000001,0.19375,1
0.24,0.19375,1
0.245,0.19375,1
0.25,0.19375,1
0.255,0.19375,1
0.26,0.19375,1
0.265,0.19375,1
0.27,0.19375,1
0.275,0.19375,1
0.28,0.19375,1
0.28500000000000003,0.19375,1
0.29,0.19375,1
0.295,0.19375,1
0.3,0.19375,1
0.305,0.19375,1
0.31,0.19375,1
0.315,0.19375,1
0.32,0.19375,1
0.325,0.19375,1
0.33,0.19375,1
0.335,0.19375,1
0.34,0.19375,1
0.34500000000000003,0.19375,1
0.35000000000000003,0.19375,1
0.355,0.19375,1
0.36,0.19375,1
0.365,0.19375,1
0.37,0.19375,1
0.375,0.19375,1
0.38,0.19375,1
0.385,0.19375,1
0.39,0.19375,1
0.395,0.19375,1
0.4,0.19375,1
0.405,0.19375,1
0.41000000000000003,0.19375,1
0.41500000000000004,0.19375,1
0.42,0.19375,1
0.425,0.19375,1
0.43,0.19375,1
0.435,0.19375,1
0.44,0.19375,1
0.445,0.19375,1
0.45,0.19375,1
0.455,0.19375,1
0.46,0.19375,1
0.465,0.19375,1
0.47000000000000003,0.19375,1
0.47500000000000003,0.19375,1
0.48,0.19375,1
0.485,0.19375,1
0.49,0.19375,1
0.495,0.19375,1
0.5,0.19375,grazing
0.505,0.19375,0
0.51,0.19375,0
0.515,0.19375,0
0.52,0.19375,0
0.525,0.19375,0
0.53,0.19375,0
0.535,0.19375,0
0.54,0.19375,0
0.545,0.19375,0
0.55,0.19375,0
0.555,0.19375,0
0.56,0.19375,0
0.5650000000000001,0.19375,0
0.5700000000000001,0.19375,0
0.5750000000000001,0.19375,0
0.58,0.19375,0
0.585,0.19375,0
0.59,0.19375,0
0.595,0.19375,0
0.6,0.19375,0
0.605,0.19375,0
0.61,0.19375,0
0.615,0.19375,0
0.62,0.19375,0
0.625,0.19375,0
0.63,0.19375,0
0.635,0.19375,0
0.64,0.19375,0
0.645,0.19375,0
0.65,0.19375,0
0.655,0.19375,0
0.66,0.19375,0
0.665,0.19375,0
0.67,0.19375,0
0.675,0.19375,0
0.68,0.19375,0
0.685,0.19375,0
0.6900000000000001,0.19375,0
0.6950000000000001,0.19375,0
0.7000000000000001,0.19375,0
0.705,0.19375,0
0.71,0.19375,0
0.715,0.19375,0
0.72,0.19375,0
0.725,0.19375,0
0.73,0.19375,0
0.735,0.19375,0
0.74,0.19375,0
0.745,0.19375,0
0.75,0.19375,0
0.755,0.19375,0
0.76,0.19375,0
0.765,0.19375,0
0.77,0.19375,0
0.775,0.19375,0
0.78,0.19375,0
0.785,0.19375,0
0.79,0.19375,0
0.795,0.19375,0
0.8,0.19375,0
0.0,0.2,1
0.005,0.2,1
0.01,0.2,1
0.015,0.2,1
0.02,0.2,1
0.025,0.2,1
0.03,0.2,1
0.035,0.2,1
0.04,0.2,1
0.045,0.2,1
0.05,0.2,1
0.055,0.2,1
0.06,0.2,1
0.065,0.2,1
0.07,0.2,1
0.075,0.2,1
0.08,0.2,1
0.085,0.2,1
0.09,0.2,1
0.095,0.2,1
0.1,0.2,1
0.105,0.2,1
0.11,0.2,1
0.115,0.2,1
0.12,0.2,1
0.125,0.2,1
0.13,0.2,1
0.135,0.2,1
0.14,0.2,1
0.145,0.2,1
0.15,0.2,1
0.155,0.2,1
0.16,0.2,1
0.165,0.2,1
0.17,0.2,1
0.17500000000000002,0.2,1
0.18,0.2,1
0.185,0.2,1
0.19,0.2,1
0.195,0.2,1
0.2,0.2,1
0.20500000000000002,0.2,1
0.21,0.2,1
0.215,0.2,1
0.22,0.2,1
0.225,0.2,1
0.23,0.2,1
0.23500000000000001,0.2,1
0.24,0.2,1
0.245,0.2,1
0.25,0.2,1
0.255,0.2,1
0.26,0.2,1
0.265,0.2,1
0.27,0.2,1
0.275,0.2,1
0.28,0.2,1
0.28500000000000003,0.2,1
0.29,0.2,1
0.295,0.2,1
0.3,0.2,1
0.305,0.2,1
0.31,0.2,1
0.315,0.2,1
0.32,0.2,1
0.325,0.2,1
0.33,0.2,1
0.335,0.2,1
0.34,0.2,1
0.34500000000000003,0.2,1
0.35000000000000003,0.2,1
0.355,0.2,1
0.36,0.2,1
0.365,0.2,1
0.37,0.2,1
0.375,0.2,1
0.38,0.2,1
0.385,0.2,1
0.39,0.2,1
0.395,0.2,1
0.4,0.2,1
0.405,0.2,1
0.41000000000000003,0.2,1
0.41500000000000004,0.2,1
0.42,0.2,1
0.425,0.2,1
0.43,0.2,1
0.435,0.2,1
0.44,0.2,1
0.445,0.2,1
0.45,0.2,1
0.455,0.2,1
0.46,0.2,1
0.465,0.2,1
0.47000000000000003,0.2,1
0.47500000000000003,0.2,1
0.48,0.2,1
0.485,0.2,1
0.49,0.2,1
0.495,0.2,1
0.5,0.2,grazing
0.505,0.2,0
0.51,0.2,0
0.515,0.2,0
0.52,0.2,0
0.525,0.2,0
0.53,0.2,0
0.535,0.2,0
0.54,0.2,0
0.545,0.2,0
0.55,0.2,0
0.555,0.2,0
0.56,0.2,0
0.5650000000000001,0.2,0
0.5700000000000001,0.2,0
0.5750000000000001,0.2,0
0.58,0.2,0
0.585,0.2,0
0.59,0.2,0
0.595,0.2,0
0.6,0.2,0
0.605,0.2,0
0.61,0.2,0
0.615,0.2,0
0.62,0.2,0
0.625,0.2,0
0.63,0.2,0
0.635,0.2,0
0.64,0.2,0
0.645,0.2,0
0.65,0.2,0
0.655,0.2,0
0.66,0.2,0
0.665,0.2,0
0.67,0.2,0
0.675,0.2,0
0.68,0.2,0
0.685,0.2,0
0.6900000000000001,0.2,0
0.6950000000000001,0.2,0
0.7000000000000001,0.2,0
0.705,0.2,0
0.71,0.2,0
0.715,0.2,0
0.72,0.2,0
0.725,0.2,0
0.73,0.2,0
0.735,0.2,0
0.74,0.2,0
0.745,0.2,0
0.75,0.2,0
0.755,0.2,0
0.76,0.2,0
0.765,0.2,0
0.77,0.2,0
0.775,0.2,0
0.78,0.2,0
0.785,0.2,0
0.79,0.2,0
0.795,0.2,0
0.8,0.2,grazing
0.0,0.20625000000000002,1
0.005,0.20625000000000002,1
0.01,0.20625000000000002,1
0.015,0.20625000000000002,1
0.02,0.20625000000000002,1
0.025,0.20625000000000002,1
0.03,0.20625000000000002,1
0.035,0.20625000000000002,1
0.04,0.20625000000000002,1
0.045,0.20625000000000002,1
0.05,0.20625000000000002,1
0.055,0.20625000000000002,1
0.06,0.20625000000000002,1
0.065,0.20625000000000002,1
0.07,0.20625000000000002,1
0.075,0.20625000000000002,1
0.08,0.20625000000000002,1
0.085,0.20625000000000002,1
0.09,0.20625000000000002,1
0.095,0.20625000000000002,1
0.1,0.20625000000000002,1
0.105,0.20625000000000002,1
0.11,0.20625000000000002,1
0.115,0.20625000000000002,1
0.12,0.20625000000000002,1
0.125,0.20625000000000002,1
0.13,0.20625000000000002,1
0.135,0.20625000000000002,1
0.14,0.20625000000000002,1
0.145,0.20625000000000002,1
0.15,0.20625000000000002,1
0.155,0.20625000000000002,1
0.16,0.20625000000000002,1
0.165,0.20625000000000002,1
0.17,0.20625000000000002,1
0.17500000000000002,0.20625000000000002,1
0.18,0.20625000000000002,1
0.185,0.20625000000000002,1
0.19,0.20625000000000002,1
0.195,0.20625000000000002,1
0.2,0.20625000000000002,1
0.20500000000000002,0.20625000000000002,1
0.21,0.20625000000000002,1
0.215,0.20625000000000002,1
0.22,0.20625000000000002,1
0.225,0.20625000000000002,1
0.23,0.20625000000000002,1
0.23500000000000001,0.20625000000000002,1
0.24,0.20625000000000002,1
0.245,0.20625000000000002,1
0.25,0.20625000000000002,1
0.255,0.20625000000000002,1
0.26,0.20625000000000002,1
0.265,0.20625000000000002,1
0.27,0.20625000000000002,1
0.275,0.20625000000000002,1
0.28,0.20625000000000002,1
0.28500000000000003,0.20625000000000002,1
0.29,0.20625000000000002,1
0.295,0.20625000000000002,1
0.3,0.20625000000000002,1
0.305,0.20625000000000002,1
0.31,0.20625000000000002,1
0.315,0.20625000000000002,1
0.32,0.20625000000000002,1
0.325,0.20625000000000002,1
0.33,0.20625000000000002,1
0.335,0.20625000000000002,1
0.34,0.20625000000000002,1
0.34500000000000003,0.20625000000000002,1
0.35000000000000003,0.20625000000000002,1
0.355,0.20625000000000002,1
0.36,0.20625000000000002,1
0.365,0.20625000000000002,1
0.37,0.20625000000000002,1
0.375,0.20625000000000002,1
0.38,0.20625000000000002,1
0.385,0.20625000000000002,1
0.39,0.20625000000000002,1
0.395,0.20625000000000002,1
0.4,0.20625000000000002,1
0.405,0.20625000000000002,1
0.41000000000000003,0.20625000000000002,1
0.41500000000000004,0.20625000000000002,1
0.42,0.20625000000000002,1
0.425,0.20625000000000002,1
0.43,0.20625000000000002,1
0.435,0.20625000000000002,1
0.44,0.20625000000000002,1
0.445,0.20625000000000002,1
0.45,0.20625000000000002,1
0.455,0.20625000000000002,1
0.46,0.20625000000000002,1
0.465,0.20625000000000002,1
0.47000000000000003,0.20625000000000002,1
0.47500000000000003,0.20625000000000002,1
0.48,0.20625000000000002,1
0.485,0.20625000000000002,1
0.49,0.20625000000000002,1
0.495,0.20625000000000002,1
0.5,0.20625000000000002,grazing
0.505,0.20625000000000002,0
0.51,0.20625000000000002,0
0.515,0.20625000000000002,0
0.52,0.20625000000000002,0
0.525,0.20625000000000002,0
0.53,0.20625000000000002,0
0.535,0.20625000000000002,0
0.54,0.20625000000000002,0
0.545,0.20625000000000002,0
0.55,0.20625000000000002,0
0.555,0.20625000000000002,0
0.56,0.20625000000000002,0
0.5650000000000001,0.20625000000000002,0
0.5700000000000001,0.20625000000000002,0
0.5750000000000001,0.20625000000000002,0
0.58,0.20625000000000002,0
0.585,0.20625000000000002,0
0.59,0.20625000000000002,0
0.595,0.20625000000000002,0
0.6,0.20625000000000002,0
0.605,0.20625000000000002,0
0.61,0.20625000000000002,0
0.615,0.20625000000000002,0
0.62,0.20625000000000002,0
0.625,0.20625000000000002,0
0.63,0.20625000000000002,0
0.635,0.20625000000000002,0
0.64,0.20625000000000002,0
0.645,0.20625000000000002,0
0.65,0.20625000000000002,0
0.655,0.20625000000000002,0
0.66,0.20625000000000002,0
0.665,0.20625000000000002,0
0.67,0.20625000000000002,0
0.675,0.20625000000000002,0
0.68,0.20625000000000002,0
0.685,0.20625000000000002,0
0.6900000000000001,0.20625000000000002,0
0.6950000000000001,0.20625000000000002,0
0.7000000000000001,0.20625000000000002,0
0.705,0.20625000000000002,0
0.71,0.20625000000000002,0
0.715,0.20625000000000002,0
0.72,0.20625000000000002,0
0.725,0.20625000000000002,0
0.73,0.20625000000000002,0
0.735,0.20625000000000002,0
0.74,0.20625000000000002,0
0.745,0.20625000000000002,0
0.75,0.20625000000000002,0
0.755,0.20625000000000002,0
0.76,0.20625000000000002,0
0.765,0.20625000000000002,0
0.77,0.20625000000000002,0
0.775,0.20625000000000002,0
0.78,0.20625000000000002,0
0.785,0.20625000000000002,0
0.79,0.20625000000000002,0
0.795,0.20625000000000002,1
0.8,0.20625000000000002,1
0.0,0.21250000000000002,1
0.005,0.21250000000000002,1
0.01,0.21250000000000002,1
0.015,0.21250000000000002,1
0.02,0.21250000000000002,1
0.025,0.21250000000000002,1
0.03,0.21250000000000002,1
0.035,0.21250000000000002,1
0.04,0.21250000000000002,1
0.045,0.21250000000000002,1
0.05,0.21250000000000002,1
0.055,0.21250000000000002,1
0.06,0.21250000000000002,1
0.065,0.21250000000000002,1
0.07,0.21250000000000002,1
0.075,0.21250000000000002,1
0.08,0.21250000000000002,1
0.085,0.21250000000000002,1
0.09,0.21250000000000002,1
0.095,0.21250000000000002,1
0.1,0.21250000000000002,1
0.105,0.21250000000000002,1
0.11,0.21250000000000002,1
0.115,0.21250000000000002,1
0.12,0.21250000000000002,1
0.125,0.21250000000000002,1
0.13,0.21250000000000002,1
0.135,0.21250000000000002,1
0.14,0.21250000000000002,1
0.145,0.21250000000000002,1
0.15,0.21250000000000002,1
0.155,0.21250000000000002,1
0.16,0.21250000000000002,1
0.165,0.21250000000000002,1
0.17,0.21250000000000002,1
0.17500000000000002,0.21250000000000002,1
0.18,0.21250000000000002,1
0.185,0.21250000000000002,1
0.19,0.21250000000000002,1
0.195,0.21250000000000002,1
0.2,0.21250000000000002,1
0.20500000000000002,0.21250000000000002,1
0.21,0.21250000000000002,1
0.215,0.21250000000000002,1
0.22,0.21250000000000002,1
0.225,0.21250000000000002,1
0.23,0.21250000000000002,1
0.23500000000000001,0.21250000000000002,1
0.24,0.21250000000000002,1
0.245,0.21250000000000002,1
0.25,0.21250000000000002,1
0.255,0.21250000000000002,1
0.26,0.21250000000000002,1
0.265,0.21250000000000002,1
0.27,0.21250000000000002,1
0.275,0.21250000000000002,1
0.28,0.21250000000000002,1
0.28500000000000003,0.21250000000000002,1
0.29,0.21250000000000002,1
0.295,0.21250000000000002,1
0.3,0.21250000000000002,1
0.305,0.21250000000000002,1
0.31,0.21250000000000002,1
0.315,0.21250000000000002,1
0.32,0.21250000000000002,1
0.325,0.21250000000000002,1
0.33,0.21250000000000002,1
0.335,0.21250000000000002,1
0.34,0.21250000000000002,1
0.34500000000000003,0.21250000000000002,1
0.35000000000000003,0.21250000000000002,1
0.355,0.21250000000000002,1
0.36,0.21250000000000002,1
0.365,0.21250000000000002,1
0.37,0.21250000000000002,1
0.375,0.21250000000000002,1
0.38,0.21250000000000002,1
0.385,0.21250000000000002,1
0.39,0.21250000000000002,1
0.395,0.21250000000000002,1
0.4,0.21250000000000002,1
0.405,0.21250000000000002,1
0.41000000000000003,0.21250000000000002,1
0.41500000000000004,0.21250000000000002,1
0.42,0.21250000000000002,1
0.425,0.21250000000000002,1
0.43,0.21250000000000002,1
0.435,0.21250000000000002,1
0.44,0.21250000000000002,1
0.445,0.21250000000000002,1
0.45,0.21250000000000002,1
0.455,0.21250000000000002,1
0.46,0.21250000000000002,1
0.465,0.21250000000000002,1
0.47000000000000003,0.21250000000000002,1
0.47500000000000003,0.21250000000000002,1
0.48,0.21250000000000002,1
0.485,0.21250000000000002,1
0.49,0.21250000000000002,1
0.495,0.21250000000000002,1
0.5,0.21250000000000002,grazing
0.505,0.21250000000000002,0
0.51,0.21250000000000002,0
0.515,0.21250000000000002,0
0.52,0.21250000000000002,0
0.525,0.21250000000000002,0
0.53,0.21250000000000002,0
0.535,0.21250000000000002,0
0.54,0.21250000000000002,0
0.545,0.21250000000000002,0
0.55,0.21250000000000002,0
0.555,0.21250000000000002,0
0.56,0.21250000000000002,0
0.5650000000000001,0.21250000000000002,0
0.5700000000000001,0.21250000000000002,0
0.5750000000000001,0.21250000000000002,0
0.58,0.21250000000000002,0
0.585,0.21250000000000002,0
0.59,0.21250000000000002,0
0.595,0.21250000000000002,0
0.6,0.21250000000000002,0
0.605,0.21250000000000002,0
0.61,0.21250000000000002,0
0.615,0.21250000000000002,0
0.62,0.21250000000000002,0
0.625,0.21250000000000002,0
0.63,0.21250000000000002,0
0.635,0.21250000000000002,0
0.64,0.21250000000000002,0
0.645,0.21250000000000002,0
0.65,0.21250000000000002,0
0.655,0.21250000000000002,0
0.66,0.21250000000000002,0
0.665,0.21250000000000002,0
0.67,0.21250000000000002,0
0.675,0.21250000000000002,0
0.68,0.21250000000000002,0
0.685,0.21250000000000002,0
0.6900000000000001,0.21250000000000002,0
0.6950000000000001,0.21250000000000002,0
0.7000000000000001,0.21250000000000002,0
0.705,0.21250000000000002,0
0.71,0.21250000000000002,0
0.715,0.21250000000000002,0
0.72,0.21250000000000002,0
0.725,0.21250000000000002,0
0.73,0.21250000000000002,0
0.735,0.21250000000000002,0
0.74,0.21250000000000002,0
0.745,0.21250000000000002,0
0.75,0.21250000000000002,0
0.755,0.21250000000000002,0
0.76,0.21250000000000002,0
0.765,0.21250000000000002,0
0.77,0.21250000000000002,0
0.775,0.21250000000000002,0
0.78,0.21250000000000002,0
0.785,0.21250000000000002,0
0.79,0.21250000000000002,1
0.795,0.21250000000000002,1
0.8,0.21250000000000002,1
0.0,0.21875,1
0.005,0.21875,1
0.01,0.21875,1
0.015,0.21875,1
0.02,0.21875,1
0.025,0.21875,1
0.03,0.21875,1
0.035,0.21875,1
0.04,0.21875,1
0.045,0.21875,1
0.05,0.21875,1
0.055,0.21875,1
0.06,0.21875,1
0.065,0.21875,1
0.07,0.21875,1
0.075,0.21875,1
0.08,0.21875,1
0.085,0.21875,1
0.09,0.21875,1
0.095,0.21875,1
0.1,0.21875,1
0.105,0.21875,1
0.11,0.21875,1
0.115,0.21875,1
0.12,0.21875,1
0.125,0.21875,1
0.13,0.21875,1
0.135,0.21875,1
0.14,0.21875,1
0.145,0.21875,1
0.15,0.21875,1
0.155,0.21875,1
0.16,0.21875,1
0.165,0.21875,1
0.17,0.21875,1
0.17500000000000002,0.21875,1
0.18,0.21875,1
0.185,0.21875,1
0.19,0.21875,1
0.195,0.21875,1
0.2,0.21875,1
0.20500000000000002,0.21875,1
0.21,0.21875,1
0.215,0.21875,1
0.22,0.21875,1
0.225,0.21875,1
0.23,0.21875,1
0.23500000000000001,0.21875,1
0.24,0.21875,1
0.245,0.21875,1
0.25,0.21875,1
0.255,0.21875,1
0.26,0.21875,1
0.265,0.21875,1
0.27,0.21875,1
0.275,0.21875,1
0.28,0.21875,1
0.28500000000000003,0.21875,1
0.29,0.21875,1
0.295,0.21875,1
0.3,0.21875,1
0.305,0.21875,1
0.31,0.21875,1
0.315,0.21875,1
0.32,0.21875,1
0.325,0.21875,1
0.33,0.21875,1
0.335,0.21875,1
0.34,0.21875,1
0.34500000000000003,0.21875,1
0.35000000000000003,0.21875,1
0.355,0.21875,1
0.36,0.21875,1
0.365,0.21875,1
0.37,0.21875,1
0.375,0.21875,1
0.38,0.21875,1
0.385,0.21875,1
0.39,0.21875,1
0.395,0.21875,1
0.4,0.21875,1
0.405,0.21875,1
0.41000000000000003,0.21875,1
0.41500000000000004,0.21875,1
0.42,0.21875,1
0.425,0.21875,1
0.43,0.21875,1
0.435,0.21875,1
0.44,0.21875,1
0.445,0.21875,1
0.45,0.21875,1
0.455,0.21875,1
0.46,0.21875,1
0.465,0.21875,1
0.47000000000000003,0.21875,1
0.47500000000000003,0.21875,1
0.48,0.21875,1
0.485,0.21875,1
0.49,0.21875,1
0.495,0.21875,1
0.5,0.21875,grazing
0.505,0.21875,0
0.51,0.21875,0
0.515,0.21875,0
0.52,0.21875,0
0.525,0.21875,0
0.53,0.21875,0
0.535,0.21875,0
0.54,0.21875,0
0.545,0.21875,0
0.55,0.21875,0
0.555,0.21875,0
0.56,0.21875,0
0.5650000000000001,0.21875,0
0.5700000000000001,0.21875,0
0.5750000000000001,0.21875,0
0.58,0.21875,0
0.585,0.21875,0
0.59,0.21875,0
0.595,0.21875,0
0.6,0.21875,0
0.605,0.21875,0
0.61,0.21875,0
0.615,0.21875,0
0.62,0.21875,0
0.625,0.21875,0
0.63,0.21875,0
0.635,0.21875,0
0.64,0.21875,0
0.645,0.21875,0
0.65,0.21875,0
0.655,0.21875,0
0.66,0.21875,0
0.665,0.21875,0
0.67,0.21875,0
0.675,0.21875,0
0.68,0.21875,0
0.685,0.21875,0
0.6900000000000001,0.21875,0
0.6950000000000001,0.21875,0
0.7000000000000001,0.21875,0
0.705,0.21875,0
0.71,0.21875,0
0.715,0.21875,0
0.72,0.21875,0
0.725,0.21875,0
0.73,0.21875,0
0.735,0.21875,0
0.74,0.21875,0
0.745,0.21875,0
0.75,0.21875,0
0.755,0.21875,0
0.76,0.21875,0
0.765,0.21875,0
0.77,0.21875,0
0.775,0.21875,0
0.78,0.21875,0
0.785,0.21875,1
0.79,0.21875,1
0.795,0.21875,1
0.8,0.21875,1
0.0,0.225,1
0.005,0.225,1
0.01,0.225,1
0.015,0.225,1
0.02,0.225,1
0.025,0.225,1
0.03,0.225,1
0.035,0.225,1
0.04,0.225,1
0.045,0.225,1
0.05,0.225,1
0.055,0.225,1
0.06,0.225,1
0.065,0.225,1
0.07,0.225,1
0.075,0.225,1
0.08,0.225,1
0.085,0.225,1
0.09,0.225,1
0.095,0.225,1
0.1,0.225,1
0.105,0.225,1
0.11,0.225,1
0.115,0.225,1
0.12,0.225,1
0.125,0.225,1
0.13,0.225,1
0.135,0.225,1
0.14,0.225,1
0.145,0.225,1
0.15,0.225,1
0.155,0.225,1
0.16,0.225,1
0.165,0.225,1
0.17,0.225,1
0.17500000000000002,0.225,1
0.18,0.225,1
0.185,0.225,1
0.19,0.225,1
0.195,0.225,1
0.2,0.225,1
0.20500000000000002,0.225,1
0.21,0.225,1
0.215,0.225,1
0.22,0.225,1
0.225,0.225,1
0.23,0.225,1
0.23500000000000001,0.225,1
0.24,0.225,1
0.245,0.225,1
0.25,0.225,1
0.255,0.225,1
0.26,0.225,1
0.265,0.225,1
0.27,0.225,1
0.275,0.225,1
0.28,0.225,1
0.28500000000000003,0.225,1
0.29,0.225,1
0.295,0.225,1
0.3,0.225,1
0.305,0.225,1
0.31,0.225,1
0.315,0.225,1
0.32,0.225,1
0.325,0.225,1
0.33,0.225,1
0.335,0.225,1
0.34,0.225,1
0.34500000000000003,0.225,1
0.35000000000000003,0.225,1
0.355,0.225,1
0.36,0.225,1
0.365,0.225,1
0.37,0.225,1
0.375,0.225,1
0.38,0.225,1
0.385,0.225,1
0.39,0.225,1
0.395,0.225,1
0.4,0.225,1
0.405,0.225,1
0.41000000000000003,0.225,1
0.41500000000000004,0.225,1
0.42,0.225,1
0.425,0.225,1
0.43,0.225,1
0.435,0.225,1
0.44,0.225,1
0.445,0.225,1
0.45,0.225,1
0.455,0.225,1
0.46,0.225,1
0.465,0.225,1
0.47000000000000003,0.225,1
0.47500000000000003,0.225,1
0.48,0.225,1
0.485,0.225,1
0.49,0.225,1
0.495,0.225,1
0.5,0.225,grazing
0.505,0.225,0
0.51,0.225,0
0.515,0.225,0
0.52,0.225,0
0.525,0.225,0
0.53,0.225,0
0.535,0.225,0
0.54,0.225,0
0.545,0.225,0
0.55,0.225,0
0.555,0.225,0
0.56,0.225,0
0.5650000000000001,0.225,0
0.5700000000000001,0.225,0
0.5750000000000001,0.225,0
0.58,0.225,0
0.585,0.225,0
0.59,0.225,0
0.595,0.225,0
0.6,0.225,0
0.605,0.225,0
0.61,0.225,0
0.615,0.225,0
0.62,0.225,0
0.625,0.225,0
0.63,0.225,0
0.635,0.225,0
0.64,0.225,0
0.645,0.225,0
0.65,0.225,0
0.655,0.225,0
0.66,0.225,0
0.665,0.225,0
0.67,0.225,0
0.675,0.225,0
0.68,0.225,0
0.685,0.225,0
0.6900000000000001,0.225,0
0.6950000000000001,0.225,0
0.7000000000000001,0.225,0
0.705,0.225,0
0.71,0.225,0
0.715,0.225,0
0.72,0.225,0
0.725,0.225,0
0.73,0.225,0
0.735,0.225,0
0.74,0.225,0
0.745,0.225,0
0.75,0.225,0
0.755,0.225,0
0.76,0.225,0
0.765,0.225,0
0.77,0.225,0
0.775,0.225,grazing
0.78,0.225,1
0.785,0.225,1
0.79,0.225,1
0.795,0.225,1
0.8,0.225,1
0.0,0.23125,1
0.005,0.23125,1
0.01,0.23125,1
0.015,0.23125,1
0.02,0.23125,1
0.025,0.23125,1
0.03,0.23125,1
0.035,0.23125,1
0.04,0.23125,1
0.045,0.23125,1
0.05,0.23125,1
0.055,0.23125,1
0.06,0.23125,1
0.065,0.23125,1
0.07,0.23125,1
0.075,0.23125,1
0.08,0.23125,1
0.085,0.23125,1
0.09,0.23125,1
0.095,0.23125,1
0.1,0.23125,1
0.105,0.23125,1
0.11,0.23125,1
0.115,0.23125,1
0.12,0.23125,1
0.125,0.23125,1
0.13,0.23125,1
0.135,0.23125,1
0.14,0.23125,1
0.145,0.23125,1
0.15,0.23125,1
0.155,0.23125,1
0.16,0.23125,1
0.165,0.23125,1
0.17,0.23125,1
0.17500000000000002,0.23125,1
0.18,0.23125,1
0.185,0.23125,1
0.19,0.23125,1
0.195,0.23125,1
0.2,0.23125,1
0.20500000000000002,0.23125,1
0.21,0.23125,1
0.215,0.23125,1
0.22,0.23125,1
0.225,0.23125,1
0.23,0.23125,1
0.23500000000000001,0.23125,1
0.24,0.23125,1
0.245,0.23125,1
0.25,0.23125,1
0.255,0.23125,1
0.26,0.23125,1
0.265,0.23125,1
0.27,0.23125,1
0.275,0.23125,1
0.28,0.23125,1
0.28500000000000003,0.23125,1
0.29,0.23125,1
0.295,0.23125,1
0.3,0.23125,1
0.305,0.23125,1
0.31,0.23125,1
0.315,0.23125,1
0.32,0.23125,1
0.325,0.23125,1
0.33,0.23125,1
0.335,0.23125,1
0.34,0.23125,1
0.34500000000000003,0.23125,1
0.35000000000000003,0.23125,1
0.355,0.23125,1
0.36,0.23125,1
0.365,0.23125,1
0.37,0.23125,1
0.375,0.23125,1
0.38,0.23125,1
0.385,0.23125,1
0.39,0.23125,1
0.395,0.23125,1
0.4,0.23125,1
0.405,0.23125,1
0.41000000000000003,0.23125,1
0.41500000000000004,0.23125,1
0.42,0.23125,1
0.425,0.23125,1
0.43,0.23125,1
0.435,0.23125,1
0.44,0.23125,1
0.445,0.23125,1
0.45,0.23125,1
0.455,0.23125,1
0.46,0.23125,1
0.465,0.23125,1
0.47000000000000003,0.23125,1
0.47500000000000003,0.23125,1
0.48,0.23125,1
0.485,0.23125,1
0.49,0.23125,1
0.495,0.23125,1
0.5,0.23125,grazing
0.505,0.23125,0
0.51,0.23125,0
0.515,0.23125,0
0.52,0.23125,0
0.525,0.23125,0
0.53,0.23125,0
0.535,0.23125,0
0.54,0.23125,0
0.545,0.23125,0
0.55,0.23125,0
0.555,0.23125,0
0.56,0.23125,0
0.5650000000000001,0.23125,0
0.5700000000000001,0.23125,0
0.5750000000000001,0.23125,0
0.58,0.23125,0
0.585,0.23125,0
0.59,0.23125,0
0.595,0.23125,0
0.6,0.23125,0
0.605,0.23125,0
0.61,0.23125,0
0.615,0.23125,0
0.62,0.23125,0
0.625,0.23125,0
0.63,0.23125,0
0.635,0.23125,0
0.64,0.23125,0
0.645,0.23125,0
0.65,0.23125,0
0.655,0.23125,0
0.66,0.23125,0
0.665,0.23125,0
0.67,0.23125,0
0.675,0.23125,0
0.68,0.23125,0
0.685,0.23125,0
0.6900000000000001,0.23125,0
0.6950000000000001,0.23125,0
0.7000000000000001,0.23125,0
0.705,0.23125,0
0.71,0.23125,0
0.715,0.23125,0
0.72,0.23125,0
0.725,0.23125,0
0.73,0.23125,0
0.735,0.23125,0
0.74,0.23125,0
0.745,0.23125,0
0.75,0.23125,0
0.755,0.23125,0
0.76,0.23125,0
0.765,0.23125,0
0.77,0.23125,1
0.775,0.23125,1
0.78,0.23125,1
0.785,0.23125,1
0.79,0.23125,1
0.795,0.23125,1
0.8,0.23125,1
0.0,0.23750000000000002,1
0.005,0.23750000000000002,1
0.01,0.23750000000000002,1
0.015,0.23750000000000002,1
0.02,0.23750000000000002,1
0.025,0.23750000000000002,1
0.03,0.23750000000000002,1
0.035,0.23750000000000002,1
0.04,0.23750000000000002,1
0.045,0.23750000000000002,1
0.05,0.23750000000000002,1
0.055,0.23750000000000002,1
0.06,0.23750000000000002,1
0.065,0.23750000000000002,1
0.07,0.23750000000000002,1
0.075,0.23750000000000002,1
0.08,0.23750000000000002,1
0.085,0.23750000000000002,1
0.09,0.23750000000000002,1
0.095,0.23750000000000002,1
0.1,0.23750000000000002,1
0.105,0.23750000000000002,1
0.11,0.23750000000000002,1
0.115,0.23750000000000002,1
0.12,0.23750000000000002,1
0.125,0.23750000000000002,1
0.13,0.23750000000000002,1
0.135,0.23750000000000002,1
0.14,0.23750000000000002,1
0.145,0.23750000000000002,1
0.15,0.23750000000000002,1
0.155,0.23750000000000002,1
0.16,0.23750000000000002,1
0.165,0.23750000000000002,1
0.17,0.23750000000000002,1
0.17500000000000002,0.23750000000000002,1
0.18,0.23750000000000002,1
0.185,0.23750000000000002,1
0.19,0.23750000000000002,1
0.195,0.23750000000000002,1
0.2,0.23750000000000002,1
0.20500000000000002,0.23750000000000002,1
0.21,0.23750000000000002,1
0.215,0.23750000000000002,1
0.22,0.23750000000000002,1
0.225,0.23750000000000002,1
0.23,0.23750000000000002,1
0.23500000000000001,0.23750000000000002,1
0.24,0.23750000000000002,1
0.245,0.23750000000000002,1
0.25,0.23750000000000002,1
0.255,0.23750000000000002,1
0.26,0.23750000000000002,1
0.265,0.23750000000000002,1
0.27,0.23750000000000002,1
0.275,0.23750000000000002,1
0.28,0.23750000000000002,1
0.28500000000000003,0.23750000000000002,1
0.29,0.23750000000000002,1
0.295,0.23750000000000002,1
0.3,0.23750000000000002,1
0.305,0.23750000000000002,1
0.31,0.23750000000000002,1
0.315,0.23750000000000002,1
0.32,0.23750000000000002,1
0.325,0.23750000000000002,1
0.33,0.23750000000000002,1
0.335,0.23750000000000002,1
0.34,0.23750000000000002,1
0.34500000000000003,0.23750000000000002,1
0.35000000000000003,0.23750000000000002,1
0.355,0.23750000000000002,1
0.36,0.23750000000000002,1
0.365,0.23750000000000002,1
0.37,0.23750000000000002,1
0.375,0.23750000000000002,1
0.38,0.23750000000000002,1
0.385,0.23750000000000002,1
0.39,0.23750000000000002,1
0.395,0.23750000000000002,1
0.4,0.23750000000000002,1
0.405,0.23750000000000002,1
0.41000000000000003,0.23750000000000002,1
0.41500000000000004,0.23750000000000002,1
0.42,0.23750000000000002,1
0.425,0.23750000000000002,1
0.43,0.23750000000000002,1
0.435,0.23750000000000002,1
0.44,0.23750000000000002,1
0.445,0.23750000000000002,1
0.45,0.23750000000000002,1
0.455,0.23750000000000002,1
0.46,0.23750000000000002,1
0.465,0.23750000000000002,1
0.47000000000000003,0.23750000000000002,1
0.47500000000000003,0.23750000000000002,1
0.48,0.23750000000000002,1
0.485,0.23750000000000002,1
0.49,0.23750000000000002,1
0.495,0.23750000000000002,1
0.5,0.23750000000000002,grazing
0.505,0.23750000000000002,0
0.51,0.23750000000000002,0
0.515,0.23750000000000002,0
0.52,0.23750000000000002,0
0.525,0.23750000000000002,0
0.53,0.23750000000000002,0
0.535,0.23750000000000002,0
0.54,0.23750000000000002,0
0.545,0.23750000000000002,0
0.55,0.23750000000000002,0
0.555,0.23750000000000002,0
0.56,0.23750000000000002,0
0.5650000000000001,0.23750000000000002,0
0.5700000000000001,0.23750000000000002,0
0.5750000000000001,0.23750000000000002,0
0.58,0.23750000000000002,0
0.585,0.23750000000000002,0
0.59,0.23750000000000002,0
0.595,0.23750000000000002,0
0.6,0.23750000000000002,0
0.605,0.23750000000000002,0
0.61,0.23750000000000002,0
0.615,0.23750000000000002,0
0.62,0.23750000000000002,0
0.625,0.23750000000000002,0
0.63,0.23750000000000002,0
0.635,0.23750000000000002,0
0.64,0.23750000000000002,0
0.645,0.23750000000000002,0
0.65,0.23750000000000002,0
0.655,0.23750000000000002,0
0.66,0.23750000000000002,0
0.665,0.23750000000000002,0
0.67,0.23750000000000002,0
0.675,0.23750000000000002,0
0.68,0.23750000000000002,0
0.685,0.23750000000000002,0
0.6900000000000001,0.23750000000000002,0
0.6950000000000001,0.23750000000000002,0
0.7000000000000001,0.23750000000000002,0
0.705,0.23750000000000002,0
0.71,0.23750000000000002,0
0.715,0.23750000000000002,0
0.72,0.23750000000000002,0
0.725,0.23750000000000002,0
0.73,0.23750000000000002,0
0.735,0.23750000000000002,0
0.74,0.23750000000000002,0
0.745,0.23750000000000002,0
0.75,0.23750000000000002,0
0.755,0.23750000000000002,0
0.76,0.23750000000000002,0
0.765,0.23750000000000002,1
0.77,0.23750000000000002,1
0.775,0.23750000000000002,1
0.78,0.23750000000000002,1
0.785,0.23750000000000002,1
0.79,0.23750000000000002,1
0.795,0.23750000000000002,1
0.8,0.23750000000000002,1
0.0,0.24375000000000002,1
0.005,0.24375000000000002,1
0.01,0.24375000000000002,1
0.015,0.24375000000000002,1
0.02,0.24375000000000002,1
0.025,0.24375000000000002,1
0.03,0.24375000000000002,1
0.035,0.24375000000000002,1
0.04,0.24375000000000002,1
0.045,0.24375000000000002,1
0.05,0.24375000000000002,1
0.055,0.24375000000000002,1
0.06,0.24375000000000002,1
0.065,0.24375000000000002,1
0.07,0.24375000000000002,1
0.075,0.24375000000000002,1
0.08,0.24375000000000002,1
0.085,0.24375000000000002,1
0.09,0.24375000000000002,1
0.095,0.24375000000000002,1
0.1,0.24375000000000002,1
0.105,0.24375000000000002,1
0.11,0.24375000000000002,1
0.115,0.24375000000000002,1
0.12,0.24375000000000002,1
0.125,0.24375000000000002,1
0.13,0.24375000000000002,1
0.135,0.24375000000000002,1
0.14,0.24375000000000002,1
0.145,0.24375000000000002,1
0.15,0.24375000000000002,1
0.155,0.24375000000000002,1
0.16,0.24375000000000002,1
0.165,0.24375000000000002,1
0.17,0.24375000000000002,1
0.17500000000000002,0.24375000000000002,1
0.18,0.24375000000000002,1
0.185,0.24375000000000002,1
0.19,0.24375000000000002,1
0.195,0.24375000000000002,1
0.2,0.24375000000000002,1
0.20500000000000002,0.24375000000000002,1
0.21,0.24375000000000002,1
0.215,0.24375000000000002,1
0.22,0.24375000000000002,1
0.225,0.24375000000000002,1
0.23,0.24375000000000002,1
0.23500000000000001,0.24375000000000002,1
0.24,0.24375000000000002,1
0.245,0.24375000000000002,1
0.25,0.24375000000000002,1
0.255,0.24375000000000002,1
0.26,0.24375000000000002,1
0.265,0.24375000000000002,1
0.27,0.24375000000000002,1
0.275,0.24375000000000002,1
0.28,0.24375000000000002,1
0.28500000000000003,0.24375000000000002,1
0.29,0.24375000000000002,1
0.295,0.24375000000000002,1
0.3,0.24375000000000002,1
0.305,0.24375000000000002,1
0.31,0.24375000000000002,1
0.315,0.24375000000000002,1
0.32,0.24375000000000002,1
0.325,0.24375000000000002,1
0.33,0.24375000000000002,1
0.335,0.24375000000000002,1
0.34,0.24375000000000002,1
0.34500000000000003,0.24375000000000002,1
0.35000000000000003,0.24375000000000002,1
0.355,0.24375000000000002,1
0.36,0.24375000000000002,1
0.365,0.24375000000000002,1
0.37,0.24375000000000002,1
0.375,0.24375000000000002,1
0.38,0.24375000000000002,1
0.385,0.24375000000000002,1
0.39,0.24375000000000002,1
0.395,0.24375000000000002,1
0.4,0.24375000000000002,1
0.405,0.24375000000000002,1
0.41000000000000003,0.24375000000000002,1
0.41500000000000004,0.24375000000000002,1
0.42,0.24375000000000002,1
0.425,0.24375000000000002,1
0.43,0.24375000000000002,1
0.435,0.24375000000000002,1
0.44,0.24375000000000002,1
0.445,0.24375000000000002,1
0.45,0.24375000000000002,1
0.455,0.24375000000000002,1
0.46,0.24375000000000002,1
0.465,0.24375000000000002,1
0.47000000000000003,0.24375000000000002,1
0.47500000000000003,0.24375000000000002,1
0.48,0.24375000000000002,1
0.485,0.24375000000000002,1
0.49,0.24375000000000002,1
0.495,0.24375000000000002,1
0.5,0.24375000000000002,grazing
0.505,0.24375000000000002,0
0.51,0.24375000000000002,0
0.515,0.24375000000000002,0
0.52,0.24375000000000002,0
0.525,0.24375000000000002,0
0.53,0.24375000000000002,0
0.535,0.24375000000000002,0
0.54,0.24375000000000002,0
0.545,0.24375000000000002,0
0.55,0.24375000000000002,0
0.555,0.24375000000000002,0
0.56,0.24375000000000002,0
0.5650000000000001,0.24375000000000002,0
0.5700000000000001,0.24375000000000002,0
0.5750000000000001,0.24375000000000002,0
0.58,0.24375000000000002,0
0.585,0.24375000000000002,0
0.59,0.24375000000000002,0
0.595,0.24375000000000002,0
0.6,0.24375000000000002,0
0.605,0.24375000000000002,0
0.61,0.24375000000000002,0
0.615,0.24375000000000002,0
0.62,0.24375000000000002,0
0.625,0.24375000000000002,0
0.63,0.24375000000000002,0
0.635,0.24375000000000002,0
0.64,0.24375000000000002,0
0.645,0.24375000000000002,0
0.65,0.24375000000000002,0
0.655,0.24375000000000002,0
0.66,0.24375000000000002,0
0.665,0.24375000000000002,0
0.67,0.24375000000000002,0
0.675,0.24375000000000002,0
0.68,0.24375000000000002,0
0.685,0.24375000000000002,0
0.6900000000000001,0.24375000000000002,0
0.6950000000000001,0.24375000000000002,0
0.7000000000000001,0.24375000000000002,0
0.705,0.24375000000000002,0
0.71,0.24375000000000002,0
0.715,0.24375000000000002,0
0.72,0.24375000000000002,0
0.725,0.24375000000000002,0
0.73,0.24375000000000002,0
0.735,0.24375000000000002,0
0.74,0.24375000000000002,0
0.745,0.24375000000000002,0
0.75,0.24375000000000002,0
0.755,0.24375000000000002,0
0.76,0.24375000000000002,1
0.765,0.24375000000000002,1
0.77,0.24375000000000002,1
0.775,0.24375000000000002,1
0.78,0.24375000000000002,1
0.785,0.24375000000000002,1
0.79,0.24375000000000002,1
0.795,0.24375000000000002,1
0.8,0.24375000000000002,1
0.0,0.25,1
0.005,0.25,1
0.01,0.25,1
0.015,0.25,1
0.02,0.25,1
0.025,0.25,1
0.03,0.25,1
0.035,0.25,1
0.04,0.25,1
0.045,0.25,1
0.05,0.25,1
0.055,0.25,1
0.06,0.25,1
0.065,0.25,1
0.07,0.25,1
0.075,0.25,1
0.08,0.25,1
0.085,0.25,1
0.09,0.25,1
0.095,0.25,1
0.1,0.25,1
0.105,0.25,1
0.11,0.25,1
0.115,0.25,1
0.12,0.25,1
0.125,0.25,1
0.13,0.25,1
0.135,0.25,1
0.14,0.25,1
0.145,0.25,1
0.15,0.25,1
0.155,0.25,1
0.16,0.25,1
0.165,0.25,1
0.17,0.25,1
0.17500000000000002,0.25,1
0.18,0.25,1
0.185,0.25,1
0.19,0.25,1
0.195,0.25,1
0.2,0.25,1
0.20500000000000002,0.25,1
0.21,0.25,1
0.215,0.25,1
0.22,0.25,1
0.225,0.25,1
0.23,0.25,1
0.23500000000000001,0.25,1
0.24,0.25,1
0.245,0.25,1
0.25,0.25,1
0.255,0.25,1
0.26,0.25,1
0.265,0.25,1
0.27,0.25,1
0.275,0.25,1
0.28,0.25,1
0.28500000000000003,0.25,1
0.29,0.25,1
0.295,0.25,1
0.3,0.25,1
0.305,0.25,1
0.31,0.25,1
0.315,0.25,1
0.32,0.25,1
0.325,0.25,1
0.33,0.25,1
0.335,0.25,1
0.34,0.25,1
0.34500000000000003,0.25,1
0.35000000000000003,0.25,1
0.355,0.25,1
0.36,0.25,1
0.365,0.25,1
0.37,0.25,1
0.375,0.25,1
0.38,0.25,1
0.385,0.25,1
0.39,0.25,1
0.395,0.25,1
0.4,0.25,1
0.405,0.25,1
0.41000000000000003,0.25,1
0.41500000000000004,0.25,1
0.42,0.25,1
0.425,0.25,1
0.43,0.25,1
0.435,0.25,1
0.44,0.25,1
0.445,0.25,1
0.45,0.25,1
0.455,0.25,1
0.46,0.25,1
0.465,0.25,1
0.47000000000000003,0.25,1
0.47500000000000003,0.25,1
0.48,0.25,1
0.485,0.25,1
0.49,0.25,1
0.495,0.25,1
0.5,0.25,grazing
0.505,0.25,0
0.51,0.25,0
0.515,0.25,0
0.52,0.25,0
0.525,0.25,0
0.53,0.25,0
0.535,0.25,0
0.54,0.25,0
0.545,0.25,0
0.55,0.25,0
0.555,0.25,0
0.56,0.25,0
0.5650000000000001,0.25,0
0.5700000000000001,0.25,0
0.5750000000000001,0.25,0
0.58,0.25,0
0.585,0.25,0
0.59,0.25,0
0.595,0.25,0
0.6,0.25,0
0.605,0.25,0
0.61,0.25,0
0.615,0.25,0
0.62,0.25,0
0.625,0.25,0
0.63,0.25,0
0.635,0.25,0
0.64,0.25,0
0.645,0.25,0
0.65,0.25,0
0.655,0.25,0
0.66,0.25,0
0.665,0.25,0
0.67,0.25,0
0.675,0.25,0
0.68,0.25,0
0.685,0.25,0
0.6900000000000001,0.25,0
0.6950000000000001,0.25,0
0.7000000000000001,0.25,0
0.705,0.25,0
0.71,0.25,0
0.715,0.25,0
0.72,0.25,0
0.725,0.25,0
0.73,0.25,0
0.735,0.25,0
0.74,0.25,0
0.745,0.25,0
0.75,0.25,grazing
0.755,0.25,1
0.76,0.25,1
0.765,0.25,1
0.77,0.25,1
0.775,0.25,1
0.78,0.25,1
0.785,0.25,1
0.79,0.25,1
0.795,0.25,1
0.8,0.25,1
0.0,0.25625000000000003,1
0.005,0.25625000000000003,1
0.01,0.25625000000000003,1
0.015,0.25625000000000003,1
0.02,0.25625000000000003,1
0.025,0.25625000000000003,1
0.03,0.25625000000000003,1
0.035,0.25625000000000003,1
0.04,0.25625000000000003,1
0.045,0.25625000000000003,1
0.05,0.25625000000000003,1
0.055,0.25625000000000003,1
0.06,0.25625000000000003,1
0.065,0.25625000000000003,1
0.07,0.25625000000000003,1
0.075,0.25625000000000003,1
0.08,0.25625000000000003,1
0.085,0.25625000000000003,1
0.09,0.25625000000000003,1
0.095,0.25625000000000003,1
0.1,0.25625000000000003,1
0.105,0.25625000000000003,1
0.11,0.25625000000000003,1
0.115,0.25625000000000003,1
0.12,0.25625000000000003,1
0.125,0.25625000000000003,1
0.13,0.25625000000000003,1
0.135,0.25625000000000003,1
0.14,0.25625000000000003,1
0.145,0.25625000000000003,1
0.15,0.25625000000000003,1
0.155,0.25625000000000003,1
0.16,0.25625000000000003,1
0.165,0.25625000000000003,1
0.17,0.25625000000000003,1
0.17500000000000002,0.25625000000000003,1
0.18,0.25625000000000003,1
0.185,0.25625000000000003,1
0.19,0.25625000000000003,1
0.195,0.25625000000000003,1
0.2,0.25625000000000003,1
0.20500000000000002,0.25625000000000003,1
0.21,0.25625000000000003,1
0.215,0.25625000000000003,1
0.22,0.25625000000000003,1
0.225,0.25625000000000003,1
0.23,0.25625000000000003,1
0.23500000000000001,0.25625000000000003,1
0.24,0.25625000000000003,1
0.245,0.25625000000000003,1
0.25,0.25625000000000003,1
0.255,0.25625000000000003,1
0.26,0.25625000000000003,1
0.265,0.25625000000000003,1
0.27,0.25625000000000003,1
0.275,0.25625000000000003,1
0.28,0.25625000000000003,1
0.28500000000000003,0.25625000000000003,1
0.29,0.25625000000000003,1
0.295,0.25625000000000003,1
0.3,0.25625000000000003,1
0.305,0.25625000000000003,1
0.31,0.25625000000000003,1
0.315,0.25625000000000003,1
0.32,0.25625000000000003,1
0.325,0.25625000000000003,1
0.33,0.25625000000000003,1
0.335,0.25625000000000003,1
0.34,0.25625000000000003,1
0.34500000000000003,0.25625000000000003,1
0.35000000000000003,0.25625000000000003,1
0.355,0.25625000000000003,1
0.36,0.25625000000000003,1
0.365,0.25625000000000003,1
0.37,0.25625000000000003,1
0.375,0.25625000000000003,1
0.38,0.25625000000000003,1
0.385,0.25625000000000003,1
0.39,0.25625000000000003,1
0.395,0.25625000000000003,1
0.4,0.25625000000000003,1
0.405,0.25625000000000003,1
0.41000000000000003,0.25625000000000003,1
0.41500000000000004,0.25625000000000003,1
0.42,0.25625000000000003,1
0.425,0.25625000000000003,1
0.43,0.25625000000000003,1
0.435,0.25625000000000003,1
0.44,0.25625000000000003,1
0.445,0.25625000000000003,1
0.45,0.25625000000000003,1
0.455,0.25625000000000003,1
0.46,0.25625000000000003,1
0.465,0.25625000000000003,1
0.47000000000000003,0.25625000000000003,1
0.47500000000000003,0.25625000000000003,1
0.48,0.25625000000000003,1
0.485,0.25625000000000003,1
0.49,0.25625000000000003,1
0.495,0.25625000000000003,1
0.5,0.25625000000000003,grazing
0.505,0.25625000000000003,0
0.51,0.25625000000000003,0
0.515,0.25625000000000003,0
0.52,0.25625000000000003,0
0.525,0.25625000000000003,0
0.53,0.25625000000000003,0
0.535,0.25625000000000003,0
0.54,0.25625000000000003,0
0.545,0.25625000000000003,0
0.55,0.25625000000000003,0
0.555,0.25625000000000003,0
0.56,0.25625000000000003,0
0.5650000000000001,0.25625000000000003,0
0.5700000000000001,0.25625000000000003,0
0.5750000000000001,0.25625000000000003,0
0.58,0.25625000000000003,0
0.585,0.25625000000000003,0
0.59,0.25625000000000003,0
0.595,0.25625000000000003,0
0.6,0.25625000000000003,0
0.605,0.25625000000000003,0
0.61,0.25625000000000003,0
0.615,0.25625000000000003,0
0.62,0.25625000000000003,0
0.625,0.25625000000000003,0
0.63,0.25625000000000003,0
0.635,0.25625000000000003,0
0.64,0.25625000000000003,0
0.645,0.25625000000000003,0
0.65,0.25625000000000003,0
0.655,0.25625000000000003,0
0.66,0.25625000000000003,0
0.665,0.25625000000000003,0
0.67,0.25625000000000003,0
0.675,0.25625000000000003,0
0.68,0.25625000000000003,0
0.685,0.25625000000000003,0
0.6900000000000001,0.25625000000000003,0
0.6950000000000001,0.25625000000000003,0
0.7000000000000001,0.25625000000000003,0
0.705,0.25625000000000003,0
0.71,0.25625000000000003,0
0.715,0.25625000000000003,0
0.72,0.25625000000000003,0
0.725,0.25625000000000003,0
0.73,0.25625000000000003,0
0.735,0.25625000000000003,0
0.74,0.25625000000000003,0
0.745,0.25625000000000003,1
0.75,0.25625000000000003,1
0.755,0.25625000000000003,1
0.76,0.25625000000000003,1
0.765,0.25625000000000003,1
0.77,0.25625000000000003,1
0.775,0.25625000000000003,1
0.78,0.25625000000000003,1
0.785,0.25625000000000003,1
0.79,0.25625000000000003,1
0.795,0.25625000000000003,1
0.8,0.25625000000000003,1
0.0,0.2625,1
0.005,0.2625,1
0.01,0.2625,1
0.015,0.2625,1
0.02,0.2625,1
0.025,0.2625,1
0.03,0.2625,1
0.035,0.2625,1
0.04,0.2625,1
0.045,0.2625,1
0.05,0.2625,1
0.055,0.2625,1
0.06,0.2625,1
0.065,0.2625,1
0.07,0.2625,1
0.075,0.2625,1
0.08,0.2625,1
0.085,0.2625,1
0.09,0.2625,1
0.095,0.2625,1
0.1,0.2625,1
0.105,0.2625,1
0.11,0.2625,1
0.115,0.2625,1
0.12,0.2625,1
0.125,0.2625,1
0.13,0.2625,1
0.135,0.2625,1
0.14,0.2625,1
0.145,0.2625,1
0.15,0.2625,1
0.155,0.2625,1
0.16,0.2625,1
0.165,0.2625,1
0.17,0.2625,1
0.17500000000000002,0.2625,1
0.18,0.2625,1
0.185,0.2625,1
0.19,0.2625,1
0.195,0.2625,1
0.2,0.2625,1
0.20500000000000002,0.2625,1
0.21,0.2625,1
0.215,0.2625,1
0.22,0.2625,1
0.225,0.2625,1
0.23,0.2625,1
0.23500000000000001,0.2625,1
0.24,0.2625,1
0.245,0.2625,1
0.25,0.2625,1
0.255,0.2625,1
0.26,0.2625,1
0.265,0.2625,1
0.27,0.2625,1
0.275,0.2625,1
0.28,0.2625,1
0.28500000000000003,0.2625,1
0.29,0.2625,1
0.295,0.2625,1
0.3,0.2625,1
0.305,0.2625,1
0.31,0.2625,1
0.315,0.2625,1
0.32,0.2625,1
0.325,0.2625,1
0.33,0.2625,1
0.335,0.2625,1
0.34,0.2625,1
0.34500000000000003,0.2625,1
0.35000000000000003,0.2625,1
0.355,0.2625,1
0.36,0.2625,1
0.365,0.2625,1
0.37,0.2625,1
0.375,0.2625,1
0.38,0.2625,1
0.385,0.2625,1
0.39,0.2625,1
0.395,0.2625,1
0.4,0.2625,1
0.405,0.2625,1
0.41000000000000003,0.2625,1
0.41500000000000004,0.2625,1
0.42,0.2625,1
0.425,0.2625,1
0.43,0.2625,1
0.435,0.2625,1
0.44,0.2625,1
0.445,0.2625,1
0.45,0.2625,1
0.455,0.2625,1
0.46,0.2625,1
0.465,0.2625,1
0.47000000000000003,0.2625,1
0.47500000000000003,0.2625,1
0.48,0.2625,1
0.485,0.2625,1
0.49,0.2625,1
0.495,0.2625,1
0.5,0.2625,grazing
0.505,0.2625,0
0.51,0.2625,0
0.515,0.2625,0
0.52,0.2625,0
0.525,0.2625,0
0.53,0.2625,0
0.535,0.2625,0
0.54,0.2625,0
0.545,0.2625,0
0.55,0.2625,0
0.555,0.2625,0
0.56,0.2625,0
0.5650000000000001,0.2625,0
0.5700000000000001,0.2625,0
0.5750000000000001,0.2625,0
0.58,0.2625,0
0.585,0.2625,0
0.59,0.2625,0
0.595,0.2625,0
0.6,0.2625,0
0.605,0.2625,0
0.61,0.2625,0
0.615,0.2625,0
0.62,0.2625,0
0.625,0.2625,0
0.63,0.2625,0
0.635,0.2625,0
0.64,0.2625,0
0.645,0.2625,0
0.65,0.2625,0
0.655,0.2625,0
0.66,0.2625,0
0.665,0.2625,0
0.67,0.2625,0
0.675,0.2625,0
0.68,0.2625,0
0.685,0.2625,0
0.6900000000000001,0.2625,0
0.6950000000000001,0.2625,0
0.7000000000000001,0.2625,0
0.705,0.2625,0
0.71,0.2625,0
0.715,0.2625,0
0.72,0.2625,0
0.725,0.2625,0
0.73,0.2625,0
0.735,0.2625,0
0.74,0.2625,1
0.745,0.2625,1
0.75,0.2625,1
0.755,0.2625,1
0.76,0.2625,1
0.765,0.2625,1
0.77,0.2625,1
0.775,0.2625,1
0.78,0.2625,1
0.785,0.2625,1
0.79,0.2625,1
0.795,0.2625,1
0.8,0.2625,1
0.0,0.26875,1
0.005,0.26875,1
0.01,0.26875,1
0.015,0.26875,1
0.02,0.26875,1
0.025,0.26875,1
0.03,0.26875,1
0.035,0.26875,1
0.04,0.26875,1
0.045,0.26875,1
0.05,0.26875,1
0.055,0.26875,1
0.06,0.26875,1
0.065,0.26875,1
0.07,0.26875,1
0.075,0.26875,1
0.08,0.26875,1
0.085,0.26875,1
0.09,0.26875,1
0.095,0.26875,1
0.1,0.26875,1
0.105,0.26875,1
0.11,0.26875,1
0.115,0.26875,1
0.12,0.26875,1
0.125,0.26875,1
0.13,0.26875,1
0.135,0.26875,1
0.14,0.26875,1
0.145,0.26875,1
0.15,0.26875,1
0.155,0.26875,1
0.16,0.26875,1
0.165,0.26875,1
0.17,0.26875,1
0.17500000000000002,0.26875,1
0.18,0.26875,1
0.185,0.26875,1
0.19,0.26875,1
0.195,0.26875,1
0.2,0.26875,1
0.20500000000000002,0.26875,1
0.21,0.26875,1
0.215,0.26875,1
0.22,0.26875,1
0.225,0.26875,1
0.23,0.26875,1
0.23500000000000001,0.26875,1
0.24,0.26875,1
0.245,0.26875,1
0.25,0.26875,1
0.255,0.26875,1
0.26,0.26875,1
0.265,0.26875,1
0.27,0.26875,1
0.275,0.26875,1
0.28,0.26875,1
0.28500000000000003,0.26875,1
0.29,0.26875,1
0.295,0.26875,1
0.3,0.26875,1
0.305,0.26875,1
0.31,0.26875,1
0.315,0.26875,1
0.32,0.26875,1
0.325,0.26875,1
0.33,0.26875,1
0.335,0.26875,1
0.34,0.26875,1
0.34500000000000003,0.26875,1
0.35000000000000003,0.26875,1
0.355,0.26875,1
0.36,0.26875,1
0.365,0.26875,1
0.37,0.26875,1
0.375,0.26875,1
0.38,0.26875,1
0.385,0.26875,1
0.39,0.26875,1
0.395,0.26875,1
0.4,0.26875,1
0.405,0.26875,1
0.41000000000000003,0.26875,1
0.41500000000000004,0.26875,1
0.42,0.26875,1
0.425,0.26875,1
0.43,0.26875,1
0.435,0.26875,1
0.44,0.26875,1
0.445,0.26875,1
0.45,0.26875,1
0.455,0.26875,1
0.46,0.26875,1
0.465,0.26875,1
0.47000000000000003,0.26875,1
0.47500000000000003,0.26875,1
0.48,0.26875,1
0.485,0.26875,1
0.49,0.26875,1
0.495,0.26875,1
0.5,0.26875,grazing
0.505,0.26875,0
0.51,0.26875,0
0.515,0.26875,0
0.52,0.26875,0
0.525,0.26875,0
0.53,0.26875,0
0.535,0.26875,0
0.54,0.26875,0
0.545,0.26875,0
0.55,0.26875,0
0.555,0.26875,0
0.56,0.26875,0
0.5650000000000001,0.26875,0
0.5700000000000001,0.26875,0
0.5750000000000001,0.26875,0
0.58,0.26875,0
0.585,0.26875,0
0.59,0.26875,0
0.595,0.26875,0
0.6,0.26875,0
0.605,0.26875,0
0.61,0.26875,0
0.615,0.26875,0
0.62,0.26875,0
0.625,0.26875,0
0.63,0.26875,0
0.635,0.26875,0
0.64,0.26875,0
0.645,0.26875,0
0.65,0.26875,0
0.655,0.26875,0
0.66,0.26875,0
0.665,0.26875,0
0.67,0.26875,0
0.675,0.26875,0
0.68,0.26875,0
0.685,0.26875,0
0.6900000000000001,0.26875,0
0.6950000000000001,0.26875,0
0.7000000000000001,0.26875,0
0.705,0.26875,0
0.71,0.26875,0
0.715,0.26875,0
0.72,0.26875,0
0.725,0.26875,0
0.73,0.26875,0
0.735,0.26875,1
0.74,0.26875,1
0.745,0.26875,1
0.75,0.26875,1
0.755,0.26875,1
0.76,0.26875,1
0.765,0.26875,1
0.77,0.26875,1
0.775,0.26875,1
0.78,0.26875,1
0.785,0.26875,1
0.79,0.26875,1
0.795,0.26875,1
0.8,0.26875,1
0.0,0.275,1
0.005,0.275,1
0.01,0.275,1
0.015,0.275,1
0.02,0.275,1
0.025,0.275,1
0.03,0.275,1
0.035,0.275,1
0.04,0.275,1
0.045,0.275,1
0.05,0.275,1
0.055,0.275,1
0.06,0.275,1
0.065,0.275,1
0.07,0.275,1
0.075,0.275,1
0.08,0.275,1
0.085,0.275,1
0.09,0.275,1
0.095,0.275,1
0.1,0.275,1
0.105,0.275,1
0.11,0.275,1
0.115,0.275,1
0.12,0.275,1
0.125,0.275,1
0.13,0.275,1
0.135,0.275,1
0.14,0.275,1
0.145,0.275,1
0.15,0.275,1
0.155,0.275,1
0.16,0.275,1
0.165,0.275,1
0.17,0.275,1
0.17500000000000002,0.275,1
0.18,0.275,1
0.185,0.275,1
0.19,0.275,1
0.195,0.275,1
0.2,0.275,1
0.20500000000000002,0.275,1
0.21,0.275,1
0.215,0.275,1
0.22,0.275,1
0.225,0.275,1
0.23,0.275,1
0.23500000000000001,0.275,1
0.24,0.275,1
0.245,0.275,1
0.25,0.275,1
0.255,0.275,1
0.26,0.275,1
0.265,0.275,1
0.27,0.275,1
0.275,0.275,1
0.28,0.275,1
0.28500000000000003,0.275,1
0.29,0.275,1
0.295,0.275,1
0.3,0.275,1
0.305,0.275,1
0.31,0.275,1
0.315,0.275,1
0.32,0.275,1
0.325,0.275,1
0.33,0.275,1
0.335,0.275,1
0.34,0.275,1
0.34500000000000003,0.275,1
0.35000000000000003,0.275,1
0.355,0.275,1
0.36,0.275,1
0.365,0.275,1
0.37,0.275,1
0.375,0.275,1
0.38,0.275,1
0.385,0.275,1
0.39,0.275,1
0.395,0.275,1
0.4,0.275,1
0.405,0.275,1
0.41000000000000003,0.275,1
0.41500000000000004,0.275,1
0.42,0.275,1
0.425,0.275,1
0.43,0.275,1
0.435,0.275,1
0.44,0.275,1
0.445,0.275,1
0.45,0.275,1
0.455,0.275,1
0.46,0.275,1
0.465,0.275,1
0.47000000000000003,0.275,1
0.47500000000000003,0.275,1
0.48,0.275,1
0.485,0.275,1
0.49,0.275,1
0.495,0.275,1
0.5,0.275,grazing
0.505,0.275,0
0.51,0.275,0
0.515,0.275,0
0.52,0.275,0
0.525,0.275,0
0.53,0.275,0
0.535,0.275,0
0.54,0.275,0
0.545,0.275,0
0.55,0.275,0
0.555,0.275,0
0.56,0.275,0
0.5650000000000001,0.275,0
0.5700000000000001,0.275,0
0.5750000000000001,0.275,0
0.58,0.275,0
0.585,0.275,0
0.59,0.275,0
0.595,0.275,0
0.6,0.275,0
0.605,0.275,0
0.61,0.275,0
0.615,0.275,0
0.62,0.275,0
0.625,0.275,0
0.63,0.275,0
0.635,0.275,0
0.64,0.275,0
0.645,0.275,0
0.65,0.275,0
0.655,0.275,0
0.66,0.275,0
0.665,0.275,0
0.67,0.275,0
0.675,0.275,0
0.68,0.275,0
0.685,0.275,0
0.6900000000000001,0.275,0
0.6950000000000001,0.275,0
0.7000000000000001,0.275,0
0.705,0.275,0
0.71,0.275,0
0.715,0.275,0
0.72,0.275,0
0.725,0.275,grazing
0.73,0.275,1
0.735,0.275,1
0.74,0.275,1
0.745,0.275,1
0.75,0.275,1
0.755,0.275,1
0.76,0.275,1
0.765,0.275,1
0.77,0.275,1
0.775,0.275,1
0.78,0.275,1
0.785,0.275,1
0.79,0.275,1
0.795,0.275,1
0.8,0.275,1
0.0,0.28125,1
0.005,0.28125,1
0.01,0.28125,1
0.015,0.28125,1
0.02,0.28125,1
0.025,0.28125,1
0.03,0.28125,1
0.035,0.28125,1
0.04,0.28125,1
0.045,0.28125,1
0.05,0.28125,1
0.055,0.28125,1
0.06,0.28125,1
0.065,0.28125,1
0.07,0.28125,1
0.075,0.28125,1
0.08,0.28125,1
0.085,0.28125,1
0.09,0.28125,1
0.095,0.28125,1
0.1,0.28125,1
0.105,0.28125,1
0.11,0.28125,1
0.115,0.28125,1
0.12,0.28125,1
0.125,0.28125,1
0.13,0.28125,1
0.135,0.28125,1
0.14,0.28125,1
0.145,0.28125,1
0.15,0.28125,1
0.155,0.28125,1
0.16,0.28125,1
0.165,0.28125,1
0.17,0.28125,1
0.17500000000000002,0.28125,1
0.18,0.28125,1
0.185,0.28125,1
0.19,0.28125,1
0.195,0.28125,1
0.2,0.28125,1
0.20500000000000002,0.28125,1
0.21,0.28125,1
0.215,0.28125,1
0.22,0.28125,1
0.225,0.28125,1
0.23,0.28125,1
0.23500000000000001,0.28125,1
0.24,0.28125,1
0.245,0.28125,1
0.25,0.28125,1
0.255,0.28125,1
0.26,0.28125,1
0.265,0.28125,1
0.27,0.28125,1
0.275,0.28125,1
0.28,0.28125,1
0.28500000000000003,0.28125,1
0.29,0.28125,1
0.295,0.28125,1
0.3,0.28125,1
0.305,0.28125,1
0.31,0.28125,1
0.315,0.28125,1
0.32,0.28125,1
0.325,0.28125,1
0.33,0.28125,1
0.335,0.28125,1
0.34,0.28125,1
0.34500000000000003,0.28125,1
0.35000000000000003,0.28125,1
0.355,0.28125,1
0.36,0.28125,1
0.365,0.28125,1
0.37,0.28125,1
0.375,0.28125,1
0.38,0.28125,1
0.385,0.28125,1
0.39,0.28125,1
0.395,0.28125,1
0.4,0.28125,1
0.405,0.28125,1
0.41000000000000003,0.28125,1
0.41500000000000004,0.28125,1
0.42,0.28125,1
0.425,0.28125,1
0.43,0.28125,1
0.435,0.28125,1
0.44,0.28125,1
0.445,0.28125,1
0.45,0.28125,1
0.455,0.28125,1
0.46,0.28125,1
0.465,0.28125,1
0.47000000000000003,0.28125,1
0.47500000000000003,0.28125,1
0.48,0.28125,1
0.485,0.28125,1
0.49,0.28125,1
0.495,0.28125,1
0.5,0.28125,grazing
0.505,0.28125,0
0.51,0.28125,0
0.515,0.28125,0
0.52,0.28125,0
0.525,0.28125,0
0.53,0.28125,0
0.535,0.28125,0
0.54,0.28125,0
0.545,0.28125,0
0.55,0.28125,0
0.555,0.28125,0
0.56,0.28125,0
0.5650000000000001,0.28125,0
0.5700000000000001,0.28125,0
0.5750000000000001,0.28125,0
0.58,0.28125,0
0.585,0.28125,0
0.59,0.28125,0
0.595,0.28125,0
0.6,0.28125,0
0.605,0.28125,0
0.61,0.28125,0
0.615,0.28125,0
0.62,0.28125,0
0.625,0.28125,0
0.63,0.28125,0
0.635,0.28125,0
0.64,0.28125,0
0.645,0.28125,0
0.65,0.28125,0
0.655,0.28125,0
0.66,0.28125,0
0.665,0.28125,0
0.67,0.28125,0
0.675,0.28125,0
0.68,0.28125,0
0.685,0.28125,0
0.6900000000000001,0.28125,0
0.6950000000000001,0.28125,0
0.7000000000000001,0.28125,0
0.705,0.28125,0
0.71,0.28125,0
0.715,0.28125,0
0.72,0.28125,1
0.725,0.28125,1
0.73,0.28125,1
0.735,0.28125,1
0.74,0.28125,1
0.745,0.28125,1
0.75,0.28125,1
0.755,0.28125,1
0.76,0.28125,1
0.765,0.28125,1
0.77,0.28125,1
0.775,0.28125,1
0.78,0.28125,1
0.785,0.28125,1
0.79,0.28125,1
0.795,0.28125,1
0.8,0.28125,1
0.0,0.28750000000000003,1
0.005,0.28750000000000003,1
0.01,0.28750000000000003,1
0.015,0.28750000000000003,1
0.02,0.28750000000000003,1
0.025,0.28750000000000003,1
0.03,0.28750000000000003,1
0.035,0.28750000000000003,1
0.04,0.28750000000000003,1
0.045,0.28750000000000003,1
0.05,0.28750000000000003,1
0.055,0.28750000000000003,1
0.06,0.28750000000000003,1
0.065,0.28750000000000003,1
0.07,0.28750000000000003,1
0.075,0.28750000000000003,1
0.08,0.28750000000000003,1
0.085,0.28750000000000003,1
0.09,0.28750000000000003,1
0.095,0.28750000000000003,1
0.1,0.28750000000000003,1
0.105,0.28750000000000003,1
0.11,0.28750000000000003,1
0.115,0.28750000000000003,1
0.12,0.28750000000000003,1
0.125,0.28750000000000003,1
0.13,0.28750000000000003,1
0.135,0.28750000000000003,1
0.14,0.28750000000000003,1
0.145,0.28750000000000003,1
0.15,0.28750000000000003,1
0.155,0.28750000000000003,1
0.16,0.28750000000000003,1
0.165,0.28750000000000003,1
0.17,0.28750000000000003,1
0.17500000000000002,0.28750000000000003,1
0.18,0.28750000000000003,1
0.185,0.28750000000000003,1
0.19,0.28750000000000003,1
0.195,0.28750000000000003,1
0.2,0.28750000000000003,1
0.20500000000000002,0.28750000000000003,1
0.21,0.28750000000000003,1
0.215,0.28750000000000003,1
0.22,0.28750000000000003,1
0.225,0.28750000000000003,1
0.23,0.28750000000000003,1
0.23500000000000001,0.28750000000000003,1
0.24,0.28750000000000003,1
0.245,0.28750000000000003,1
0.25,0.28750000000000003,1
0.255,0.28750000000000003,1
0.26,0.28750000000000003,1
0.265,0.28750000000000003,1
0.27,0.28750000000000003,1
0.275,0.28750000000000003,1
0.28,0.28750000000000003,1
0.28500000000000003,0.28750000000000003,1
0.29,0.28750000000000003,1
0.295,0.28750000000000003,1
0.3,0.28750000000000003,1
0.305,0.28750000000000003,1
0.31,0.28750000000000003,1
0.315,0.28750000000000003,1
0.32,0.28750000000000003,1
0.325,0.28750000000000003,1
0.33,0.28750000000000003,1
0.335,0.28750000000000003,1
0.34,0.28750000000000003,1
0.34500000000000003,0.28750000000000003,1
0.35000000000000003,0.28750000000000003,1
0.355,0.28750000000000003,1
0.36,0.28750000000000003,1
0.365,0.28750000000000003,1
0.37,0.28750000000000003,1
0.375,0.28750000000000003,1
0.38,0.28750000000000003,1
0.385,0.28750000000000003,1
0.39,0.28750000000000003,1
0.395,0.28750000000000003,1
0.4,0.28750000000000003,1
0.405,0.28750000000000003,1
0.41000000000000003,0.28750000000000003,1
0.41500000000000004,0.28750000000000003,1
0.42,0.28750000000000003,1
0.425,0.28750000000000003,1
0.43,0.28750000000000003,1
0.435,0.28750000000000003,1
0.44,0.28750000000000003,1
0.445,0.28750000000000003,1
0.45,0.28750000000000003,1
0.455,0.28750000000000003,1
0.46,0.28750000000000003,1
0.465,0.28750000000000003,1
0.47000000000000003,0.28750000000000003,1
0.47500000000000003,0.28750000000000003,1
0.48,0.28750000000000003,1
0.485,0.28750000000000003,1
0.49,0.28750000000000003,1
0.495,0.28750000000000003,1
0.5,0.28750000000000003,grazing
0.505,0.28750000000000003,0
0.51,0.28750000000000003,0
0.515,0.28750000000000003,0
0.52,0.28750000000000003,0
0.525,0.28750000000000003,0
0.53,0.28750000000000003,0
0.535,0.28750000000000003,0
0.54,0.28750000000000003,0
0.545,0.28750000000000003,0
0.55,0.28750000000000003,0
0.555,0.28750000000000003,0
0.56,0.28750000000000003,0
0.5650000000000001,0.28750000000000003,0
0.5700000000000001,0.28750000000000003,0
0.5750000000000001,0.28750000000000003,0
0.58,0.28750000000000003,0
0.585,0.28750000000000003,0
0.59,0.28750000000000003,0
0.595,0.28750000000000003,0
0.6,0.28750000000000003,0
0.605,0.28750000000000003,0
0.61,0.28750000000000003,0
0.615,0.28750000000000003,0
0.62,0.28750000000000003,0
0.625,0.28750000000000003,0
0.63,0.28750000000000003,0
0.635,0.28750000000000003,0
0.64,0.28750000000000003,0
0.645,0.28750000000000003,0
0.65,0.28750000000000003,0
0.655,0.28750000000000003,0
0.66,0.28750000000000003,0
0.665,0.28750000000000003,0
0.67,0.28750000000000003,0
0.675,0.28750000000000003,0
0.68,0.28750000000000003,0
0.685,0.28750000000000003,0
0.6900000000000001,0.28750000000000003,0
0.6950000000000001,0.28750000000000003,0
0.7000000000000001,0.28750000000000003,0
0.705,0.28750000000000003,0
0.71,0.28750000000000003,0
0.715,0.28750000000000003,1
0.72,0.28750000000000003,1
0.725,0.28750000000000003,1
0.73,0.28750000000000003,1
0.735,0.28750000000000003,1
0.74,0.28750000000000003,1
0.745,0.28750000000000003,1
0.75,0.28750000000000003,1
0.755,0.28750000000000003,1
0.76,0.28750000000000003,1
0.765,0.28750000000000003,1
0.77,0.28750000000000003,1
0.775,0.28750000000000003,1
0.78,0.28750000000000003,1
0.785,0.28750000000000003,1
0.79,0.28750000000000003,1
0.795,0.28750000000000003,1
0.8,0.28750000000000003,1
0.0,0.29375,1
0.005,0.29375,1
0.01,0.29375,1
0.015,0.29375,1
0.02,0.29375,1
0.025,0.29375,1
0.03,0.29375,1
0.035,0.29375,1
0.04,0.29375,1
0.045,0.29375,1
0.05,0.29375,1
0.055,0.29375,1
0.06,0.29375,1
0.065,0.29375,1
0.07,0.29375,1
0.075,0.29375,1
0.08,0.29375,1
0.085,0.29375,1
0.09,0.29375,1
0.095,0.29375,1
0.1,0.29375,1
0.105,0.29375,1
0.11,0.29375,1
0.115,0.29375,1
0.12,0.29375,1
0.125,0.29375,1
0.13,0.29375,1
0.135,0.29375,1
0.14,0.29375,1
0.145,0.29375,1
0.15,0.29375,1
0.155,0.29375,1
0.16,0.29375,1
0.165,0.29375,1
0.17,0.29375,1
0.17500000000000002,0.29375,1
0.18,0.29375,1
0.185,0.29375,1
0.19,0.29375,1
0.195,0.29375,1
0.2,0.29375,1
0.20500000000000002,0.29375,1
0.21,0.29375,1
0.215,0.29375,1
0.22,0.29375,1
0.225,0.29375,1
0.23,0.29375,1
0.23500000000000001,0.29375,1
0.24,0.29375,1
0.245,0.29375,1
0.25,0.29375,1
0.255,0.29375,1
0.26,0.29375,1
0.265,0.29375,1
0.27,0.29375,1
0.275,0.29375,1
0.28,0.29375,1
0.28500000000000003,0.29375,1
0.29,0.29375,1
0.295,0.29375,1
0.3,0.29375,1
0.305,0.29375,1
0.31,0.29375,1
0.315,0.29375,1
0.32,0.29375,1
0.325,0.29375,1
0.33,0.29375,1
0.335,0.29375,1
0.34,0.29375,1
0.34500000000000003,0.29375,1
0.35000000000000003,0.29375,1
0.355,0.29375,1
0.36,0.29375,1
0.365,0.29375,1
0.37,0.29375,1
0.375,0.29375,1
0.38,0.29375,1
0.385,0.29375,1
0.39,0.29375,1
0.395,0.29375,1
0.4,0.29375,1
0.405,0.29375,1
0.41000000000000003,0.29375,1
0.41500000000000004,0.29375,1
0.42,0.29375,1
0.425,0.29375,1
0.43,0.29375,1
0.435,0.29375,1
0.44,0.29375,1
0.445,0.29375,1
0.45,0.29375,1
0.455,0.29375,1
0.46,0.29375,1
0.465,0.29375,1
0.47000000000000003,0.29375,1
0.47500000000000003,0.29375,1
0.48,0.29375,1
0.485,0.29375,1
0.49,0.29375,1
0.495,0.29375,1
0.5,0.29375,grazing
0.505,0.29375,0
0.51,0.29375,0
0.515,0.29375,0
0.52,0.29375,0
0.525,0.29375,0
0.53,0.29375,0
0.535,0.29375,0
0.54,0.29375,0
0.545,0.29375,0
0.55,0.29375,0
0.555,0.29375,0
0.56,0.29375,0
0.5650000000000001,0.29375,0
0.5700000000000001,0.29375,0
0.5750000000000001,0.29375,0
0.58,0.29375,0
0.585,0.29375,0
0.59,0.29375,0
0.595,0.29375,0
0.6,0.29375,0
0.605,0.29375,0
0.61,0.29375,0
0.615,0.29375,0
0.62,0.29375,0
0.625,0.29375,0
0.63,0.29375,0
0.635,0.29375,0
0.64,0.29375,0
0.645,0.29375,0
0.65,0.29375,0
0.655,0.29375,0
0.66,0.29375,0
0.665,0.29375,0
0.67,0.29375,0
0.675,0.29375,0
0.68,0.29375,0
0.685,0.29375,0
0.6900000000000001,0.29375,0
0.6950000000000001,0.29375,0
0.7000000000000001,0.29375,0
0.705,0.29375,0
0.71,0.29375,1
0.715,0.29375,1
0.72,0.29375,1
0.725,0.29375,1
0.73,0.29375,1
0.735,0.29375,1
0.74,0.29375,1
0.745,0.29375,1
0.75,0.29375,1
0.755,0.29375,1
0.76,0.29375,1
0.765,0.29375,1
0.77,0.29375,1
0.775,0.29375,1
0.78,0.29375,1
0.785,0.29375,1
0.79,0.29375,1
0.795,0.29375,1
0.8,0.29375,1
0.0,0.30000000000000004,1
0.005,0.30000000000000004,1
0.01,0.30000000000000004,1
0.015,0.30000000000000004,1
0.02,0.30000000000000004,1
0.025,0.30000000000000004,1
0.03,0.30000000000000004,1
0.035,0.30000000000000004,1
0.04,0.30000000000000004,1
0.045,0.30000000000000004,1
0.05,0.30000000000000004,1
0.055,0.30000000000000004,1
0.06,0.30000000000000004,1
0.065,0.30000000000000004,1
0.07,0.30000000000000004,1
0.075,0.30000000000000004,1
0.08,0.30000000000000004,1
0.085,0.30000000000000004,1
0.09,0.30000000000000004,1
0.095,0.30000000000000004,1
0.1,0.30000000000000004,1
0.105,0.30000000000000004,1
0.11,0.30000000000000004,1
0.115,0.30000000000000004,1
0.12,0.30000000000000004,1
0.125,0.30000000000000004,1
0.13,0.30000000000000004,1
0.135,0.30000000000000004,1
0.14,0.30000000000000004,1
0.145,0.30000000000000004,1
0.15,0.30000000000000004,1
0.155,0.30000000000000004,1
0.16,0.30000000000000004,1
0.165,0.30000000000000004,1
0.17,0.30000000000000004,1
0.17500000000000002,0.30000000000000004,1
0.18,0.30000000000000004,1
0.185,0.30000000000000004,1
0.19,0.30000000000000004,1
0.195,0.30000000000000004,1
0.2,0.30000000000000004,1
0.20500000000000002,0.30000000000000004,1
0.21,0.30000000000000004,1
0.215,0.30000000000000004,1
0.22,0.30000000000000004,1
0.225,0.30000000000000004,1
0.23,0.30000000000000004,1
0.23500000000000001,0.30000000000000004,1
0.24,0.30000000000000004,1
0.245,0.30000000000000004,1
0.25,0.30000000000000004,1
0.255,0.30000000000000004,1
0.26,0.30000000000000004,1
0.265,0.30000000000000004,1
0.27,0.30000000000000004,1
0.275,0.30000000000000004,1
0.28,0.30000000000000004,1
0.28500000000000003,0.30000000000000004,1
0.29,0.30000000000000004,1
0.295,0.30000000000000004,1
0.3,0.30000000000000004,1
0.305,0.30000000000000004,1
0.31,0.30000000000000004,1
0.315,0.30000000000000004,1
0.32,0.30000000000000004,1
0.325,0.30000000000000004,1
0.33,0.30000000000000004,1
0.335,0.30000000000000004,1
0.34,0.30000000000000004,1
0.34500000000000003,0.30000000000000004,1
0.35000000000000003,0.30000000000000004,1
0.355,0.30000000000000004,1
0.36,0.30000000000000004,1
0.365,0.30000000000000004,1
0.37,0.30000000000000004,1
0.375,0.30000000000000004,1
0.38,0.30000000000000004,1
0.385,0.30000000000000004,1
0.39,0.30000000000000004,1
0.395,0.30000000000000004,1
0.4,0.30000000000000004,1
0.405,0.30000000000000004,1
0.41000000000000003,0.30000000000000004,1
0.41500000000000004,0.30000000000000004,1
0.42,0.30000000000000004,1
0.425,0.30000000000000004,1
0.43,0.30000000000000004,1
0.435,0.30000000000000004,1
0.44,0.30000000000000004,1
0.445,0.30000000000000004,1
0.45,0.30000000000000004,1
0.455,0.30000000000000004,1
0.46,0.30000000000000004,1
0.465,0.30000000000000004,1
0.47000000000000003,0.30000000000000004,1
0.47500000000000003,0.30000000000000004,1
0.48,0.30000000000000004,1
0.485,0.30000000000000004,1
0.49,0.30000000000000004,1
0.495,0.30000000000000004,1
0.5,0.30000000000000004,grazing
0.505,0.30000000000000004,0
0.51,0.30000000000000004,0
0.515,0.30000000000000004,0
0.52,0.30000000000000004,0
0.525,0.30000000000000004,0
0.53,0.30000000000000004,0
0.535,0.30000000000000004,0
0.54,0.30000000000000004,0
0.545,0.30000000000000004,0
0.55,0.30000000000000004,0
0.555,0.30000000000000004,0
0.56,0.30000000000000004,0
0.5650000000000001,0.30000000000000004,0
0.5700000000000001,0.30000000000000004,0
0.5750000000000001,0.30000000000000004,0
0.58,0.30000000000000004,0
0.585,0.30000000000000004,0
0.59,0.30000000000000004,0
0.595,0.30000000000000004,0
0.6,0.30000000000000004,0
0.605,0.30000000000000004,0
0.61,0.30000000000000004,0
0.615,0.30000000000000004,0
0.62,0.30000000000000004,0
0.625,0.30000000000000004,0
0.63,0.30000000000000004,0
0.635,0.30000000000000004,0
0.64,0.30000000000000004,0
0.645,0.30000000000000004,0
0.65,0.30000000000000004,0
0.655,0.30000000000000004,0
0.66,0.30000000000000004,0
0.665,0.30000000000000004,0
0.67,0.30000000000000004,0
0.675,0.30000000000000004,0
0.68,0.30000000000000004,0
0.685,0.30000000000000004,0
0.6900000000000001,0.30000000000000004,0
0.6950000000000001,0.30000000000000004,0
0.7000000000000001,0.30000000000000004,grazing
0.705,0.30000000000000004,1
0.71,0.30000000000000004,1
0.715,0.30000000000000004,1
0.72,0.30000000000000004,1
0.725,0.30000000000000004,1
0.73,0.30000000000000004,1
0.735,0.30000000000000004,1
0.74,0.30000000000000004,1
0.745,0.30000000000000004,1
0.75,0.30000000000000004,1
0.755,0.30000000000000004,1
0.76,0.30000000000000004,1
0.765,0.30000000000000004,1
0.77,0.30000000000000004,1
0.775,0.30000000000000004,1
0.78,0.30000000000000004,1
0.785,0.30000000000000004,1
0.79,0.30000000000000004,1
0.795,0.30000000000000004,1
0.8,0.30000000000000004,1
0.0,0.30625,1
0.005,0.30625,1
0.01,0.30625,1
0.015,0.30625,1
0.02,0.30625,1
0.025,0.30625,1
0.03,0.30625,1
0.035,0.30625,1
0.04,0.30625,1
0.045,0.30625,1
0.05,0.30625,1
0.055,0.30625,1
0.06,0.30625,1
0.065,0.30625,1
0.07,0.30625,1
0.075,0.30625,1
0.08,0.30625,1
0.085,0.30625,1
0.09,0.30625,1
0.095,0.30625,1
0.1,0.30625,1
0.105,0.30625,1
0.11,0.30625,1
0.115,0.30625,1
0.12,0.30625,1
0.125,0.30625,1
0.13,0.30625,1
0.135,0.30625,1
0.14,0.30625,1
0.145,0.30625,1
0.15,0.30625,1
0.155,0.30625,1
0.16,0.30625,1
0.165,0.30625,1
0.17,0.30625,1
0.17500000000000002,0.30625,1
0.18,0.30625,1
0.185,0.30625,1
0.19,0.30625,1
0.195,0.30625,1
0.2,0.30625,1
0.20500000000000002,0.30625,1
0.21,0.30625,1
0.215,0.30625,1
0.22,0.30625,1
0.225,0.30625,1
0.23,0.30625,1
0.23500000000000001,0.30625,1
0.24,0.30625,1
0.245,0.30625,1
0.25,0.30625,1
0.255,0.30625,1
0.26,0.30625,1
0.265,0.30625,1
0.27,0.30625,1
0.275,0.30625,1
0.28,0.30625,1
0.28500000000000003,0.30625,1
0.29,0.30625,1
0.295,0.30625,1
0.3,0.30625,1
0.305,0.30625,1
0.31,0.30625,1
0.315,0.30625,1
0.32,0.30625,1
0.325,0.30625,1
0.33,0.30625,1
0.335,0.30625,1
0.34,0.30625,1
0.34500000000000003,0.30625,1
0.35000000000000003,0.30625,1
0.355,0.30625,1
0.36,0.30625,1
0.365,0.30625,1
0.37,0.30625,1
0.375,0.30625,1
0.38,0.30625,1
0.385,0.30625,1
0.39,0.30625,1
0.395,0.30625,1
0.4,0.30625,1
0.405,0.30625,1
0.41000000000000003,0.30625,1
0.41500000000000004,0.30625,1
0.42,0.30625,1
0.425,0.30625,1
0.43,0.30625,1
0.435,0.30625,1
0.44,0.30625,1
0.445,0.30625,1
0.45,0.30625,1
0.455,0.30625,1
0.46,0.30625,1
0.465,0.30625,1
0.47000000000000003,0.30625,1
0.47500000000000003,0.30625,1
0.48,0.30625,1
0.485,0.30625,1
0.49,0.30625,1
0.495,0.30625,1
0.5,0.30625,grazing
0.505,0.30625,0
0.51,0.30625,0
0.515,0.30625,0
0.52,0.30625,0
0.525,0.30625,0
0.53,0.30625,0
0.535,0.30625,0
0.54,0.30625,0
0.545,0.30625,0
0.55,0.30625,0
0.555,0.30625,0
0.56,0.30625,0
0.5650000000000001,0.30625,0
0.5700000000000001,0.30625,0
0.5750000000000001,0.30625,0
0.58,0.30625,0
0.585,0.30625,0
0.59,0.30625,0
0.595,0.30625,0
0.6,0.30625,0
0.605,0.30625,0
0.61,0.30625,0
0.615,0.30625,0
0.62,0.30625,0
0.625,0.30625,0
0.63,0.30625,0
0.635,0.30625,0
0.64,0.30625,0
0.645,0.30625,0
0.65,0.30625,0
0.655,0.30625,0
0.66,0.30625,0
0.665,0.30625,0
0.67,0.30625,0
0.675,0.30625,0
0.68,0.30625,0
0.685,0.30625,0
0.6900000000000001,0.30625,0
0.6950000000000001,0.30625,1
0.7000000000000001,0.30625,1
0.705,0.30625,1
0.71,0.30625,1
0.715,0.30625,1
0.72,0.30625,1
0.725,0.30625,1
0.73,0.30625,1
0.735,0.30625,1
0.74,0.30625,1
0.745,0.30625,1
0.75,0.30625,1
0.755,0.30625,1
0.76,0.30625,1
0.765,0.30625,1
0.77,0.30625,1
0.775,0.30625,1
0.78,0.30625,1
0.785,0.30625,1
0.79,0.30625,1
0.795,0.30625,1
0.8,0.30625,1
0.0,0.3125,1
0.005,0.3125,1
0.01,0.3125,1
0.015,0.3125,1
0.02,0.3125,1
0.025,0.3125,1
0.03,0.3125,1
0.035,0.3125,1
0.04,0.3125,1
0.045,0.3125,1
0.05,0.3125,1
0.055,0.3125,1
0.06,0.3125,1
0.065,0.3125,1
0.07,0.3125,1
0.075,0.3125,1
0.08,0.3125,1
0.085,0.3125,1
0.09,0.3125,1
0.095,0.3125,1
0.1,0.3125,1
0.105,0.3125,1
0.11,0.3125,1
0.115,0.3125,1
0.12,0.3125,1
0.125,0.3125,1
0.13,0.3125,1
0.135,0.3125,1
0.14,0.3125,1
0.145,0.3125,1
0.15,0.3125,1
0.155,0.3125,1
0.16,0.3125,1
0.165,0.3125,1
0.17,0.3125,1
0.17500000000000002,0.3125,1
0.18,0.3125,1
0.185,0.3125,1
0.19,0.3125,1
0.195,0.3125,1
0.2,0.3125,1
0.20500000000000002,0.3125,1
0.21,0.3125,1
0.215,0.3125,1
0.22,0.3125,1
0.225,0.3125,1
0.23,0.3125,1
0.23500000000000001,0.3125,1
0.24,0.3125,1
0.245,0.3125,1
0.25,0.3125,1
0.255,0.3125,1
0.26,0.3125,1
0.265,0.3125,1
0.27,0.3125,1
0.275,0.3125,1
0.28,0.3125,1
0.28500000000000003,0.3125,1
0.29,0.3125,1
0.295,0.3125,1
0.3,0.3125,1
0.305,0.3125,1
0.31,0.3125,1
0.315,0.3125,1
0.32,0.3125,1
0.325,0.3125,1
0.33,0.3125,1
0.335,0.3125,1
0.34,0.3125,1
0.34500000000000003,0.3125,1
0.35000000000000003,0.3125,1
0.355,0.3125,1
0.36,0.3125,1
0.365,0.3125,1
0.37,0.3125,1
0.375,0.3125,1
0.38,0.3125,1
0.385,0.3125,1
0.39,0.3125,1
0.395,0.3125,1
0.4,0.3125,1
0.405,0.3125,1
0.41000000000000003,0.3125,1
0.41500000000000004,0.3125,1
0.42,0.3125,1
0.425,0.3125,1
0.43,0.3125,1
0.435,0.3125,1
0.44,0.3125,1
0.445,0.3125,1
0.45,0.3125,1
0.455,0.3125,1
0.46,0.3125,1
0.465,0.3125,1
0.47000000000000003,0.3125,1
0.47500000000000003,0.3125,1
0.48,0.3125,1
0.485,0.3125,1
0.49,0.3125,1
0.495,0.3125,1
0.5,0.3125,grazing
0.505,0.3125,0
0.51,0.3125,0
0.515,0.3125,0
0.52,0.3125,0
0.525,0.3125,0
0.53,0.3125,0
0.535,0.3125,0
0.54,0.3125,0
0.545,0.3125,0
0.55,0.3125,0
0.555,0.3125,0
0.56,0.3125,0
0.5650000000000001,0.3125,0
0.5700000000000001,0.3125,0
0.5750000000000001,0.3125,0
0.58,0.3125,0
0.585,0.3125,0
0.59,0.3125,0
0.595,0.3125,0
0.6,0.3125,0
0.605,0.3125,0
0.61,0.3125,0
0.615,0.3125,0
0.62,0.3125,0
0.625,0.3125,0
0.63,0.3125,0
0.635,0.3125,0
0.64,0.3125,0
0.645,0.3125,0
0.65,0.3125,0
0.655,0.3125,0
0.66,0.3125,0
0.665,0.3125,0
0.67,0.3125,0
0.675,0.3125,0
0.68,0.3125,0
0.685,0.3125,0
0.6900000000000001,0.3125,1
0.6950000000000001,0.3125,1
0.7000000000000001,0.3125,1
0.705,0.3125,1
0.71,0.3125,1
0.715,0.3125,1
0.72,0.3125,1
0.725,0.3125,1
0.73,0.3125,1
0.735,0.3125,1
0.74,0.3125,1
0.745,0.3125,1
0.75,0.3125,1
0.755,0.3125,1
0.76,0.3125,1
0.765,0.3125,1
0.77,0.3125,1
0.775,0.3125,1
0.78,0.3125,1
0.785,0.3125,1
0.79,0.3125,1
0.795,0.3125,1
0.8,0.3125,1
0.0,0.31875000000000003,1
0.005,0.31875000000000003,1
0.01,0.31875000000000003,1
0.015,0.31875000000000003,1
0.02,0.31875000000000003,1
0.025,0.31875000000000003,1
0.03,0.31875000000000003,1
0.035,0.31875000000000003,1
0.04,0.31875000000000003,1
0.045,0.31875000000000003,1
0.05,0.31875000000000003,1
0.055,0.31875000000000003,1
0.06,0.31875000000000003,1
0.065,0.31875000000000003,1
0.07,0.31875000000000003,1
0.075,0.31875000000000003,1
0.08,0.31875000000000003,1
0.085,0.31875000000000003,1
0.09,0.31875000000000003,1
0.095,0.31875000000000003,1
0.1,0.31875000000000003,1
0.105,0.31875000000000003,1
0.11,0.31875000000000003,1
0.115,0.31875000000000003,1
0.12,0.31875000000000003,1
0.125,0.31875000000000003,1
0.13,0.31875000000000003,1
0.135,0.31875000000000003,1
0.14,0.31875000000000003,1
0.145,0.31875000000000003,1
0.15,0.31875000000000003,1
0.155,0.31875000000000003,1
0.16,0.31875000000000003,1
0.165,0.31875000000000003,1
0.17,0.31875000000000003,1
0.17500000000000002,0.31875000000000003,1
0.18,0.31875000000000003,1
0.185,0.31875000000000003,1
0.19,0.31875000000000003,1
0.195,0.31875000000000003,1
0.2,0.31875000000000003,1
0.20500000000000002,0.31875000000000003,1
0.21,0.31875000000000003,1
0.215,0.31875000000000003,1
0.22,0.31875000000000003,1
0.225,0.31875000000000003,1
0.23,0.31875000000000003,1
0.23500000000000001,0.31875000000000003,1
0.24,0.31875000000000003,1
0.245,0.31875000000000003,1
0.25,0.31875000000000003,1
0.255,0.31875000000000003,1
0.26,0.31875000000000003,1
0.265,0.31875000000000003,1
0.27,0.31875000000000003,1
0.275,0.31875000000000003,1
0.28,0.31875000000000003,1
0.28500000000000003,0.31875000000000003,1
0.29,0.31875000000000003,1
0.295,0.31875000000000003,1
0.3,0.31875000000000003,1
0.305,0.31875000000000003,1
0.31,0.31875000000000003,1
0.315,0.31875000000000003,1
0.32,0.31875000000000003,1
0.325,0.31875000000000003,1
0.33,0.31875000000000003,1
0.335,0.31875000000000003,1
0.34,0.31875000000000003,1
0.34500000000000003,0.31875000000000003,1
0.35000000000000003,0.31875000000000003,1
0.355,0.31875000000000003,1
0.36,0.31875000000000003,1
0.365,0.31875000000000003,1
0.37,0.31875000000000003,1
0.375,0.31875000000000003,1
0.38,0.31875000000000003,1
0.385,0.31875000000000003,1
0.39,0.31875000000000003,1
0.395,0.31875000000000003,1
0.4,0.31875000000000003,1
0.405,0.31875000000000003,1
0.41000000000000003,0.31875000000000003,1
0.41500000000000004,0.31875000000000003,1
0.42,0.31875000000000003,1
0.425,0.31875000000000003,1
0.43,0.31875000000000003,1
0.435,0.31875000000000003,1
0.44,0.31875000000000003,1
0.445,0.31875000000000003,1
0.45,0.31875000000000003,1
0.455,0.31875000000000003,1
0.46,0.31875000000000003,1
0.465,0.31875000000000003,1
0.47000000000000003,0.31875000000000003,1
0.47500000000000003,0.31875000000000003,1
0.48,0.31875000000000003,1
0.485,0.31875000000000003,1
0.49,0.31875000000000003,1
0.495,0.31875000000000003,1
0.5,0.31875000000000003,grazing
0.505,0.31875000000000003,0
0.51,0.31875000000000003,0
0.515,0.31875000000000003,0
0.52,0.31875000000000003,0
0.525,0.31875000000000003,0
0.53,0.31875000000000003,0
0.535,0.31875000000000003,0
0.54,0.31875000000000003,0
0.545,0.31875000000000003,0
0.55,0.31875000000000003,0
0.555,0.31875000000000003,0
0.56,0.31875000000000003,0
0.5650000000000001,0.31875000000000003,0
0.5700000000000001,0.31875000000000003,0
0.5750000000000001,0.31875000000000003,0
0.58,0.31875000000000003,0
0.585,0.31875000000000003,0
0.59,0.31875000000000003,0
0.595,0.31875000000000003,0
0.6,0.31875000000000003,0
0.605,0.31875000000000003,0
0.61,0.31875000000000003,0
0.615,0.31875000000000003,0
0.62,0.31875000000000003,0
0.625,0.31875000000000003,0
0.63,0.31875000000000003,0
0.635,0.31875000000000003,0
0.64,0.31875000000000003,0
0.645,0.31875000000000003,0
0.65,0.31875000000000003,0
0.655,0.31875000000000003,0
0.66,0.31875000000000003,0
0.665,0.31875000000000003,0
0.67,0.31875000000000003,0
0.675,0.31875000000000003,0
0.68,0.31875000000000003,0
0.685,0.31875000000000003,1
0.6900000000000001,0.31875000000000003,1
0.6950000000000001,0.31875000000000003,1
0.7000000000000001,0.31875000000000003,1
0.705,0.31875000000000003,1
0.71,0.31875000000000003,1
0.715,0.31875000000000003,1
0.72,0.31875000000000003,1
0.725,0.31875000000000003,1
0.73,0.31875000000000003,1
0.735,0.31875000000000003,1
0.74,0.31875000000000003,1
0.745,0.31875000000000003,1
0.75,0.31875000000000003,1
0.755,0.31875000000000003,1
0.76,0.31875000000000003,1
0.765,0.31875000000000003,1
0.77,0.31875000000000003,1
0.775,0.31875000000000003,1
0.78,0.31875000000000003,1
0.785,0.31875000000000003,1
0.79,0.31875000000000003,1
0.795,0.31875000000000003,1
0.8,0.31875000000000003,1
0.0,0.325,1
0.005,0.325,1
0.01,0.325,1
0.015,0.325,1
0.02,0.325,1
0.025,0.325,1
0.03,0.325,1
0.035,0.325,1
0.04,0.325,1
0.045,0.325,1
0.05,0.325,1
0.055,0.325,1
0.06,0.325,1
0.065,0.325,1
0.07,0.325,1
0.075,0.325,1
0.08,0.325,1
0.085,0.325,1
0.09,0.325,1
0.095,0.325,1
0.1,0.325,1
0.105,0.325,1
0.11,0.325,1
0.115,0.325,1
0.12,0.325,1
0.125,0.325,1
0.13,0.325,1
0.135,0.325,1
0.14,0.325,1
0.145,0.325,1
0.15,0.325,1
0.155,0.325,1
0.16,0.325,1
0.165,0.325,1
0.17,0.325,1
0.17500000000000002,0.325,1
0.18,0.325,1
0.185,0.325,1
0.19,0.325,1
0.195,0.325,1
0.2,0.325,1
0.20500000000000002,0.325,1
0.21,0.325,1
0.215,0.325,1
0.22,0.325,1
0.225,0.325,1
0.23,0.325,1
0.23500000000000001,0.325,1
0.24,0.325,1
0.245,0.325,1
0.25,0.325,1
0.255,0.325,1
0.26,0.325,1
0.265,0.325,1
0.27,0.325,1
0.275,0.325,1
0.28,0.325,1
0.28500000000000003,0.325,1
0.29,0.325,1
0.295,0.325,1
0.3,0.325,1
0.305,0.325,1
0.31,0.325,1
0.315,0.325,1
0.32,0.325,1
0.325,0.325,1
0.33,0.325,1
0.335,0.325,1
0.34,0.325,1
0.34500000000000003,0.325,1
0.35000000000000003,0.325,1
0.355,0.325,1
0.36,0.325,1
0.365,0.325,1
0.37,0.325,1
0.375,0.325,1
0.38,0.325,1
0.385,0.325,1
0.39,0.325,1
0.395,0.325,1
0.4,0.325,1
0.405,0.325,1
0.41000000000000003,0.325,1
0.41500000000000004,0.325,1
0.42,0.325,1
0.425,0.325,1
0.43,0.325,1
0.435,0.325,1
0.44,0.325,1
0.445,0.325,1
0.45,0.325,1
0.455,0.325,1
0.46,0.325,1
0.465,0.325,1
0.47000000000000003,0.325,1
0.47500000000000003,0.325,1
0.48,0.325,1
0.485,0.325,1
0.49,0.325,1
0.495,0.325,1
0.5,0.325,grazing
0.505,0.325,0
0.51,0.325,0
0.515,0.325,0
0.52,0.325,0
0.525,0.325,0
0.53,0.325,0
0.535,0.325,0
0.54,0.325,0
0.545,0.325,0
0.55,0.325,0
0.555,0.325,0
0.56,0.325,0
0.5650000000000001,0.325,0
0.5700000000000001,0.325,0
0.5750000000000001,0.325,0
0.58,0.325,0
0.585,0.325,0
0.59,0.325,0
0.595,0.325,0
0.6,0.325,0
0.605,0.325,0
0.61,0.325,0
0.615,0.325,0
0.62,0.325,0
0.625,0.325,0
0.63,0.325,0
0.635,0.325,0
0.64,0.325,0
0.645,0.325,0
0.65,0.325,0
0.655,0.325,0
0.66,0.325,0
0.665,0.325,0
0.67,0.325,0
0.675,0.325,grazing
0.68,0.325,1
0.685,0.325,1
0.6900000000000001,0.325,1
0.6950000000000001,0.325,1
0.7000000000000001,0.325,1
0.705,0.325,1
0.71,0.325,1
0.715,0.325,1
0.72,0.325,1
0.725,0.325,1
0.73,0.325,1
0.735,0.325,1
0.74,0.325,1
0.745,0.325,1
0.75,0.325,1
0.755,0.325,1
0.76,0.325,1
0.765,0.325,1
0.77,0.325,1
0.775,0.325,1
0.78,0.325,1
0.785,0.325,1
0.79,0.325,1
0.795,0.325,1
0.8,0.325,1
0.0,0.33125000000000004,1
0.005,0.33125000000000004,1
0.01,0.33125000000000004,1
0.015,0.33125000000000004,1
0.02,0.33125000000000004,1
0.025,0.33125000000000004,1
0.03,0.33125000000000004,1
0.035,0.33125000000000004,1
0.04,0.33125000000000004,1
0.045,0.33125000000000004,1
0.05,0.33125000000000004,1
0.055,0.33125000000000004,1
0.06,0.33125000000000004,1
0.065,0.33125000000000004,1
0.07,0.33125000000000004,1
0.075,0.33125000000000004,1
0.08,0.33125000000000004,1
0.085,0.33125000000000004,1
0.09,0.33125000000000004,1
0.095,0.33125000000000004,1
0.1,0.33125000000000004,1
0.105,0.33125000000000004,1
0.11,0.33125000000000004,1
0.115,0.33125000000000004,1
0.12,0.33125000000000004,1
0.125,0.33125000000000004,1
0.13,0.33125000000000004,1
0.135,0.33125000000000004,1
0.14,0.33125000000000004,1
0.145,0.33125000000000004,1
0.15,0.33125000000000004,1
0.155,0.33125000000000004,1
0.16,0.33125000000000004,1
0.165,0.33125000000000004,1
0.17,0.33125000000000004,1
0.17500000000000002,0.33125000000000004,1
0.18,0.33125000000000004,1
0.185,0.33125000000000004,1
0.19,0.33125000000000004,1
0.195,0.33125000000000004,1
0.2,0.33125000000000004,1
0.20500000000000002,0.33125000000000004,1
0.21,0.33125000000000004,1
0.215,0.33125000000000004,1
0.22,0.33125000000000004,1
0.225,0.33125000000000004,1
0.23,0.33125000000000004,1
0.23500000000000001,0.33125000000000004,1
0.24,0.33125000000000004,1
0.245,0.33125000000000004,1
0.25,0.33125000000000004,1
0.255,0.33125000000000004,1
0.26,0.33125000000000004,1
0.265,0.33125000000000004,1
0.27,0.33125000000000004,1
0.275,0.33125000000000004,1
0.28,0.33125000000000004,1
0.28500000000000003,0.33125000000000004,1
0.29,0.33125000000000004,1
0.295,0.33125000000000004,1
0.3,0.33125000000000004,1
0.305,0.33125000000000004,1
0.31,0.33125000000000004,1
0.315,0.33125000000000004,1
0.32,0.33125000000000004,1
0.325,0.33125000000000004,1
0.33,0.33125000000000004,1
0.335,0.33125000000000004,1
0.34,0.33125000000000004,1
0.34500000000000003,0.33125000000000004,1
0.35000000000000003,0.33125000000000004,1
0.355,0.33125000000000004,1
0.36,0.33125000000000004,1
0.365,0.33125000000000004,1
0.37,0.33125000000000004,1
0.375,0.33125000000000004,1
0.38,0.33125000000000004,1
0.385,0.33125000000000004,1
0.39,0.33125000000000004,1
0.395,0.33125000000000004,1
0.4,0.33125000000000004,1
0.405,0.33125000000000004,1
0.41000000000000003,0.33125000000000004,1
0.41500000000000004,0.33125000000000004,1
0.42,0.33125000000000004,1
0.425,0.33125000000000004,1
0.43,0.33125000000000004,1
0.435,0.33125000000000004,1
0.44,0.33125000000000004,1
0.445,0.33125000000000004,1
0.45,0.33125000000000004,1
0.455,0.33125000000000004,1
0.46,0.33125000000000004,1
0.465,0.33125000000000004,1
0.47000000000000003,0.33125000000000004,1
0.47500000000000003,0.33125000000000004,1
0.48,0.33125000000000004,1
0.485,0.33125000000000004,1
0.49,0.33125000000000004,1
0.495,0.33125000000000004,1
0.5,0.33125000000000004,grazing
0.505,0.33125000000000004,0
0.51,0.33125000000000004,0
0.515,0.33125000000000004,0
0.52,0.33125000000000004,0
0.525,0.33125000000000004,0
0.53,0.33125000000000004,0
0.535,0.33125000000000004,0
0.54,0.33125000000000004,0
0.545,0.33125000000000004,0
0.55,0.33125000000000004,0
0.555,0.33125000000000004,0
0.56,0.33125000000000004,0
0.5650000000000001,0.33125000000000004,0
0.5700000000000001,0.33125000000000004,0
0.5750000000000001,0.33125000000000004,0
0.58,0.33125000000000004,0
0.585,0.33125000000000004,0
0.59,0.33125000000000004,0
0.595,0.33125000000000004,0
0.6,0.33125000000000004,0
0.605,0.33125000000000004,0
0.61,0.33125000000000004,0
0.615,0.33125000000000004,0
0.62,0.33125000000000004,0
0.625,0.33125000000000004,0
0.63,0.33125000000000004,0
0.635,0.33125000000000004,0
0.64,0.33125000000000004,0
0.645,0.33125000000000004,0
0.65,0.33125000000000004,0
0.655,0.33125000000000004,0
0.66,0.33125000000000004,0
0.665,0.33125000000000004,0
0.67,0.33125000000000004,1
0.675,0.33125000000000004,1
0.68,0.33125000000000004,1
0.685,0.33125000000000004,1
0.6900000000000001,0.33125000000000004,1
0.6950000000000001,0.33125000000000004,1
0.7000000000000001,0.33125000000000004,1
0.705,0.33125000000000004,1
0.71,0.33125000000000004,1
0.715,0.33125000000000004,1
0.72,0.33125000000000004,1
0.725,0.33125000000000004,1
0.73,0.33125000000000004,1
0.735,0.33125000000000004,1
0.74,0.33125000000000004,1
0.745,0.33125000000000004,1
0.75,0.33125000000000004,1
0.755,0.33125000000000004,1
0.76,0.33125000000000004,1
0.765,0.33125000000000004,1
0.77,0.33125000000000004,1
0.775,0.33125000000000004,1
0.78,0.33125000000000004,1
0.785,0.33125000000000004,1
0.79,0.33125000000000004,1
0.795,0.33125000000000004,1
0.8,0.33125000000000004,1
0.0,0.3375,1
0.005,0.3375,1
0.01,0.3375,1
0.015,0.3375,1
0.02,0.3375,1
0.025,0.3375,1
0.03,0.3375,1
0.035,0.3375,1
0.04,0.3375,1
0.045,0.3375,1
0.05,0.3375,1
0.055,0.3375,1
0.06,0.3375,1
0.065,0.3375,1
0.07,0.3375,1
0.075,0.3375,1
0.08,0.3375,1
0.085,0.3375,1
0.09,0.3375,1
0.095,0.3375,1
0.1,0.3375,1
0.105,0.3375,1
0.11,0.3375,1
0.115,0.3375,1
0.12,0.3375,1
0.125,0.3375,1
0.13,0.3375,1
0.135,0.3375,1
0.14,0.3375,1
0.145,0.3375,1
0.15,0.3375,1
0.155,0.3375,1
0.16,0.3375,1
0.165,0.3375,1
0.17,0.3375,1
0.17500000000000002,0.3375,1
0.18,0.3375,1
0.185,0.3375,1
0.19,0.3375,1
0.195,0.3375,1
0.2,0.3375,1
0.20500000000000002,0.3375,1
0.21,0.3375,1
0.215,0.3375,1
0.22,0.3375,1
0.225,0.3375,1
0.23,0.3375,1
0.23500000000000001,0.3375,1
0.24,0.3375,1
0.245,0.3375,1
0.25,0.3375,1
0.255,0.3375,1
0.26,0.3375,1
0.265,0.3375,1
0.27,0.3375,1
0.275,0.3375,1
0.28,0.3375,1
0.28500000000000003,0.3375,1
0.29,0.3375,1
0.295,0.3375,1
0.3,0.3375,1
0.305,0.3375,1
0.31,0.3375,1
0.315,0.3375,1
0.32,0.3375,1
0.325,0.3375,1
0.33,0.3375,1
0.335,0.3375,1
0.34,0.3375,1
0.34500000000000003,0.3375,1
0.35000000000000003,0.3375,1
0.355,0.3375,1
0.36,0.3375,1
0.365,0.3375,1
0.37,0.3375,1
0.375,0.3375,1
0.38,0.3375,1
0.385,0.3375,1
0.39,0.3375,1
0.395,0.3375,1
0.4,0.3375,1
0.405,0.3375,1
0.41000000000000003,0.3375,1
0.41500000000000004,0.3375,1
0.42,0.3375,1
0.425,0.3375,1
0.43,0.3375,1
0.435,0.3375,1
0.44,0.3375,1
0.445,0.3375,1
0.45,0.3375,1
0.455,0.3375,1
0.46,0.3375,1
0.465,0.3375,1
0.47000000000000003,0.3375,1
0.47500000000000003,0.3375,1
0.48,0.3375,1
0.485,0.3375,1
0.49,0.3375,1
0.495,0.3375,1
0.5,0.3375,grazing
0.505,0.3375,0
0.51,0.3375,0
0.515,0.3375,0
0.52,0.3375,0
0.525,0.3375,0
0.53,0.3375,0
0.535,0.3375,0
0.54,0.3375,0
0.545,0.3375,0
0.55,0.3375,0
0.555,0.3375,0
0.56,0.3375,0
0.5650000000000001,0.3375,0
0.5700000000000001,0.3375,0
0.5750000000000001,0.3375,0
0.58,0.3375,0
0.585,0.3375,0
0.59,0.3375,0
0.595,0.3375,0
0.6,0.3375,0
0.605,0.3375,0
0.61,0.3375,0
0.615,0.3375,0
0.62,0.3375,0
0.625,0.3375,0
0.63,0.3375,0
0.635,0.3375,0
0.64,0.3375,0
0.645,0.3375,0
0.65,0.3375,0
0.655,0.3375,0
0.66,0.3375,0
0.665,0.3375,1
0.67,0.3375,1
0.675,0.3375,1
0.68,0.3375,1
0.685,0.3375,1
0.6900000000000001,0.3375,1
0.6950000000000001,0.3375,1
0.7000000000000001,0.3375,1
0.705,0.3375,1
0.71,0.3375,1
0.715,0.3375,1
0.72,0.3375,1
0.725,0.3375,1
0.73,0.3375,1
0.735,0.3375,1
0.74,0.3375,1
0.745,0.3375,1
0.75,0.3375,1
0.755,0.3375,1
0.76,0.3375,1
0.765,0.3375,1
0.77,0.3375,1
0.775,0.3375,1
0.78,0.3375,1
0.785,0.3375,1
0.79,0.3375,1
0.795,0.3375,1
0.8,0.3375,1
0.0,0.34375,1
0.005,0.34375,1
0.01,0.34375,1
0.015,0.34375,1
0.02,0.34375,1
0.025,0.34375,1
0.03,0.34375,1
0.035,0.34375,1
0.04,0.34375,1
0.045,0.34375,1
0.05,0.34375,1
0.055,0.34375,1
0.06,0.34375,1
0.065,0.34375,1
0.07,0.34375,1
0.075,0.34375,1
0.08,0.34375,1
0.085,0.34375,1
0.09,0.34375,1
0.095,0.34375,1
0.1,0.34375,1
0.105,0.34375,1
0.11,0.34375,1
0.115,0.34375,1
0.12,0.34375,1
0.125,0.34375,1
0.13,0.34375,1
0.135,0.34375,1
0.14,0.34375,1
0.145,0.34375,1
0.15,0.34375,1
0.155,0.34375,1
0.16,0.34375,1
0.165,0.34375,1
0.17,0.34375,1
0.17500000000000002,0.34375,1
0.18,0.34375,1
0.185,0.34375,1
0.19,0.34375,1
0.195,0.34375,1
0.2,0.34375,1
0.20500000000000002,0.34375,1
0.21,0.34375,1
0.215,0.34375,1
0.22,0.34375,1
0.225,0.34375,1
0.23,0.34375,1
0.23500000000000001,0.34375,1
0.24,0.34375,1
0.245,0.34375,1
0.25,0.34375,1
0.255,0.34375,1
0.26,0.34375,1
0.265,0.34375,1
0.27,0.34375,1
0.275,0.34375,1
0.28,0.34375,1
0.28500000000000003,0.34375,1
0.29,0.34375,1
0.295,0.34375,1
0.3,0.34375,1
0.305,0.34375,1
0.31,0.34375,1
0.315,0.34375,1
0.32,0.34375,1
0.325,0.34375,1
0.33,0.34375,1
0.335,0.34375,1
0.34,0.34375,1
0.34500000000000003,0.34375,1
0.35000000000000003,0.34375,1
0.355,0.34375,1
0.36,0.34375,1
0.365,0.34375,1
0.37,0.34375,1
0.375,0.34375,1
0.38,0.34375,1
0.385,0.34375,1
0.39,0.34375,1
0.395,0.34375,1
0.4,0.34375,1
0.405,0.34375,1
0.41000000000000003,0.34375,1
0.41500000000000004,0.34375,1
0.42,0.34375,1
0.425,0.34375,1
0.43,0.34375,1
0.435,0.34375,1
0.44,0.34375,1
0.445,0.34375,1
0.45,0.34375,1
0.455,0.34375,1
0.46,0.34375,1
0.465,0.34375,1
0.47000000000000003,0.34375,1
0.47500000000000003,0.34375,1
0.48,0.34375,1
0.485,0.34375,1
0.49,0.34375,1
0.495,0.34375,1
0.5,0.34375,grazing
0.505,0.34375,0
0.51,0.34375,0
0.515,0.34375,0
0.52,0.34375,0
0.525,0.34375,0
0.53,0.34375,0
0.535,0.34375,0
0.54,0.34375,0
0.545,0.34375,0
0.55,0.34375,0
0.555,0.34375,0
0.56,0.34375,0
0.5650000000000001,0.34375,0
0.5700000000000001,0.34375,0
0.5750000000000001,0.34375,0
0.58,0.34375,0
0.585,0.34375,0
0.59,0.34375,0
0.595,0.34375,0
0.6,0.34375,0
0.605,0.34375,0
0.61,0.34375,0
0.615,0.34375,0
0.62,0.34375,0
0.625,0.34375,0
0.63,0.34375,0
0.635,0.34375,0
0.64,0.34375,0
0.645,0.34375,0
0.65,0.34375,0
0.655,0.34375,0
0.66,0.34375,1
0.665,0.34375,1
0.67,0.34375,1
0.675,0.34375,1
0.68,0.34375,1
0.685,0.34375,1
0.6900000000000001,0.34375,1
0.6950000000000001,0.34375,1
0.7000000000000001,0.34375,1
0.705,0.34375,1
0.71,0.34375,1
0.715,0.34375,1
0.72,0.34375,1
0.725,0.34375,1
0.73,0.34375,1
0.735,0.34375,1
0.74,0.34375,1
0.745,0.34375,1
0.75,0.34375,1
0.755,0.34375,1
0.76,0.34375,1
0.765,0.34375,1
0.77,0.34375,1
0.775,0.34375,1
0.78,0.34375,1
0.785,0.34375,1
0.79,0.34375,1
0.795,0.34375,1
0.8,0.34375,1
0.0,0.35000000000000003,1
0.005,0.35000000000000003,1
0.01,0.35000000000000003,1
0.015,0.35000000000000003,1
0.02,0.35000000000000003,1
0.025,0.35000000000000003,1
0.03,0.35000000000000003,1
0.035,0.35000000000000003,1
0.04,0.35000000000000003,1
0.045,0.35000000000000003,1
0.05,0.35000000000000003,1
0.055,0.35000000000000003,1
0.06,0.35000000000000003,1
0.065,0.35000000000000003,1
0.07,0.35000000000000003,1
0.075,0.35000000000000003,1
0.08,0.35000000000000003,1
0.085,0.35000000000000003,1
0.09,0.35000000000000003,1
0.095,0.35000000000000003,1
0.1,0.35000000000000003,1
0.105,0.35000000000000003,1
0.11,0.35000000000000003,1
0.115,0.35000000000000003,1
0.12,0.35000000000000003,1
0.125,0.35000000000000003,1
0.13,0.35000000000000003,1
0.135,0.35000000000000003,1
0.14,0.35000000000000003,1
0.145,0.35000000000000003,1
0.15,0.35000000000000003,1
0.155,0.35000000000000003,1
0.16,0.35000000000000003,1
0.165,0.35000000000000003,1
0.17,0.35000000000000003,1
0.17500000000000002,0.35000000000000003,1
0.18,0.35000000000000003,1
0.185,0.35000000000000003,1
0.19,0.35000000000000003,1
0.195,0.35000000000000003,1
0.2,0.35000000000000003,1
0.20500000000000002,0.35000000000000003,1
0.21,0.35000000000000003,1
0.215,0.35000000000000003,1
0.22,0.35000000000000003,1
0.225,0.35000000000000003,1
0.23,0.35000000000000003,1
0.23500000000000001,0.35000000000000003,1
0.24,0.35000000000000003,1
0.245,0.35000000000000003,1
0.25,0.35000000000000003,1
0.255,0.35000000000000003,1
0.26,0.35000000000000003,1
0.265,0.35000000000000003,1
0.27,0.35000000000000003,1
0.275,0.35000000000000003,1
0.28,0.35000000000000003,1
0.28500000000000003,0.35000000000000003,1
0.29,0.35000000000000003,1
0.295,0.35000000000000003,1
0.3,0.35000000000000003,1
0.305,0.35000000000000003,1
0.31,0.35000000000000003,1
0.315,0.35000000000000003,1
0.32,0.35000000000000003,1
0.325,0.35000000000000003,1
0.33,0.35000000000000003,1
0.335,0.35000000000000003,1
0.34,0.35000000000000003,1
0.34500000000000003,0.35000000000000003,1
0.35000000000000003,0.35000000000000003,1
0.355,0.35000000000000003,1
0.36,0.35000000000000003,1
0.365,0.35000000000000003,1
0.37,0.35000000000000003,1
0.375,0.35000000000000003,1
0.38,0.35000000000000003,1
0.385,0.35000000000000003,1
0.39,0.35000000000000003,1
0.395,0.35000000000000003,1
0.4,0.35000000000000003,1
0.405,0.35000000000000003,1
0.41000000000000003,0.35000000000000003,1
0.41500000000000004,0.35000000000000003,1
0.42,0.35000000000000003,1
0.425,0.35000000000000003,1
0.43,0.35000000000000003,1
0.435,0.35000000000000003,1
0.44,0.35000000000000003,1
0.445,0.35000000000000003,1
0.45,0.35000000000000003,1
0.455,0.35000000000000003,1
0.46,0.35000000000000003,1
0.465,0.35000000000000003,1
0.47000000000000003,0.35000000000000003,1
0.47500000000000003,0.35000000000000003,1
0.48,0.35000000000000003,1
0.485,0.35000000000000003,1
0.49,0.35000000000000003,1
0.495,0.35000000000000003,1
0.5,0.35000000000000003,grazing
0.505,0.35000000000000003,0
0.51,0.35000000000000003,0
0.515,0.35000000000000003,0
0.52,0.35000000000000003,0
0.525,0.35000000000000003,0
0.53,0.35000000000000003,0
0.535,0.35000000000000003,0
0.54,0.35000000000000003,0
0.545,0.35000000000000003,0
0.55,0.35000000000000003,0
0.555,0.35000000000000003,0
0.56,0.35000000000000003,0
0.5650000000000001,0.35000000000000003,0
0.5700000000000001,0.35000000000000003,0
0.5750000000000001,0.35000000000000003,0
0.58,0.35000000000000003,0
0.585,0.35000000000000003,0
0.59,0.35000000000000003,0
0.595,0.35000000000000003,0
0.6,0.35000000000000003,0
0.605,0.35000000000000003,0
0.61,0.35000000000000003,0
0.615,0.35000000000000003,0
0.62,0.35000000000000003,0
0.625,0.35000000000000003,0
0.63,0.35000000000000003,0
0.635,0.35000000000000003,0
0.64,0.35000000000000003,0
0.645,0.35000000000000003,0
0.65,0.35000000000000003,grazing
0.655,0.35000000000000003,1
0.66,0.35000000000000003,1
0.665,0.35000000000000003,1
0.67,0.35000000000000003,1
0.675,0.35000000000000003,1
0.68,0.35000000000000003,1
0.685,0.35000000000000003,1
0.6900000000000001,0.35000000000000003,1
0.6950000000000001,0.35000000000000003,1
0.7000000000000001,0.35000000000000003,1
0.705,0.35000000000000003,1
0.71,0.35000000000000003,1
0.715,0.35000000000000003,1
0.72,0.35000000000000003,1
0.725,0.35000000000000003,1
0.73,0.35000000000000003,1
0.735,0.35000000000000003,1
0.74,0.35000000000000003,1
0.745,0.35000000000000003,1
0.75,0.35000000000000003,1
0.755,0.35000000000000003,1
0.76,0.35000000000000003,1
0.765,0.35000000000000003,1
0.77,0.35000000000000003,1
0.775,0.35000000000000003,1
0.78,0.35000000000000003,1
0.785,0.35000000000000003,1
0.79,0.35000000000000003,1
0.795,0.35000000000000003,1
0.8,0.35000000000000003,1
0.0,0.35625,1
0.005,0.35625,1
0.01,0.35625,1
0.015,0.35625,1
0.02,0.35625,1
0.025,0.35625,1
0.03,0.35625,1
0.035,0.35625,1
0.04,0.35625,1
0.045,0.35625,1
0.05,0.35625,1
0.055,0.35625,1
0.06,0.35625,1
0.065,0.35625,1
0.07,0.35625,1
0.075,0.35625,1
0.08,0.35625,1
0.085,0.35625,1
0.09,0.35625,1
0.095,0.35625,1
0.1,0.35625,1
0.105,0.35625,1
0.11,0.35625,1
0.115,0.35625,1
0.12,0.35625,1
0.125,0.35625,1
0.13,0.35625,1
0.135,0.35625,1
0.14,0.35625,1
0.145,0.35625,1
0.15,0.35625,1
0.155,0.35625,1
0.16,0.35625,1
0.165,0.35625,1
0.17,0.35625,1
0.17500000000000002,0.35625,1
0.18,0.35625,1
0.185,0.35625,1
0.19,0.35625,1
0.195,0.35625,1
0.2,0.35625,1
0.20500000000000002,0.35625,1
0.21,0.35625,1
0.215,0.35625,1
0.22,0.35625,1
0.225,0.35625,1
0.23,0.35625,1
0.23500000000000001,0.35625,1
0.24,0.35625,1
0.245,0.35625,1
0.25,0.35625,1
0.255,0.35625,1
0.26,0.35625,1
0.265,0.35625,1
0.27,0.35625,1
0.275,0.35625,1
0.28,0.35625,1
0.28500000000000003,0.35625,1
0.29,0.35625,1
0.295,0.35625,1
0.3,0.35625,1
0.305,0.35625,1
0.31,0.35625,1
0.315,0.35625,1
0.32,0.35625,1
0.325,0.35625,1
0.33,0.35625,1
0.335,0.35625,1
0.34,0.35625,1
0.34500000000000003,0.35625,1
0.35000000000000003,0.35625,1
0.355,0.35625,1
0.36,0.35625,1
0.365,0.35625,1
0.37,0.35625,1
0.375,0.35625,1
0.38,0.35625,1
0.385,0.35625,1
0.39,0.35625,1
0.395,0.35625,1
0.4,0.35625,1
0.405,0.35625,1
0.41000000000000003,0.35625,1
0.41500000000000004,0.35625,1
0.42,0.35625,1
0.425,0.35625,1
0.43,0.35625,1
0.435,0.35625,1
0.44,0.35625,1
0.445,0.35625,1
0.45,0.35625,1
0.455,0.35625,1
0.46,0.35625,1
0.465,0.35625,1
0.47000000000000003,0.35625,1
0.47500000000000003,0.35625,1
0.48,0.35625,1
0.485,0.35625,1
0.49,0.35625,1
0.495,0.35625,1
0.5,0.35625,grazing
0.505,0.35625,0
0.51,0.35625,0
0.515,0.35625,0
0.52,0.35625,0
0.525,0.35625,0
0.53,0.35625,0
0.535,0.35625,0
0.54,0.35625,0
0.545,0.35625,0
0.55,0.35625,0
0.555,0.35625,0
0.56,0.35625,0
0.5650000000000001,0.35625,0
0.5700000000000001,0.35625,0
0.5750000000000001,0.35625,0
0.58,0.35625,0
0.585,0.35625,0
0.59,0.35625,0
0.595,0.35625,0
0.6,0.35625,0
0.605,0.35625,0
0.61,0.35625,0
0.615,0.35625,0
0.62,0.35625,0
0.625,0.35625,0
0.63,0.35625,0
0.635,0.35625,0
0.64,0.35625,0
0.645,0.35625,1
0.65,0.35625,1
0.655,0.35625,1
0.66,0.35625,1
0.665,0.35625,1
0.67,0.35625,1
0.675,0.35625,1
0.68,0.35625,1
0.685,0.35625,1
0.6900000000000001,0.35625,1
0.6950000000000001,0.35625,1
0.7000000000000001,0.35625,1
0.705,0.35625,1
0.71,0.35625,1
0.715,0.35625,1
0.72,0.35625,1
0.725,0.35625,1
0.73,0.35625,1
0.735,0.35625,1
0.74,0.35625,1
0.745,0.35625,1
0.75,0.35625,1
0.755,0.35625,1
0.76,0.35625,1
0.765,0.35625,1
0.77,0.35625,1
0.775,0.35625,1
0.78,0.35625,1
0.785,0.35625,1
0.79,0.35625,1
0.795,0.35625,1
0.8,0.35625,1
0.0,0.36250000000000004,1
0.005,0.36250000000000004,1
0.01,0.36250000000000004,1
0.015,0.36250000000000004,1
0.02,0.36250000000000004,1
0.025,0.36250000000000004,1
0.03,0.36250000000000004,1
0.035,0.36250000000000004,1
0.04,0.36250000000000004,1
0.045,0.36250000000000004,1
0.05,0.36250000000000004,1
0.055,0.36250000000000004,1
0.06,0.36250000000000004,1
0.065,0.36250000000000004,1
0.07,0.36250000000000004,1
0.075,0.36250000000000004,1
0.08,0.36250000000000004,1
0.085,0.36250000000000004,1
0.09,0.36250000000000004,1
0.095,0.36250000000000004,1
0.1,0.36250000000000004,1
0.105,0.36250000000000004,1
0.11,0.36250000000000004,1
0.115,0.36250000000000004,1
0.12,0.36250000000000004,1
0.125,0.36250000000000004,1
0.13,0.36250000000000004,1
0.135,0.36250000000000004,1
0.14,0.36250000000000004,1
0.145,0.36250000000000004,1
0.15,0.36250000000000004,1
0.155,0.36250000000000004,1
0.16,0.36250000000000004,1
0.165,0.36250000000000004,1
0.17,0.36250000000000004,1
0.17500000000000002,0.36250000000000004,1
0.18,0.36250000000000004,1
0.185,0.36250000000000004,1
0.19,0.36250000000000004,1
0.195,0.36250000000000004,1
0.2,0.36250000000000004,1
0.20500000000000002,0.36250000000000004,1
0.21,0.36250000000000004,1
0.215,0.36250000000000004,1
0.22,0.36250000000000004,1
0.225,0.36250000000000004,1
0.23,0.36250000000000004,1
0.23500000000000001,0.36250000000000004,1
0.24,0.36250000000000004,1
0.245,0.36250000000000004,1
0.25,0.36250000000000004,1
0.255,0.36250000000000004,1
0.26,0.36250000000000004,1
0.265,0.36250000000000004,1
0.27,0.36250000000000004,1
0.275,0.36250000000000004,1
0.28,0.36250000000000004,1
0.28500000000000003,0.36250000000000004,1
0.29,0.36250000000000004,1
0.295,0.36250000000000004,1
0.3,0.36250000000000004,1
0.305,0.36250000000000004,1
0.31,0.36250000000000004,1
0.315,0.36250000000000004,1
0.32,0.36250000000000004,1
0.325,0.36250000000000004,1
0.33,0.36250000000000004,1
0.335,0.36250000000000004,1
0.34,0.36250000000000004,1
0.34500000000000003,0.36250000000000004,1
0.35000000000000003,0.36250000000000004,1
0.355,0.36250000000000004,1
0.36,0.36250000000000004,1
0.365,0.36250000000000004,1
0.37,0.36250000000000004,1
0.375,0.36250000000000004,1
0.38,0.36250000000000004,1
0.385,0.36250000000000004,1
0.39,0.36250000000000004,1
0.395,0.36250000000000004,1
0.4,0.36250000000000004,1
0.405,0.36250000000000004,1
0.41000000000000003,0.36250000000000004,1
0.41500000000000004,0.36250000000000004,1
0.42,0.36250000000000004,1
0.425,0.36250000000000004,1
0.43,0.36250000000000004,1
0.435,0.36250000000000004,1
0.44,0.36250000000000004,1
0.445,0.36250000000000004,1
0.45,0.36250000000000004,1
0.455,0.36250000000000004,1
0.46,0.36250000000000004,1
0.465,0.36250000000000004,1
0.47000000000000003,0.36250000000000004,1
0.47500000000000003,0.36250000000000004,1
0.48,0.36250000000000004,1
0.485,0.36250000000000004,1
0.49,0.36250000000000004,1
0.495,0.36250000000000004,1
0.5,0.36250000000000004,grazing
0.505,0.36250000000000004,0
0.51,0.36250000000000004,0
0.515,0.36250000000000004,0
0.52,0.36250000000000004,0
0.525,0.36250000000000004,0
0.53,0.36250000000000004,0
0.535,0.36250000000000004,0
0.54,0.36250000000000004,0
0.545,0.36250000000000004,0
0.55,0.36250000000000004,0
0.555,0.36250000000000004,0
0.56,0.36250000000000004,0
0.5650000000000001,0.36250000000000004,0
0.5700000000000001,0.36250000000000004,0
0.5750000000000001,0.36250000000000004,0
0.58,0.36250000000000004,0
0.585,0.36250000000000004,0
0.59,0.36250000000000004,0
0.595,0.36250000000000004,0
0.6,0.36250000000000004,0
0.605,0.36250000000000004,0
0.61,0.36250000000000004,0
0.615,0.36250000000000004,0
0.62,0.36250000000000004,0
0.625,0.36250000000000004,0
0.63,0.36250000000000004,0
0.635,0.36250000000000004,0
0.64,0.36250000000000004,1
0.645,0.36250000000000004,1
0.65,0.36250000000000004,1
0.655,0.36250000000000004,1
0.66,0.36250000000000004,1
0.665,0.36250000000000004,1
0.67,0.36250000000000004,1
0.675,0.36250000000000004,1
0.68,0.36250000000000004,1
0.685,0.36250000000000004,1
0.6900000000000001,0.36250000000000004,1
0.6950000000000001,0.36250000000000004,1
0.7000000000000001,0.36250000000000004,1
0.705,0.36250000000000004,1
0.71,0.36250000000000004,1
0.715,0.36250000000000004,1
0.72,0.36250000000000004,1
0.725,0.36250000000000004,1
0.73,0.36250000000000004,1
0.735,0.36250000000000004,1
0.74,0.36250000000000004,1
0.745,0.36250000000000004,1
0.75,0.36250000000000004,1
0.755,0.36250000000000004,1
0.76,0.36250000000000004,1
0.765,0.36250000000000004,1
0.77,0.36250000000000004,1
0.775,0.36250000000000004,1
0.78,0.36250000000000004,1
0.785,0.36250000000000004,1
0.79,0.36250000000000004,1
0.795,0.36250000000000004,1
0.8,0.36250000000000004,1
0.0,0.36875,1
0.005,0.36875,1
0.01,0.36875,1
0.015,0.36875,1
0.02,0.36875,1
0.025,0.36875,1
0.03,0.36875,1
0.035,0.36875,1
0.04,0.36875,1
0.045,0.36875,1
0.05,0.36875,1
0.055,0.36875,1
0.06,0.36875,1
0.065,0.36875,1
0.07,0.36875,1
0.075,0.36875,1
0.08,0.36875,1
0.085,0.36875,1
0.09,0.36875,1
0.095,0.36875,1
0.1,0.36875,1
0.105,0.36875,1
0.11,0.36875,1
0.115,0.36875,1
0.12,0.36875,1
0.125,0.36875,1
0.13,0.36875,1
0.135,0.36875,1
0.14,0.36875,1
0.145,0.36875,1
0.15,0.36875,1
0.155,0.36875,1
0.16,0.36875,1
0.165,0.36875,1
0.17,0.36875,1
0.17500000000000002,0.36875,1
0.18,0.36875,1
0.185,0.36875,1
0.19,0.36875,1
0.195,0.36875,1
0.2,0.36875,1
0.20500000000000002,0.36875,1
0.21,0.36875,1
0.215,0.36875,1
0.22,0.36875,1
0.225,0.36875,1
0.23,0.36875,1
0.23500000000000001,0.36875,1
0.24,0.36875,1
0.245,0.36875,1
0.25,0.36875,1
0.255,0.36875,1
0.26,0.36875,1
0.265,0.36875,1
0.27,0.36875,1
0.275,0.36875,1
0.28,0.36875,1
0.28500000000000003,0.36875,1
0.29,0.36875,1
0.295,0.36875,1
0.3,0.36875,1
0.305,0.36875,1
0.31,0.36875,1
0.315,0.36875,1
0.32,0.36875,1
0.325,0.36875,1
0.33,0.36875,1
0.335,0.36875,1
0.34,0.36875,1
0.34500000000000003,0.36875,1
0.35000000000000003,0.36875,1
0.355,0.36875,1
0.36,0.36875,1
0.365,0.36875,1
0.37,0.36875,1
0.375,0.36875,1
0.38,0.36875,1
0.385,0.36875,1
0.39,0.36875,1
0.395,0.36875,1
0.4,0.36875,1
0.405,0.36875,1
0.41000000000000003,0.36875,1
0.41500000000000004,0.36875,1
0.42,0.36875,1
0.425,0.36875,1
0.43,0.36875,1
0.435,0.36875,1
0.44,0.36875,1
0.445,0.36875,1
0.45,0.36875,1
0.455,0.36875,1
0.46,0.36875,1
0.465,0.36875,1
0.47000000000000003,0.36875,1
0.47500000000000003,0.36875,1
0.48,0.36875,1
0.485,0.36875,1
0.49,0.36875,1
0.495,0.36875,1
0.5,0.36875,grazing
0.505,0.36875,0
0.51,0.36875,0
0.515,0.36875,0
0.52,0.36875,0
0.525,0.36875,0
0.53,0.36875,0
0.535,0.36875,0
0.54,0.36875,0
0.545,0.36875,0
0.55,0.36875,0
0.555,0.36875,0
0.56,0.36875,0
0.5650000000000001,0.36875,0
0.5700000000000001,0.36875,0
0.5750000000000001,0.36875,0
0.58,0.36875,0
0.585,0.36875,0
0.59,0.36875,0
0.595,0.36875,0
0.6,0.36875,0
0.605,0.36875,0
0.61,0.36875,0
0.615,0.36875,0
0.62,0.36875,0
0.625,0.36875,0
0.63,0.36875,0
0.635,0.36875,1
0.64,0.36875,1
0.645,0.36875,1
0.65,0.36875,1
0.655,0.36875,1
0.66,0.36875,1
0.665,0.36875,1
0.67,0.36875,1
0.675,0.36875,1
0.68,0.36875,1
0.685,0.36875,1
0.6900000000000001,0.36875,1
0.6950000000000001,0.36875,1
0.7000000000000001,0.36875,1
0.705,0.36875,1
0.71,0.36875,1
0.715,0.36875,1
0.72,0.36875,1
0.725,0.36875,1
0.73,0.36875,1
0.735,0.36875,1
0.74,0.36875,1
0.745,0.36875,1
0.75,0.36875,1
0.755,0.36875,1
0.76,0.36875,1
0.765,0.36875,1
0.77,0.36875,1
0.775,0.36875,1
0.78,0.36875,1
0.785,0.36875,1
0.79,0.36875,1
0.795,0.36875,1
0.8,0.36875,1
0.0,0.375,1
0.005,0.375,1
0.01,0.375,1
0.015,0.375,1
0.02,0.375,1
0.025,0.375,1
0.03,0.375,1
0.035,0.375,1
0.04,0.375,1
0.045,0.375,1
0.05,0.375,1
0.055,0.375,1
0.06,0.375,1
0.065,0.375,1
0.07,0.375,1
0.075,0.375,1
0.08,0.375,1
0.085,0.375,1
0.09,0.375,1
0.095,0.375,1
0.1,0.375,1
0.105,0.375,1
0.11,0.375,1
0.115,0.375,1
0.12,0.375,1
0.125,0.375,1
0.13,0.375,1
0.135,0.375,1
0.14,0.375,1
0.145,0.375,1
0.15,0.375,1
0.155,0.375,1
0.16,0.375,1
0.165,0.375,1
0.17,0.375,1
0.17500000000000002,0.375,1
0.18,0.375,1
0.185,0.375,1
0.19,0.375,1
0.195,0.375,1
0.2,0.375,1
0.20500000000000002,0.375,1
0.21,0.375,1
0.215,0.375,1
0.22,0.375,1
0.225,0.375,1
0.23,0.375,1
0.23500000000000001,0.375,1
0.24,0.375,1
0.245,0.375,1
0.25,0.375,1
0.255,0.375,1
0.26,0.375,1
0.265,0.375,1
0.27,0.375,1
0.275,0.375,1
0.28,0.375,1
0.28500000000000003,0.375,1
0.29,0.375,1
0.295,0.375,1
0.3,0.375,1
0.305,0.375,1
0.31,0.375,1
0.315,0.375,1
0.32,0.375,1
0.325,0.375,1
0.33,0.375,1
0.335,0.375,1
0.34,0.375,1
0.34500000000000003,0.375,1
0.35000000000000003,0.375,1
0.355,0.375,1
0.36,0.375,1
0.365,0.375,1
0.37,0.375,1
0.375,0.375,1
0.38,0.375,1
0.385,0.375,1
0.39,0.375,1
0.395,0.375,1
0.4,0.375,1
0.405,0.375,1
0.41000000000000003,0.375,1
0.41500000000000004,0.375,1
0.42,0.375,1
0.425,0.375,1
0.43,0.375,1
0.435,0.375,1
0.44,0.375,1
0.445,0.375,1
0.45,0.375,1
0.455,0.375,1
0.46,0.375,1
0.465,0.375,1
0.47000000000000003,0.375,1
0.47500000000000003,0.375,1
0.48,0.375,1
0.485,0.375,1
0.49,0.375,1
0.495,0.375,1
0.5,0.375,grazing
0.505,0.375,0
0.51,0.375,0
0.515,0.375,0
0.52,0.375,0
0.525,0.375,0
0.53,0.375,0
0.535,0.375,0
0.54,0.375,0
0.545,0.375,0
0.55,0.375,0
0.555,0.375,0
0.56,0.375,0
0.5650000000000001,0.375,0
0.5700000000000001,0.375,0
0.5750000000000001,0.375,0
0.58,0.375,0
0.585,0.375,0
0.59,0.375,0
0.595,0.375,0
0.6,0.375,0
0.605,0.375,0
0.61,0.375,0
0.615,0.375,0
0.62,0.375,0
0.625,0.375,grazing
0.63,0.375,1
0.635,0.375,1
0.64,0.375,1
0.645,0.375,1
0.65,0.375,1
0.655,0.375,1
0.66,0.375,1
0.665,0.375,1
0.67,0.375,1
0.675,0.375,1
0.68,0.375,1
0.685,0.375,1
0.6900000000000001,0.375,1
0.6950000000000001,0.375,1
0.7000000000000001,0.375,1
0.705,0.375,1
0.71,0.375,1
0.715,0.375,1
0.72,0.375,1
0.725,0.375,1
0.73,0.375,1
0.735,0.375,1
0.74,0.375,1
0.745,0.375,1
0.75,0.375,1
0.755,0.375,1
0.76,0.375,1
0.765,0.375,1
0.77,0.375,1
0.775,0.375,1
0.78,0.375,1
0.785,0.375,1
0.79,0.375,1
0.795,0.375,1
0.8,0.375,1
0.0,0.38125000000000003,1
0.005,0.38125000000000003,1
0.01,0.38125000000000003,1
0.015,0.38125000000000003,1
0.02,0.38125000000000003,1
0.025,0.38125000000000003,1
0.03,0.38125000000000003,1
0.035,0.38125000000000003,1
0.04,0.38125000000000003,1
0.045,0.38125000000000003,1
0.05,0.38125000000000003,1
0.055,0.38125000000000003,1
0.06,0.38125000000000003,1
0.065,0.38125000000000003,1
0.07,0.38125000000000003,1
0.075,0.38125000000000003,1
0.08,0.38125000000000003,1
0.085,0.38125000000000003,1
0.09,0.38125000000000003,1
0.095,0.38125000000000003,1
0.1,0.38125000000000003,1
0.105,0.38125000000000003,1
0.11,0.38125000000000003,1
0.115,0.38125000000000003,1
0.12,0.38125000000000003,1
0.125,0.38125000000000003,1
0.13,0.38125000000000003,1
0.135,0.38125000000000003,1
0.14,0.38125000000000003,1
0.145,0.38125000000000003,1
0.15,0.38125000000000003,1
0.155,0.38125000000000003,1
0.16,0.38125000000000003,1
0.165,0.38125000000000003,1
0.17,0.38125000000000003,1
0.17500000000000002,0.38125000000000003,1
0.18,0.38125000000000003,1
0.185,0.38125000000000003,1
0.19,0.38125000000000003,1
0.195,0.38125000000000003,1
0.2,0.38125000000000003,1
0.20500000000000002,0.38125000000000003,1
0.21,0.38125000000000003,1
0.215,0.38125000000000003,1
0.22,0.38125000000000003,1
0.225,0.38125000000000003,1
0.23,0.38125000000000003,1
0.23500000000000001,0.38125000000000003,1
0.24,0.38125000000000003,1
0.245,0.38125000000000003,1
0.25,0.38125000000000003,1
0.255,0.38125000000000003,1
0.26,0.38125000000000003,1
0.265,0.38125000000000003,1
0.27,0.38125000000000003,1
0.275,0.38125000000000003,1
0.28,0.38125000000000003,1
0.28500000000000003,0.38125000000000003,1
0.29,0.38125000000000003,1
0.295,0.38125000000000003,1
0.3,0.38125000000000003,1
0.305,0.38125000000000003,1
0.31,0.38125000000000003,1
0.315,0.38125000000000003,1
0.32,0.38125000000000003,1
0.325,0.38125000000000003,1
0.33,0.38125000000000003,1
0.335,0.38125000000000003,1
0.34,0.38125000000000003,1
0.34500000000000003,0.38125000000000003,1
0.35000000000000003,0.38125000000000003,1
0.355,0.38125000000000003,1
0.36,0.38125000000000003,1
0.365,0.38125000000000003,1
0.37,0.38125000000000003,1
0.375,0.38125000000000003,1
0.38,0.38125000000000003,1
0.385,0.38125000000000003,1
0.39,0.38125000000000003,1
0.395,0.38125000000000003,1
0.4,0.38125000000000003,1
0.405,0.38125000000000003,1
0.41000000000000003,0.38125000000000003,1
0.41500000000000004,0.38125000000000003,1
0.42,0.38125000000000003,1
0.425,0.38125000000000003,1
0.43,0.38125000000000003,1
0.435,0.38125000000000003,1
0.44,0.38125000000000003,1
0.445,0.38125000000000003,1
0.45,0.38125000000000003,1
0.455,0.38125000000000003,1
0.46,0.38125000000000003,1
0.465,0.38125000000000003,1
0.47000000000000003,0.38125000000000003,1
0.47500000000000003,0.38125000000000003,1
0.48,0.38125000000000003,1
0.485,0.38125000000000003,1
0.49,0.38125000000000003,1
0.495,0.38125000000000003,1
0.5,0.38125000000000003,grazing
0.505,0.38125000000000003,0
0.51,0.38125000000000003,0
0.515,0.38125000000000003,0
0.52,0.38125000000000003,0
0.525,0.38125000000000003,0
0.53,0.38125000000000003,0
0.535,0.38125000000000003,0
0.54,0.38125000000000003,0
0.545,0.38125000000000003,0
0.55,0.38125000000000003,0
0.555,0.38125000000000003,0
0.56,0.38125000000000003,0
0.5650000000000001,0.38125000000000003,0
0.5700000000000001,0.38125000000000003,0
0.5750000000000001,0.38125000000000003,0
0.58,0.38125000000000003,0
0.585,0.38125000000000003,0
0.59,0.38125000000000003,0
0.595,0.38125000000000003,0
0.6,0.38125000000000003,0
0.605,0.38125000000000003,0
0.61,0.38125000000000003,0
0.615,0.38125000000000003,0
0.62,0.38125000000000003,1
0.625,0.38125000000000003,1
0.63,0.38125000000000003,1
0.635,0.38125000000000003,1
0.64,0.38125000000000003,1
0.645,0.38125000000000003,1
0.65,0.38125000000000003,1
0.655,0.38125000000000003,1
0.66,0.38125000000000003,1
0.665,0.38125000000000003,1
0.67,0.38125000000000003,1
0.675,0.38125000000000003,1
0.68,0.38125000000000003,1
0.685,0.38125000000000003,1
0.6900000000000001,0.38125000000000003,1
0.6950000000000001,0.38125000000000003,1
0.7000000000000001,0.38125000000000003,1
0.705,0.38125000000000003,1
0.71,0.38125000000000003,1
0.715,0.38125000000000003,1
0.72,0.38125000000000003,1
0.725,0.38125000000000003,1
0.73,0.38125000000000003,1
0.735,0.38125000000000003,1
0.74,0.38125000000000003,1
0.745,0.38125000000000003,1
0.75,0.38125000000000003,1
0.755,0.38125000000000003,1
0.76,0.38125000000000003,1
0.765,0.38125000000000003,1
0.77,0.38125000000000003,1
0.775,0.38125000000000003,1
0.78,0.38125000000000003,1
0.785,0.38125000000000003,1
0.79,0.38125000000000003,1
0.795,0.38125000000000003,1
0.8,0.38125000000000003,1
0.0,0.3875,1
0.005,0.3875,1
0.01,0.3875,1
0.015,0.3875,1
0.02,0.3875,1
0.025,0.3875,1
0.03,0.3875,1
0.035,0.3875,1
0.04,0.3875,1
0.045,0.3875,1
0.05,0.3875,1
0.055,0.3875,1
0.06,0.3875,1
0.065,0.3875,1
0.07,0.3875,1
0.075,0.3875,1
0.08,0.3875,1
0.085,0.3875,1
0.09,0.3875,1
0.095,0.3875,1
0.1,0.3875,1
0.105,0.3875,1
0.11,0.3875,1
0.115,0.3875,1
0.12,0.3875,1
0.125,0.3875,1
0.13,0.3875,1
0.135,0.3875,1
0.14,0.3875,1
0.145,0.3875,1
0.15,0.3875,1
0.155,0.3875,1
0.16,0.3875,1
0.165,0.3875,1
0.17,0.3875,1
0.17500000000000002,0.3875,1
0.18,0.3875,1
0.185,0.3875,1
0.19,0.3875,1
0.195,0.3875,1
0.2,0.3875,1
0.20500000000000002,0.3875,1
0.21,0.3875,1
0.215,0.3875,1
0.22,0.3875,1
0.225,0.3875,1
0.23,0.3875,1
0.23500000000000001,0.3875,1
0.24,0.3875,1
0.245,0.3875,1
0.25,0.3875,1
0.255,0.3875,1
0.26,0.3875,1
0.265,0.3875,1
0.27,0.3875,1
0.275,0.3875,1
0.28,0.3875,1
0.28500000000000003,0.3875,1
0.29,0.3875,1
0.295,0.3875,1
0.3,0.3875,1
0.305,0.3875,1
0.31,0.3875,1
0.315,0.3875,1
0.32,0.3875,1
0.325,0.3875,1
0.33,0.3875,1
0.335,0.3875,1
0.34,0.3875,1
0.34500000000000003,0.3875,1
0.35000000000000003,0.3875,1
0.355,0.3875,1
0.36,0.3875,1
0.365,0.3875,1
0.37,0.3875,1
0.375,0.3875,1
0.38,0.3875,1
0.385,0.3875,1
0.39,0.3875,1
0.395,0.3875,1
0.4,0.3875,1
0.405,0.3875,1
0.41000000000000003,0.3875,1
0.41500000000000004,0.3875,1
0.42,0.3875,1
0.425,0.3875,1
0.43,0.3875,1
0.435,0.3875,1
0.44,0.3875,1
0.445,0.3875,1
0.45,0.3875,1
0.455,0.3875,1
0.46,0.3875,1
0.465,0.3875,1
0.47000000000000003,0.3875,1
0.47500000000000003,0.3875,1
0.48,0.3875,1
0.485,0.3875,1
0.49,0.3875,1
0.495,0.3875,1
0.5,0.3875,grazing
0.505,0.3875,0
0.51,0.3875,0
0.515,0.3875,0
0.52,0.3875,0
0.525,0.3875,0
0.53,0.3875,0
0.535,0.3875,0
0.54,0.3875,0
0.545,0.3875,0
0.55,0.3875,0
0.555,0.3875,0
0.56,0.3875,0
0.5650000000000001,0.3875,0
0.5700000000000001,0.3875,0
0.5750000000000001,0.3875,0
0.58,0.3875,0
0.585,0.3875,0
0.59,0.3875,0
0.595,0.3875,0
0.6,0.3875,0
0.605,0.3875,0
0.61,0.3875,0
0.615,0.3875,1
0.62,0.3875,1
0.625,0.3875,1
0.63,0.3875,1
0.635,0.3875,1
0.64,0.3875,1
0.645,0.3875,1
0.65,0.3875,1
0.655,0.3875,1
0.66,0.3875,1
0.665,0.3875,1
0.67,0.3875,1
0.675,0.3875,1
0.68,0.3875,1
0.685,0.3875,1
0.6900000000000001,0.3875,1
0.6950000000000001,0.3875,1
0.7000000000000001,0.3875,1
0.705,0.3875,1
0.71,0.3875,1
0.715,0.3875,1
0.72,0.3875,1
0.725,0.3875,1
0.73,0.3875,1
0.735,0.3875,1
0.74,0.3875,1
0.745,0.3875,1
0.75,0.3875,1
0.755,0.3875,1
0.76,0.3875,1
0.765,0.3875,1
0.77,0.3875,1
0.775,0.3875,1
0.78,0.3875,1
0.785,0.3875,1
0.79,0.3875,1
0.795,0.3875,1
0.8,0.3875,1
0.0,0.39375000000000004,1
0.005,0.39375000000000004,1
0.01,0.39375000000000004,1
0.015,0.39375000000000004,1
0.02,0.39375000000000004,1
0.025,0.39375000000000004,1
0.03,0.39375000000000004,1
0.035,0.39375000000000004,1
0.04,0.39375000000000004,1
0.045,0.39375000000000004,1
0.05,0.39375000000000004,1
0.055,0.39375000000000004,1
0.06,0.39375000000000004,1
0.065,0.39375000000000004,1
0.07,0.39375000000000004,1
0.075,0.39375000000000004,1
0.08,0.39375000000000004,1
0.085,0.39375000000000004,1
0.09,0.39375000000000004,1
0.095,0.39375000000000004,1
0.1,0.39375000000000004,1
0.105,0.39375000000000004,1
0.11,0.39375000000000004,1
0.115,0.39375000000000004,1
0.12,0.39375000000000004,1
0.125,0.39375000000000004,1
0.13,0.39375000000000004,1
0.135,0.39375000000000004,1
0.14,0.39375000000000004,1
0.145,0.39375000000000004,1
0.15,0.39375000000000004,1
0.155,0.39375000000000004,1
0.16,0.39375000000000004,1
0.165,0.39375000000000004,1
0.17,0.39375000000000004,1
0.17500000000000002,0.39375000000000004,1
0.18,0.39375000000000004,1
0.185,0.39375000000000004,1
0.19,0.39375000000000004,1
0.195,0.39375000000000004,1
0.2,0.39375000000000004,1
0.20500000000000002,0.39375000000000004,1
0.21,0.39375000000000004,1
0.215,0.39375000000000004,1
0.22,0.39375000000000004,1
0.225,0.39375000000000004,1
0.23,0.39375000000000004,1
0.23500000000000001,0.39375000000000004,1
0.24,0.39375000000000004,1
0.245,0.39375000000000004,1
0.25,0.39375000000000004,1
0.255,0.39375000000000004,1
0.26,0.39375000000000004,1
0.265,0.39375000000000004,1
0.27,0.39375000000000004,1
0.275,0.39375000000000004,1
0.28,0.39375000000000004,1
0.28500000000000003,0.39375000000000004,1
0.29,0.39375000000000004,1
0.295,0.39375000000000004,1
0.3,0.39375000000000004,1
0.305,0.39375000000000004,1
0.31,0.39375000000000004,1
0.315,0.39375000000000004,1
0.32,0.39375000000000004,1
0.325,0.39375000000000004,1
0.33,0.39375000000000004,1
0.335,0.39375000000000004,1
0.34,0.39375000000000004,1
0.34500000000000003,0.39375000000000004,1
0.35000000000000003,0.39375000000000004,1
0.355,0.39375000000000004,1
0.36,0.39375000000000004,1
0.365,0.39375000000000004,1
0.37,0.39375000000000004,1
0.375,0.39375000000000004,1
0.38,0.39375000000000004,1
0.385,0.39375000000000004,1
0.39,0.39375000000000004,1
0.395,0.39375000000000004,1
0.4,0.39375000000000004,1
0.405,0.39375000000000004,1
0.41000000000000003,0.39375000000000004,1
0.41500000000000004,0.39375000000000004,1
0.42,0.39375000000000004,1
0.425,0.39375000000000004,1
0.43,0.39375000000000004,1
0.435,0.39375000000000004,1
0.44,0.39375000000000004,1
0.445,0.39375000000000004,1
0.45,0.39375000000000004,1
0.455,0.39375000000000004,1
0.46,0.39375000000000004,1
0.465,0.39375000000000004,1
0.47000000000000003,0.39375000000000004,1
0.47500000000000003,0.39375000000000004,1
0.48,0.39375000000000004,1
0.485,0.39375000000000004,1
0.49,0.39375000000000004,1
0.495,0.39375000000000004,1
0.5,0.39375000000000004,grazing
0.505,0.39375000000000004,0
0.51,0.39375000000000004,0
0.515,0.39375000000000004,0
0.52,0.39375000000000004,0
0.525,0.39375000000000004,0
0.53,0.39375000000000004,0
0.535,0.39375000000000004,0
0.54,0.39375000000000004,0
0.545,0.39375000000000004,0
0.55,0.39375000000000004,0
0.555,0.39375000000000004,0
0.56,0.39375000000000004,0
0.5650000000000001,0.39375000000000004,0
0.5700000000000001,0.39375000000000004,0
0.5750000000000001,0.39375000000000004,0
0.58,0.39375000000000004,0
0.585,0.39375000000000004,0
0.59,0.39375000000000004,0
0.595,0.39375000000000004,0
0.6,0.39375000000000004,0
0.605,0.39375000000000004,0
0.61,0.39375000000000004,1
0.615,0.39375000000000004,1
0.62,0.39375000000000004,1
0.625,0.39375000000000004,1
0.63,0.39375000000000004,1
0.635,0.39375000000000004,1
0.64,0.39375000000000004,1
0.645,0.39375000000000004,1
0.65,0.39375000000000004,1
0.655,0.39375000000000004,1
0.66,0.39375000000000004,1
0.665,0.39375000000000004,1
0.67,0.39375000000000004,1
0.675,0.39375000000000004,1
0.68,0.39375000000000004,1
0.685,0.39375000000000004,1
0.6900000000000001,0.39375000000000004,1
0.6950000000000001,0.39375000000000004,1
0.7000000000000001,0.39375000000000004,1
0.705,0.39375000000000004,1
0.71,0.39375000000000004,1
0.715,0.39375000000000004,1
0.72,0.39375000000000004,1
0.725,0.39375000000000004,1
0.73,0.39375000000000004,1
0.735,0.39375000000000004,1
0.74,0.39375000000000004,1
0.745,0.39375000000000004,1
0.75,0.39375000000000004,1
0.755,0.39375000000000004,1
0.76,0.39375000000000004,1
0.765,0.39375000000000004,1
0.77,0.39375000000000004,1
0.775,0.39375000000000004,1
0.78,0.39375000000000004,1
0.785,0.39375000000000004,1
0.79,0.39375000000000004,1
0.795,0.39375000000000004,1
0.8,0.39375000000000004,1
0.0,0.4,1
0.005,0.4,1
0.01,0.4,1
0.015,0.4,1
0.02,0.4,1
0.025,0.4,1
0.03,0.4,1
0.035,0.4,1
0.04,0.4,1
0.045,0.4,1
0.05,0.4,1
0.055,0.4,1
0.06,0.4,1
0.065,0.4,1
0.07,0.4,1
0.075,0.4,1
0.08,0.4,1
0.085,0.4,1
0.09,0.4,1
0.095,0.4,1
0.1,0.4,1
0.105,0.4,1
0.11,0.4,1
0.115,0.4,1
0.12,0.4,1
0.125,0.4,1
0.13,0.4,1
0.135,0.4,1
0.14,0.4,1
0.145,0.4,1
0.15,0.4,1
0.155,0.4,1
0.16,0.4,1
0.165,0.4,1
0.17,0.4,1
0.17500000000000002,0.4,1
0.18,0.4,1
0.185,0.4,1
0.19,0.4,1
0.195,0.4,1
0.2,0.4,1
0.20500000000000002,0.4,1
0.21,0.4,1
0.215,0.4,1
0.22,0.4,1
0.225,0.4,1
0.23,0.4,1
0.23500000000000001,0.4,1
0.24,0.4,1
0.245,0.4,1
0.25,0.4,1
0.255,0.4,1
0.26,0.4,1
0.265,0.4,1
0.27,0.4,1
0.275,0.4,1
0.28,0.4,1
0.28500000000000003,0.4,1
0.29,0.4,1
0.295,0.4,1
0.3,0.4,1
0.305,0.4,1
0.31,0.4,1
0.315,0.4,1
0.32,0.4,1
0.325,0.4,1
0.33,0.4,1
0.335,0.4,1
0.34,0.4,1
0.34500000000000003,0.4,1
0.35000000000000003,0.4,1
0.355,0.4,1
0.36,0.4,1
0.365,0.4,1
0.37,0.4,1
0.375,0.4,1
0.38,0.4,1
0.385,0.4,1
0.39,0.4,1
0.395,0.4,1
0.4,0.4,1
0.405,0.4,1
0.41000000000000003,0.4,1
0.41500000000000004,0.4,1
0.42,0.4,1
0.425,0.4,1
0.43,0.4,1
0.435,0.4,1
0.44,0.4,1
0.445,0.4,1
0.45,0.4,1
0.455,0.4,1
0.46,0.4,1
0.465,0.4,1
0.47000000000000003,0.4,1
0.47500000000000003,0.4,1
0.48,0.4,1
0.485,0.4,1
0.49,0.4,1
0.495,0.4,1
0.5,0.4,grazing
0.505,0.4,0
0.51,0.4,0
0.515,0.4,0
0.52,0.4,0
0.525,0.4,0
0.53,0.4,0
0.535,0.4,0
0.54,0.4,0
0.545,0.4,0
0.55,0.4,0
0.555,0.4,0
0.56,0.4,0
0.5650000000000001,0.4,0
0.5700000000000001,0.4,0
0.5750000000000001,0.4,0
0.58,0.4,0
0.585,0.4,0
0.59,0.4,0
0.595,0.4,0
0.6,0.4,grazing
0.605,0.4,1
0.61,0.4,1
0.615,0.4,1
0.62,0.4,1
0.625,0.4,1
0.63,0.4,1
0.635,0.4,1
0.64,0.4,1
0.645,0.4,1
0.65,0.4,1
0.655,0.4,1
0.66,0.4,1
0.665,0.4,1
0.67,0.4,1
0.675,0.4,1
0.68,0.4,1
0.685,0.4,1
0.6900000000000001,0.4,1
0.6950000000000001,0.4,1
0.7000000000000001,0.4,1
0.705,0.4,1
0.71,0.4,1
0.715,0.4,1
0.72,0.4,1
0.725,0.4,1
0.73,0.4,1
0.735,0.4,1
0.74,0.4,1
0.745,0.4,1
0.75,0.4,1
0.755,0.4,1
0.76,0.4,1
0.765,0.4,1
0.77,0.4,1
0.775,0.4,1
0.78,0.4,1
0.785,0.4,1
0.79,0.4,1
0.795,0.4,1
0.8,0.4,1
0.0,0.40625,1
0.005,0.40625,1
0.01,0.40625,1
0.015,0.40625,1
0.02,0.40625,1
0.025,0.40625,1
0.03,0.40625,1
0.035,0.40625,1
0.04,0.40625,1
0.045,0.40625,1
0.05,0.40625,1
0.055,0.40625,1
0.06,0.40625,1
0.065,0.40625,1
0.07,0.40625,1
0.075,0.40625,1
0.08,0.40625,1
0.085,0.40625,1
0.09,0.40625,1
0.095,0.40625,1
0.1,0.40625,1
0.105,0.40625,1
0.11,0.40625,1
0.115,0.40625,1
0.12,0.40625,1
0.125,0.40625,1
0.13,0.40625,1
0.135,0.40625,1
0.14,0.40625,1
0.145,0.40625,1
0.15,0.40625,1
0.155,0.40625,1
0.16,0.40625,1
0.165,0.40625,1
0.17,0.40625,1
0.17500000000000002,0.40625,1
0.18,0.40625,1
0.185,0.40625,1
0.19,0.40625,1
0.195,0.40625,1
0.2,0.40625,1
0.20500000000000002,0.40625,1
0.21,0.40625,1
0.215,0.40625,1
0.22,0.40625,1
0.225,0.40625,1
0.23,0.40625,1
0.23500000000000001,0.40625,1
0.24,0.40625,1
0.245,0.40625,1
0.25,0.40625,1
0.255,0.40625,1
0.26,0.40625,1
0.265,0.40625,1
0.27,0.40625,1
0.275,0.40625,1
0.28,0.40625,1
0.28500000000000003,0.40625,1
0.29,0.40625,1
0.295,0.40625,1
0.3,0.40625,1
0.305,0.40625,1
0.31,0.40625,1
0.315,0.40625,1
0.32,0.40625,1
0.325,0.40625,1
0.33,0.40625,1
0.335,0.40625,1
0.34,0.40625,1
0.34500000000000003,0.40625,1
0.35000000000000003,0.40625,1
0.355,0.40625,1
0.36,0.40625,1
0.365,0.40625,1
0.37,0.40625,1
0.375,0.40625,1
0.38,0.40625,1
0.385,0.40625,1
0.39,0.40625,1
0.395,0.40625,1
0.4,0.40625,1
0.405,0.40625,1
0.41000000000000003,0.40625,1
0.41500000000000004,0.40625,1
0.42,0.40625,1
0.425,0.40625,1
0.43,0.40625,1
0.435,0.40625,1
0.44,0.40625,1
0.445,0.40625,1
0.45,0.40625,1
0.455,0.40625,1
0.46,0.40625,1
0.465,0.40625,1
0.47000000000000003,0.40625,1
0.47500000000000003,0.40625,1
0.48,0.40625,1
0.485,0.40625,1
0.49,0.40625,1
0.495,0.40625,1
0.5,0.40625,grazing
0.505,0.40625,0
0.51,0.40625,0
0.515,0.40625,0
0.52,0.40625,0
0.525,0.40625,0
0.53,0.40625,0
0.535,0.40625,0
0.54,0.40625,0
0.545,0.40625,0
0.55,0.40625,0
0.555,0.40625,0
0.56,0.40625,0
0.5650000000000001,0.40625,0
0.5700000000000001,0.40625,0
0.5750000000000001,0.40625,0
0.58,0.40625,0
0.585,0.40625,0
0.59,0.40625,0
0.595,0.40625,1
0.6,0.40625,1
0.605,0.40625,1
0.61,0.40625,1
0.615,0.40625,1
0.62,0.40625,1
0.625,0.40625,1
0.63,0.40625,1
0.635,0.40625,1
0.64,0.40625,1
0.645,0.40625,1
0.65,0.40625,1
0.655,0.40625,1
0.66,0.40625,1
0.665,0.40625,1
0.67,0.40625,1
0.675,0.40625,1
0.68,0.40625,1
0.685,0.40625,1
0.6900000000000001,0.40625,1
0.6950000000000001,0.40625,1
0.7000000000000001,0.40625,1
0.705,0.40625,1
0.71,0.40625,1
0.715,0.40625,1
0.72,0.40625,1
0.725,0.40625,1
0.73,0.40625,1
0.735,0.40625,1
0.74,0.40625,1
0.745,0.40625,1
0.75,0.40625,1
0.755,0.40625,1
0.76,0.40625,1
0.765,0.40625,1
0.77,0.40625,1
0.775,0.40625,1
0.78,0.40625,1
0.785,0.40625,1
0.79,0.40625,1
0.795,0.40625,1
0.8,0.40625,1
0.0,0.41250000000000003,1
0.005,0.41250000000000003,1
0.01,0.41250000000000003,1
0.015,0.41250000000000003,1
0.02,0.41250000000000003,1
0.025,0.41250000000000003,1
0.03,0.41250000000000003,1
0.035,0.41250000000000003,1
0.04,0.41250000000000003,1
0.045,0.41250000000000003,1
0.05,0.41250000000000003,1
0.055,0.41250000000000003,1
0.06,0.41250000000000003,1
0.065,0.41250000000000003,1
0.07,0.41250000000000003,1
0.075,0.41250000000000003,1
0.08,0.41250000000000003,1
0.085,0.41250000000000003,1
0.09,0.41250000000000003,1
0.095,0.41250000000000003,1
0.1,0.41250000000000003,1
0.105,0.41250000000000003,1
0.11,0.41250000000000003,1
0.115,0.41250000000000003,1
0.12,0.41250000000000003,1
0.125,0.41250000000000003,1
0.13,0.41250000000000003,1
0.135,0.41250000000000003,1
0.14,0.41250000000000003,1
0.145,0.41250000000000003,1
0.15,0.41250000000000003,1
0.155,0.41250000000000003,1
0.16,0.41250000000000003,1
0.165,0.41250000000000003,1
0.17,0.41250000000000003,1
0.17500000000000002,0.41250000000000003,1
0.18,0.41250000000000003,1
0.185,0.41250000000000003,1
0.19,0.41250000000000003,1
0.195,0.41250000000000003,1
0.2,0.41250000000000003,1
0.20500000000000002,0.41250000000000003,1
0.21,0.41250000000000003,1
0.215,0.41250000000000003,1
0.22,0.41250000000000003,1
0.225,0.41250000000000003,1
0.23,0.41250000000000003,1
0.23500000000000001,0.41250000000000003,1
0.24,0.41250000000000003,1
0.245,0.41250000000000003,1
0.25,0.41250000000000003,1
0.255,0.41250000000000003,1
0.26,0.41250000000000003,1
0.265,0.41250000000000003,1
0.27,0.41250000000000003,1
0.275,0.41250000000000003,1
0.28,0.41250000000000003,1
0.28500000000000003,0.41250000000000003,1
0.29,0.41250000000000003,1
0.295,0.41250000000000003,1
0.3,0.41250000000000003,1
0.305,0.41250000000000003,1
0.31,0.41250000000000003,1
0.315,0.41250000000000003,1
0.32,0.41250000000000003,1
0.325,0.41250000000000003,1
0.33,0.41250000000000003,1
0.335,0.41250000000000003,1
0.34,0.41250000000000003,1
0.34500000000000003,0.41250000000000003,1
0.35000000000000003,0.41250000000000003,1
0.355,0.41250000000000003,1
0.36,0.41250000000000003,1
0.365,0.41250000000000003,1
0.37,0.41250000000000003,1
0.375,0.41250000000000003,1
0.38,0.41250000000000003,1
0.385,0.41250000000000003,1
0.39,0.41250000000000003,1
0.395,0.41250000000000003,1
0.4,0.41250000000000003,1
0.405,0.41250000000000003,1
0.41000000000000003,0.41250000000000003,1
0.41500000000000004,0.41250000000000003,1
0.42,0.41250000000000003,1
0.425,0.41250000000000003,1
0.43,0.41250000000000003,1
0.435,0.41250000000000003,1
0.44,0.41250000000000003,1
0.445,0.41250000000000003,1
0.45,0.41250000000000003,1
0.455,0.41250000000000003,1
0.46,0.41250000000000003,1
0.465,0.41250000000000003,1
0.47000000000000003,0.41250000000000003,1
0.47500000000000003,0.41250000000000003,1
0.48,0.41250000000000003,1
0.485,0.41250000000000003,1
0.49,0.41250000000000003,1
0.495,0.41250000000000003,1
0.5,0.41250000000000003,grazing
0.505,0.41250000000000003,0
0.51,0.41250000000000003,0
0.515,0.41250000000000003,0
0.52,0.41250000000000003,0
0.525,0.41250000000000003,0
0.53,0.41250000000000003,0
0.535,0.41250000000000003,0
0.54,0.41250000000000003,0
0.545,0.41250000000000003,0
0.55,0.41250000000000003,0
0.555,0.41250000000000003,0
0.56,0.41250000000000003,0
0.5650000000000001,0.41250000000000003,0
0.5700000000000001,0.41250000000000003,0
0.5750000000000001,0.41250000000000003,0
0.58,0.41250000000000003,0
0.585,0.41250000000000003,0
0.59,0.41250000000000003,1
0.595,0.41250000000000003,1
0.6,0.41250000000000003,1
0.605,0.41250000000000003,1
0.61,0.41250000000000003,1
0.615,0.41250000000000003,1
0.62,0.41250000000000003,1
0.625,0.41250000000000003,1
0.63,0.41250000000000003,1
0.635,0.41250000000000003,1
0.64,0.41250000000000003,1
0.645,0.41250000000000003,1
0.65,0.41250000000000003,1
0.655,0.41250000000000003,1
0.66,0.41250000000000003,1
0.665,0.41250000000000003,1
0.67,0.41250000000000003,1
0.675,0.41250000000000003,1
0.68,0.41250000000000003,1
0.685,0.41250000000000003,1
0.6900000000000001,0.41250000000000003,1
0.6950000000000001,0.41250000000000003,1
0.7000000000000001,0.41250000000000003,1
0.705,0.41250000000000003,1
0.71,0.41250000000000003,1
0.715,0.41250000000000003,1
0.72,0.41250000000000003,1
0.725,0.41250000000000003,1
0.73,0.41250000000000003,1
0.735,0.41250000000000003,1
0.74,0.41250000000000003,1
0.745,0.41250000000000003,1
0.75,0.41250000000000003,1
0.755,0.41250000000000003,1
0.76,0.41250000000000003,1
0.765,0.41250000000000003,1
0.77,0.41250000000000003,1
0.775,0.41250000000000003,1
0.78,0.41250000000000003,1
0.785,0.41250000000000003,1
0.79,0.41250000000000003,1
0.795,0.41250000000000003,1
0.8,0.41250000000000003,1
0.0,0.41875,1
0.005,0.41875,1
0.01,0.41875,1
0.015,0.41875,1
0.02,0.41875,1
0.025,0.41875,1
0.03,0.41875,1
0.035,0.41875,1
0.04,0.41875,1
0.045,0.41875,1
0.05,0.41875,1
0.055,0.41875,1
0.06,0.41875,1
0.065,0.41875,1
0.07,0.41875,1
0.075,0.41875,1
0.08,0.41875,1
0.085,0.41875,1
0.09,0.41875,1
0.095,0.41875,1
0.1,0.41875,1
0.105,0.41875,1
0.11,0.41875,1
0.115,0.41875,1
0.12,0.41875,1
0.125,0.41875,1
0.13,0.41875,1
0.135,0.41875,1
0.14,0.41875,1
0.145,0.41875,1
0.15,0.41875,1
0.155,0.41875,1
0.16,0.41875,1
0.165,0.41875,1
0.17,0.41875,1
0.17500000000000002,0.41875,1
0.18,0.41875,1
0.185,0.41875,1
0.19,0.41875,1
0.195,0.41875,1
0.2,0.41875,1
0.20500000000000002,0.41875,1
0.21,0.41875,1
0.215,0.41875,1
0.22,0.41875,1
0.225,0.41875,1
0.23,0.41875,1
0.23500000000000001,0.41875,1
0.24,0.41875,1
0.245,0.41875,1
0.25,0.41875,1
0.255,0.41875,1
0.26,0.41875,1
0.265,0.41875,1
0.27,0.41875,1
0.275,0.41875,1
0.28,0.41875,1
0.28500000000000003,0.41875,1
0.29,0.41875,1
0.295,0.41875,1
0.3,0.41875,1
0.305,0.41875,1
0.31,0.41875,1
0.315,0.41875,1
0.32,0.41875,1
0.325,0.41875,1
0.33,0.41875,1
0.335,0.41875,1
0.34,0.41875,1
0.34500000000000003,0.41875,1
0.35000000000000003,0.41875,1
0.355,0.41875,1
0.36,0.41875,1
0.365,0.41875,1
0.37,0.41875,1
0.375,0.41875,1
0.38,0.41875,1
0.385,0.41875,1
0.39,0.41875,1
0.395,0.41875,1
0.4,0.41875,1
0.405,0.41875,1
0.41000000000000003,0.41875,1
0.41500000000000004,0.41875,1
0.42,0.41875,1
0.425,0.41875,1
0.43,0.41875,1
0.435,0.41875,1
0.44,0.41875,1
0.445,0.41875,1
0.45,0.41875,1
0.455,0.41875,1
0.46,0.41875,1
0.465,0.41875,1
0.47000000000000003,0.41875,1
0.47500000000000003,0.41875,1
0.48,0.41875,1
0.485,0.41875,1
0.49,0.41875,1
0.495,0.41875,1
0.5,0.41875,grazing
0.505,0.41875,0
0.51,0.41875,0
0.515,0.41875,0
0.52,0.41875,0
0.525,0.41875,0
0.53,0.41875,0
0.535,0.41875,0
0.54,0.41875,0
0.545,0.41875,0
0.55,0.41875,0
0.555,0.41875,0
0.56,0.41875,0
0.5650000000000001,0.41875,0
0.5700000000000001,0.41875,0
0.5750000000000001,0.41875,0
0.58,0.41875,0
0.585,0.41875,1
0.59,0.41875,1
0.595,0.41875,1
0.6,0.41875,1
0.605,0.41875,1
0.61,0.41875,1
0.615,0.41875,1
0.62,0.41875,1
0.625,0.41875,1
0.63,0.41875,1
0.635,0.41875,1
0.64,0.41875,1
0.645,0.41875,1
0.65,0.41875,1
0.655,0.41875,1
0.66,0.41875,1
0.665,0.41875,1
0.67,0.41875,1
0.675,0.41875,1
0.68,0.41875,1
0.685,0.41875,1
0.6900000000000001,0.41875,1
0.6950000000000001,0.41875,1
0.7000000000000001,0.41875,1
0.705,0.41875,1
0.71,0.41875,1
0.715,0.41875,1
0.72,0.41875,1
0.725,0.41875,1
0.73,0.41875,1
0.735,0.41875,1
0.74,0.41875,1
0.745,0.41875,1
0.75,0.41875,1
0.755,0.41875,1
0.76,0.41875,1
0.765,0.41875,1
0.77,0.41875,1
0.775,0.41875,1
0.78,0.41875,1
0.785,0.41875,1
0.79,0.41875,1
0.795,0.41875,1
0.8,0.41875,1
0.0,0.42500000000000004,1
0.005,0.42500000000000004,1
0.01,0.42500000000000004,1
0.015,0.42500000000000004,1
0.02,0.42500000000000004,1
0.025,0.42500000000000004,1
0.03,0.42500000000000004,1
0.035,0.42500000000000004,1
0.04,0.42500000000000004,1
0.045,0.42500000000000004,1
0.05,0.42500000000000004,1
0.055,0.42500000000000004,1
0.06,0.42500000000000004,1
0.065,0.42500000000000004,1
0.07,0.42500000000000004,1
0.075,0.42500000000000004,1
0.08,0.42500000000000004,1
0.085,0.42500000000000004,1
0.09,0.42500000000000004,1
0.095,0.42500000000000004,1
0.1,0.42500000000000004,1
0.105,0.42500000000000004,1
0.11,0.42500000000000004,1
0.115,0.42500000000000004,1
0.12,0.42500000000000004,1
0.125,0.42500000000000004,1
0.13,0.42500000000000004,1
0.135,0.42500000000000004,1
0.14,0.42500000000000004,1
0.145,0.42500000000000004,1
0.15,0.42500000000000004,1
0.155,0.42500000000000004,1
0.16,0.42500000000000004,1
0.165,0.42500000000000004,1
0.17,0.42500000000000004,1
0.17500000000000002,0.42500000000000004,1
0.18,0.42500000000000004,1
0.185,0.42500000000000004,1
0.19,0.42500000000000004,1
0.195,0.42500000000000004,1
0.2,0.42500000000000004,1
0.20500000000000002,0.42500000000000004,1
0.21,0.42500000000000004,1
0.215,0.42500000000000004,1
0.22,0.42500000000000004,1
0.225,0.42500000000000004,1
0.23,0.42500000000000004,1
0.23500000000000001,0.42500000000000004,1
0.24,0.42500000000000004,1
0.245,0.42500000000000004,1
0.25,0.42500000000000004,1
0.255,0.42500000000000004,1
0.26,0.42500000000000004,1
0.265,0.42500000000000004,1
0.27,0.42500000000000004,1
0.275,0.42500000000000004,1
0.28,0.42500000000000004,1
0.28500000000000003,0.42500000000000004,1
0.29,0.42500000000000004,1
0.295,0.42500000000000004,1
0.3,0.42500000000000004,1
0.305,0.42500000000000004,1
0.31,0.42500000000000004,1
0.315,0.42500000000000004,1
0.32,0.42500000000000004,1
0.325,0.42500000000000004,1
0.33,0.42500000000000004,1
0.335,0.42500000000000004,1
0.34,0.42500000000000004,1
0.34500000000000003,0.42500000000000004,1
0.35000000000000003,0.42500000000000004,1
0.355,0.42500000000000004,1
0.36,0.42500000000000004,1
0.365,0.42500000000000004,1
0.37,0.42500000000000004,1
0.375,0.42500000000000004,1
0.38,0.42500000000000004,1
0.385,0.42500000000000004,1
0.39,0.42500000000000004,1
0.395,0.42500000000000004,1
0.4,0.42500000000000004,1
0.405,0.42500000000000004,1
0.41000000000000003,0.42500000000000004,1
0.41500000000000004,0.42500000000000004,1
0.42,0.42500000000000004,1
0.425,0.42500000000000004,1
0.43,0.42500000000000004,1
0.435,0.42500000000000004,1
0.44,0.42500000000000004,1
0.445,0.42500000000000004,1
0.45,0.42500000000000004,1
0.455,0.42500000000000004,1
0.46,0.42500000000000004,1
0.465,0.42500000000000004,1
0.47000000000000003,0.42500000000000004,1
0.47500000000000003,0.42500000000000004,1
0.48,0.42500000000000004,1
0.485,0.42500000000000004,1
0.49,0.42500000000000004,1
0.495,0.42500000000000004,1
0.5,0.42500000000000004,grazing
0.505,0.42500000000000004,0
0.51,0.42500000000000004,0
0.515,0.42500000000000004,0
0.52,0.42500000000000004,0
0.525,0.42500000000000004,0
0.53,0.42500000000000004,0
0.535,0.42500000000000004,0
0.54,0.42500000000000004,0
0.545,0.42500000000000004,0
0.55,0.42500000000000004,0
0.555,0.42500000000000004,0
0.56,0.42500000000000004,0
0.5650000000000001,0.42500000000000004,0
0.5700000000000001,0.42500000000000004,0
0.5750000000000001,0.42500000000000004,grazing
0.58,0.42500000000000004,1
0.585,0.42500000000000004,1
0.59,0.42500000000000004,1
0.595,0.42500000000000004,1
0.6,0.42500000000000004,1
0.605,0.42500000000000004,1
0.61,0.42500000000000004,1
0.615,0.42500000000000004,1
0.62,0.42500000000000004,1
0.625,0.42500000000000004,1
0.63,0.42500000000000004,1
0.635,0.42500000000000004,1
0.64,0.42500000000000004,1
0.645,0.42500000000000004,1
0.65,0.42500000000000004,1
0.655,0.42500000000000004,1
0.66,0.42500000000000004,1
0.665,0.42500000000000004,1
0.67,0.42500000000000004,1
0.675,0.42500000000000004,1
0.68,0.42500000000000004,1
0.685,0.42500000000000004,1
0.6900000000000001,0.42500000000000004,1
0.6950000000000001,0.42500000000000004,1
0.7000000000000001,0.42500000000000004,1
0.705,0.42500000000000004,1
0.71,0.42500000000000004,1
0.715,0.42500000000000004,1
0.72,0.42500000000000004,1
0.725,0.42500000000000004,1
0.73,0.42500000000000004,1
0.735,0.42500000000000004,1
0.74,0.42500000000000004,1
0.745,0.42500000000000004,1
0.75,0.42500000000000004,1
0.755,0.42500000000000004,1
0.76,0.42500000000000004,1
0.765,0.42500000000000004,1
0.77,0.42500000000000004,1
0.775,0.42500000000000004,1
0.78,0.42500000000000004,1
0.785,0.42500000000000004,1
0.79,0.42500000000000004,1
0.795,0.42500000000000004,1
0.8,0.42500000000000004,1
0.0,0.43125,1
0.005,0.43125,1
0.01,0.43125,1
0.015,0.43125,1
0.02,0.43125,1
0.025,0.43125,1
0.03,0.43125,1
0.035,0.43125,1
0.04,0.43125,1
0.045,0.43125,1
0.05,0.43125,1
0.055,0.43125,1
0.06,0.43125,1
0.065,0.43125,1
0.07,0.43125,1
0.075,0.43125,1
0.08,0.43125,1
0.085,0.43125,1
0.09,0.43125,1
0.095,0.43125,1
0.1,0.43125,1
0.105,0.43125,1
0.11,0.43125,1
0.115,0.43125,1
0.12,0.43125,1
0.125,0.43125,1
0.13,0.43125,1
0.135,0.43125,1
0.14,0.43125,1
0.145,0.43125,1
0.15,0.43125,1
0.155,0.43125,1
0.16,0.43125,1
0.165,0.43125,1
0.17,0.43125,1
0.17500000000000002,0.43125,1
0.18,0.43125,1
0.185,0.43125,1
0.19,0.43125,1
0.195,0.43125,1
0.2,0.43125,1
0.20500000000000002,0.43125,1
0.21,0.43125,1
0.215,0.43125,1
0.22,0.43125,1
0.225,0.43125,1
0.23,0.43125,1
0.23500000000000001,0.43125,1
0.24,0.43125,1
0.245,0.43125,1
0.25,0.43125,1
0.255,0.43125,1
0.26,0.43125,1
0.265,0.43125,1
0.27,0.43125,1
0.275,0.43125,1
0.28,0.43125,1
0.28500000000000003,0.43125,1
0.29,0.43125,1
0.295,0.43125,1
0.3,0.43125,1
0.305,0.43125,1
0.31,0.43125,1
0.315,0.43125,1
0.32,0.43125,1
0.325,0.43125,1
0.33,0.43125,1
0.335,0.43125,1
0.34,0.43125,1
0.34500000000000003,0.43125,1
0.35000000000000003,0.43125,1
0.355,0.43125,1
0.36,0.43125,1
0.365,0.43125,1
0.37,0.43125,1
0.375,0.43125,1
0.38,0.43125,1
0.385,0.43125,1
0.39,0.43125,1
0.395,0.43125,1
0.4,0.43125,1
0.405,0.43125,1
0.41000000000000003,0.43125,1
0.41500000000000004,0.43125,1
0.42,0.43125,1
0.425,0.43125,1
0.43,0.43125,1
0.435,0.43125,1
0.44,0.43125,1
0.445,0.43125,1
0.45,0.43125,1
0.455,0.43125,1
0.46,0.43125,1
0.465,0.43125,1
0.47000000000000003,0.43125,1
0.47500000000000003,0.43125,1
0.48,0.43125,1
0.485,0.43125,1
0.49,0.43125,1
0.495,0.43125,1
0.5,0.43125,grazing
0.505,0.43125,0
0.51,0.43125,0
0.515,0.43125,0
0.52,0.43125,0
0.525,0.43125,0
0.53,0.43125,0
0.535,0.43125,0
0.54,0.43125,0
0.545,0.43125,0
0.55,0.43125,0
0.555,0.43125,0
0.56,0.43125,0
0.5650000000000001,0.43125,0
0.5700000000000001,0.43125,1
0.5750000000000001,0.43125,1
0.58,0.43125,1
0.585,0.43125,1
0.59,0.43125,1
0.595,0.43125,1
0.6,0.43125,1
0.605,0.43125,1
0.61,0.43125,1
0.615,0.43125,1
0.62,0.43125,1
0.625,0.43125,1
0.63,0.43125,1
0.635,0.43125,1
0.64,0.43125,1
0.645,0.43125,1
0.65,0.43125,1
0.655,0.43125,1
0.66,0.43125,1
0.665,0.43125,1
0.67,0.43125,1
0.675,0.43125,1
0.68,0.43125,1
0.685,0.43125,1
0.6900000000000001,0.43125,1
0.6950000000000001,0.43125,1
0.7000000000000001,0.43125,1
0.705,0.43125,1
0.71,0.43125,1
0.715,0.43125,1
0.72,0.43125,1
0.725,0.43125,1
0.73,0.43125,1
0.735,0.43125,1
0.74,0.43125,1
0.745,0.43125,1
0.75,0.43125,1
0.755,0.43125,1
0.76,0.43125,1
0.765,0.43125,1
0.77,0.43125,1
0.775,0.43125,1
0.78,0.43125,1
0.785,0.43125,1
0.79,0.43125,1
0.795,0.43125,1
0.8,0.43125,1
0.0,0.4375,1
0.005,0.4375,1
0.01,0.4375,1
0.015,0.4375,1
0.02,0.4375,1
0.025,0.4375,1
0.03,0.4375,1
0.035,0.4375,1
0.04,0.4375,1
0.045,0.4375,1
0.05,0.4375,1
0.055,0.4375,1
0.06,0.4375,1
0.065,0.4375,1
0.07,0.4375,1
0.075,0.4375,1
0.08,0.4375,1
0.085,0.4375,1
0.09,0.4375,1
0.095,0.4375,1
0.1,0.4375,1
0.105,0.4375,1
0.11,0.4375,1
0.115,0.4375,1
0.12,0.4375,1
0.125,0.4375,1
0.13,0.4375,1
0.135,0.4375,1
0.14,0.4375,1
0.145,0.4375,1
0.15,0.4375,1
0.155,0.4375,1
0.16,0.4375,1
0.165,0.4375,1
0.17,0.4375,1
0.17500000000000002,0.4375,1
0.18,0.4375,1
0.185,0.4375,1
0.19,0.4375,1
0.195,0.4375,1
0.2,0.4375,1
0.20500000000000002,0.4375,1
0.21,0.4375,1
0.215,0.4375,1
0.22,0.4375,1
0.225,0.4375,1
0.23,0.4375,1
0.23500000000000001,0.4375,1
0.24,0.4375,1
0.245,0.4375,1
0.25,0.4375,1
0.255,0.4375,1
0.26,0.4375,1
0.265,0.4375,1
0.27,0.4375,1
0.275,0.4375,1
0.28,0.4375,1
0.28500000000000003,0.4375,1
0.29,0.4375,1
0.295,0.4375,1
0.3,0.4375,1
0.305,0.4375,1
0.31,0.4375,1
0.315,0.4375,1
0.32,0.4375,1
0.325,0.4375,1
0.33,0.4375,1
0.335,0.4375,1
0.34,0.4375,1
0.34500000000000003,0.4375,1
0.35000000000000003,0.4375,1
0.355,0.4375,1
0.36,0.4375,1
0.365,0.4375,1
0.37,0.4375,1
0.375,0.4375,1
0.38,0.4375,1
0.385,0.4375,1
0.39,0.4375,1
0.395,0.4375,1
0.4,0.4375,1
0.405,0.4375,1
0.41000000000000003,0.4375,1
0.41500000000000004,0.4375,1
0.42,0.4375,1
0.425,0.4375,1
0.43,0.4375,1
0.435,0.4375,1
0.44,0.4375,1
0.445,0.4375,1
0.45,0.4375,1
0.455,0.4375,1
0.46,0.4375,1
0.465,0.4375,1
0.47000000000000003,0.4375,1
0.47500000000000003,0.4375,1
0.48,0.4375,1
0.485,0.4375,1
0.49,0.4375,1
0.495,0.4375,1
0.5,0.4375,grazing
0.505,0.4375,0
0.51,0.4375,0
0.515,0.4375,0
0.52,0.4375,0
0.525,0.4375,0
0.53,0.4375,0
0.535,0.4375,0
0.54,0.4375,0
0.545,0.4375,0
0.55,0.4375,0
0.555,0.4375,0
0.56,0.4375,0
0.5650000000000001,0.4375,1
0.5700000000000001,0.4375,1
0.5750000000000001,0.4375,1
0.58,0.4375,1
0.585,0.4375,1
0.59,0.4375,1
0.595,0.4375,1
0.6,0.4375,1
0.605,0.4375,1
0.61,0.4375,1
0.615,0.4375,1
0.62,0.4375,1
0.625,0.4375,1
0.63,0.4375,1
0.635,0.4375,1
0.64,0.4375,1
0.645,0.4375,1
0.65,0.4375,1
0.655,0.4375,1
0.66,0.4375,1
0.665,0.4375,1
0.67,0.4375,1
0.675,0.4375,1
0.68,0.4375,1
0.685,0.4375,1
0.6900000000000001,0.4375,1
0.6950000000000001,0.4375,1
0.7000000000000001,0.4375,1
0.705,0.4375,1
0.71,0.4375,1
0.715,0.4375,1
0.72,0.4375,1
0.725,0.4375,1
0.73,0.4375,1
0.735,0.4375,1
0.74,0.4375,1
0.745,0.4375,1
0.75,0.4375,1
0.755,0.4375,1
0.76,0.4375,1
0.765,0.4375,1
0.77,0.4375,1
0.775,0.4375,1
0.78,0.4375,1
0.785,0.4375,1
0.79,0.4375,1
0.795,0.4375,1
0.8,0.4375,1
0.0,0.44375000000000003,1
0.005,0.44375000000000003,1
0.01,0.44375000000000003,1
0.015,0.44375000000000003,1
0.02,0.44375000000000003,1
0.025,0.44375000000000003,1
0.03,0.44375000000000003,1
0.035,0.44375000000000003,1
0.04,0.44375000000000003,1
0.045,0.44375000000000003,1
0.05,0.44375000000000003,1
0.055,0.44375000000000003,1
0.06,0.44375000000000003,1
0.065,0.44375000000000003,1
0.07,0.44375000000000003,1
0.075,0.44375000000000003,1
0.08,0.44375000000000003,1
0.085,0.44375000000000003,1
0.09,0.44375000000000003,1
0.095,0.44375000000000003,1
0.1,0.44375000000000003,1
0.105,0.44375000000000003,1
0.11,0.44375000000000003,1
0.115,0.44375000000000003,1
0.12,0.44375000000000003,1
0.125,0.44375000000000003,1
0.13,0.44375000000000003,1
0.135,0.44375000000000003,1
0.14,0.44375000000000003,1
0.145,0.44375000000000003,1
0.15,0.44375000000000003,1
0.155,0.44375000000000003,1
0.16,0.44375000000000003,1
0.165,0.44375000000000003,1
0.17,0.44375000000000003,1
0.17500000000000002,0.44375000000000003,1
0.18,0.44375000000000003,1
0.185,0.44375000000000003,1
0.19,0.44375000000000003,1
0.195,0.44375000000000003,1
0.2,0.44375000000000003,1
0.20500000000000002,0.44375000000000003,1
0.21,0.44375000000000003,1
0.215,0.44375000000000003,1
0.22,0.44375000000000003,1
0.225,0.44375000000000003,1
0.23,0.44375000000000003,1
0.23500000000000001,0.44375000000000003,1
0.24,0.44375000000000003,1
0.245,0.44375000000000003,1
0.25,0.44375000000000003,1
0.255,0.44375000000000003,1
0.26,0.44375000000000003,1
0.265,0.44375000000000003,1
0.27,0.44375000000000003,1
0.275,0.44375000000000003,1
0.28,0.44375000000000003,1
0.28500000000000003,0.44375000000000003,1
0.29,0.44375000000000003,1
0.295,0.44375000000000003,1
0.3,0.44375000000000003,1
0.305,0.44375000000000003,1
0.31,0.44375000000000003,1
0.315,0.44375000000000003,1
0.32,0.44375000000000003,1
0.325,0.44375000000000003,1
0.33,0.44375000000000003,1
0.335,0.44375000000000003,1
0.34,0.44375000000000003,1
0.34500000000000003,0.44375000000000003,1
0.35000000000000003,0.44375000000000003,1
0.355,0.44375000000000003,1
0.36,0.44375000000000003,1
0.365,0.44375000000000003,1
0.37,0.44375000000000003,1
0.375,0.44375000000000003,1
0.38,0.44375000000000003,1
0.385,0.44375000000000003,1
0.39,0.44375000000000003,1
0.395,0.44375000000000003,1
0.4,0.44375000000000003,1
0.405,0.44375000000000003,1
0.41000000000000003,0.44375000000000003,1
0.41500000000000004,0.44375000000000003,1
0.42,0.44375000000000003,1
0.425,0.44375000000000003,1
0.43,0.44375000000000003,1
0.435,0.44375000000000003,1
0.44,0.44375000000000003,1
0.445,0.44375000000000003,1
0.45,0.44375000000000003,1
0.455,0.44375000000000003,1
0.46,0.44375000000000003,1
0.465,0.44375000000000003,1
0.47000000000000003,0.44375000000000003,1
0.47500000000000003,0.44375000000000003,1
0.48,0.44375000000000003,1
0.485,0.44375000000000003,1
0.49,0.44375000000000003,1
0.495,0.44375000000000003,1
0.5,0.44375000000000003,grazing
0.505,0.44375000000000003,0
0.51,0.44375000000000003,0
0.515,0.44375000000000003,0
0.52,0.44375000000000003,0
0.525,0.44375000000000003,0
0.53,0.44375000000000003,0
0.535,0.44375000000000003,0
0.54,0.44375000000000003,0
0.545,0.44375000000000003,0
0.55,0.44375000000000003,0
0.555,0.44375000000000003,0
0.56,0.44375000000000003,1
0.5650000000000001,0.44375000000000003,1
0.5700000000000001,0.44375000000000003,1
0.5750000000000001,0.44375000000000003,1
0.58,0.44375000000000003,1
0.585,0.44375000000000003,1
0.59,0.44375000000000003,1
0.595,0.44375000000000003,1
0.6,0.44375000000000003,1
0.605,0.44375000000000003,1
0.61,0.44375000000000003,1
0.615,0.44375000000000003,1
0.62,0.44375000000000003,1
0.625,0.44375000000000003,1
0.63,0.44375000000000003,1
0.635,0.44375000000000003,1
0.64,0.44375000000000003,1
0.645,0.44375000000000003,1
0.65,0.44375000000000003,1
0.655,0.44375000000000003,1
0.66,0.44375000000000003,1
0.665,0.44375000000000003,1
0.67,0.44375000000000003,1
0.675,0.44375000000000003,1
0.68,0.44375000000000003,1
0.685,0.44375000000000003,1
0.6900000000000001,0.44375000000000003,1
0.6950000000000001,0.44375000000000003,1
0.7000000000000001,0.44375000000000003,1
0.705,0.44375000000000003,1
0.71,0.44375000000000003,1
0.715,0.44375000000000003,1
0.72,0.44375000000000003,1
0.725,0.44375000000000003,1
0.73,0.44375000000000003,1
0.735,0.44375000000000003,1
0.74,0.44375000000000003,1
0.745,0.44375000000000003,1
0.75,0.44375000000000003,1
0.755,0.44375000000000003,1
0.76,0.44375000000000003,1
0.765,0.44375000000000003,1
0.77,0.44375000000000003,1
0.775,0.44375000000000003,1
0.78,0.44375000000000003,1
0.785,0.44375000000000003,1
0.79,0.44375000000000003,1
0.795,0.44375000000000003,1
0.8,0.44375000000000003,1
0.0,0.45,1
0.005,0.45,1
0.01,0.45,1
0.015,0.45,1
0.02,0.45,1
0.025,0.45,1
0.03,0.45,1
0.035,0.45,1
0.04,0.45,1
0.045,0.45,1
0.05,0.45,1
0.055,0.45,1
0.06,0.45,1
0.065,0.45,1
0.07,0.45,1
0.075,0.45,1
0.08,0.45,1
0.085,0.45,1
0.09,0.45,1
0.095,0.45,1
0.1,0.45,1
0.105,0.45,1
0.11,0.45,1
0.115,0.45,1
0.12,0.45,1
0.125,0.45,1
0.13,0.45,1
0.135,0.45,1
0.14,0.45,1
0.145,0.45,1
0.15,0.45,1
0.155,0.45,1
0.16,0.45,1
0.165,0.45,1
0.17,0.45,1
0.17500000000000002,0.45,1
0.18,0.45,1
0.185,0.45,1
0.19,0.45,1
0.195,0.45,1
0.2,0.45,1
0.20500000000000002,0.45,1
0.21,0.45,1
0.215,0.45,1
0.22,0.45,1
0.225,0.45,1
0.23,0.45,1
0.23500000000000001,0.45,1
0.24,0.45,1
0.245,0.45,1
0.25,0.45,1
0.255,0.45,1
0.26,0.45,1
0.265,0.45,1
0.27,0.45,1
0.275,0.45,1
0.28,0.45,1
0.28500000000000003,0.45,1
0.29,0.45,1
0.295,0.45,1
0.3,0.45,1
0.305,0.45,1
0.31,0.45,1
0.315,0.45,1
0.32,0.45,1
0.325,0.45,1
0.33,0.45,1
0.335,0.45,1
0.34,0.45,1
0.34500000000000003,0.45,1
0.35000000000000003,0.45,1
0.355,0.45,1
0.36,0.45,1
0.365,0.45,1
0.37,0.45,1
0.375,0.45,1
0.38,0.45,1
0.385,0.45,1
0.39,0.45,1
0.395,0.45,1
0.4,0.45,1
0.405,0.45,1
0.41000000000000003,0.45,1
0.41500000000000004,0.45,1
0.42,0.45,1
0.425,0.45,1
0.43,0.45,1
0.435,0.45,1
0.44,0.45,1
0.445,0.45,1
0.45,0.45,1
0.455,0.45,1
0.46,0.45,1
0.465,0.45,1
0.47000000000000003,0.45,1
0.47500000000000003,0.45,1
0.48,0.45,1
0.485,0.45,1
0.49,0.45,1
0.495,0.45,1
0.5,0.45,grazing
0.505,0.45,0
0.51,0.45,0
0.515,0.45,0
0.52,0.45,0
0.525,0.45,0
0.53,0.45,0
0.535,0.45,0
0.54,0.45,0
0.545,0.45,0
0.55,0.45,grazing
0.555,0.45,1
0.56,0.45,1
0.5650000000000001,0.45,1
0.5700000000000001,0.45,1
0.5750000000000001,0.45,1
0.58,0.45,1
0.585,0.45,1
0.59,0.45,1
0.595,0.45,1
0.6,0.45,1
0.605,0.45,1
0.61,0.45,1
0.615,0.45,1
0.62,0.45,1
0.625,0.45,1
0.63,0.45,1
0.635,0.45,1
0.64,0.45,1
0.645,0.45,1
0.65,0.45,1
0.655,0.45,1
0.66,0.45,1
0.665,0.45,1
0.67,0.45,1
0.675,0.45,1
0.68,0.45,1
0.685,0.45,1
0.6900000000000001,0.45,1
0.6950000000000001,0.45,1
0.7000000000000001,0.45,1
0.705,0.45,1
0.71,0.45,1
0.715,0.45,1
0.72,0.45,1
0.725,0.45,1
0.73,0.45,1
0.735,0.45,1
0.74,0.45,1
0.745,0.45,1
0.75,0.45,1
0.755,0.45,1
0.76,0.45,1
0.765,0.45,1
0.77,0.45,1
0.775,0.45,1
0.78,0.45,1
0.785,0.45,1
0.79,0.45,1
0.795,0.45,1
0.8,0.45,1
0.0,0.45625000000000004,1
0.005,0.45625000000000004,1
0.01,0.45625000000000004,1
0.015,0.45625000000000004,1
0.02,0.45625000000000004,1
0.025,0.45625000000000004,1
0.03,0.45625000000000004,1
0.035,0.45625000000000004,1
0.04,0.45625000000000004,1
0.045,0.45625000000000004,1
0.05,0.45625000000000004,1
0.055,0.45625000000000004,1
0.06,0.45625000000000004,1
0.065,0.45625000000000004,1
0.07,0.45625000000000004,1
0.075,0.45625000000000004,1
0.08,0.45625000000000004,1
0.085,0.45625000000000004,1
0.09,0.45625000000000004,1
0.095,0.45625000000000004,1
0.1,0.45625000000000004,1
0.105,0.45625000000000004,1
0.11,0.45625000000000004,1
0.115,0.45625000000000004,1
0.12,0.45625000000000004,1
0.125,0.45625000000000004,1
0.13,0.45625000000000004,1
0.135,0.45625000000000004,1
0.14,0.45625000000000004,1
0.145,0.45625000000000004,1
0.15,0.45625000000000004,1
0.155,0.45625000000000004,1
0.16,0.45625000000000004,1
0.165,0.45625000000000004,1
0.17,0.45625000000000004,1
0.17500000000000002,0.45625000000000004,1
0.18,0.45625000000000004,1
0.185,0.45625000000000004,1
0.19,0.45625000000000004,1
0.195,0.45625000000000004,1
0.2,0.45625000000000004,1
0.20500000000000002,0.45625000000000004,1
0.21,0.45625000000000004,1
0.215,0.45625000000000004,1
0.22,0.45625000000000004,1
0.225,0.45625000000000004,1
0.23,0.45625000000000004,1
0.23500000000000001,0.45625000000000004,1
0.24,0.45625000000000004,1
0.245,0.45625000000000004,1
0.25,0.45625000000000004,1
0.255,0.45625000000000004,1
0.26,0.45625000000000004,1
0.265,0.45625000000000004,1
0.27,0.45625000000000004,1
0.275,0.45625000000000004,1
0.28,0.45625000000000004,1
0.28500000000000003,0.45625000000000004,1
0.29,0.45625000000000004,1
0.295,0.45625000000000004,1
0.3,0.45625000000000004,1
0.305,0.45625000000000004,1
0.31,0.45625000000000004,1
0.315,0.45625000000000004,1
0.32,0.45625000000000004,1
0.325,0.45625000000000004,1
0.33,0.45625000000000004,1
0.335,0.45625000000000004,1
0.34,0.45625000000000004,1
0.34500000000000003,0.45625000000000004,1
0.35000000000000003,0.45625000000000004,1
0.355,0.45625000000000004,1
0.36,0.45625000000000004,1
0.365,0.45625000000000004,1
0.37,0.45625000000000004,1
0.375,0.45625000000000004,1
0.38,0.45625000000000004,1
0.385,0.45625000000000004,1
0.39,0.45625000000000004,1
0.395,0.45625000000000004,1
0.4,0.45625000000000004,1
0.405,0.45625000000000004,1
0.41000000000000003,0.45625000000000004,1
0.41500000000000004,0.45625000000000004,1
0.42,0.45625000000000004,1
0.425,0.45625000000000004,1
0.43,0.45625000000000004,1
0.435,0.45625000000000004,1
0.44,0.45625000000000004,1
0.445,0.45625000000000004,1
0.45,0.45625000000000004,1
0.455,0.45625000000000004,1
0.46,0.45625000000000004,1
0.465,0.45625000000000004,1
0.47000000000000003,0.45625000000000004,1
0.47500000000000003,0.45625000000000004,1
0.48,0.45625000000000004,1
0.485,0.45625000000000004,1
0.49,0.45625000000000004,1
0.495,0.45625000000000004,1
0.5,0.45625000000000004,grazing
0.505,0.45625000000000004,0
0.51,0.45625000000000004,0
0.515,0.45625000000000004,0
0.52,0.45625000000000004,0
0.525,0.45625000000000004,0
0.53,0.45625000000000004,0
0.535,0.45625000000000004,0
0.54,0.45625000000000004,0
0.545,0.45625000000000004,1
0.55,0.45625000000000004,1
0.555,0.45625000000000004,1
0.56,0.45625000000000004,1
0.5650000000000001,0.45625000000000004,1
0.5700000000000001,0.45625000000000004,1
0.5750000000000001,0.45625000000000004,1
0.58,0.45625000000000004,1
0.585,0.45625000000000004,1
0.59,0.45625000000000004,1
0.595,0.45625000000000004,1
0.6,0.45625000000000004,1
0.605,0.45625000000000004,1
0.61,0.45625000000000004,1
0.615,0.45625000000000004,1
0.62,0.45625000000000004,1
0.625,0.45625000000000004,1
0.63,0.45625000000000004,1
0.635,0.45625000000000004,1
0.64,0.45625000000000004,1
0.645,0.45625000000000004,1
0.65,0.45625000000000004,1
0.655,0.45625000000000004,1
0.66,0.45625000000000004,1
0.665,0.45625000000000004,1
0.67,0.45625000000000004,1
0.675,0.45625000000000004,1
0.68,0.45625000000000004,1
0.685,0.45625000000000004,1
0.6900000000000001,0.45625000000000004,1
0.6950000000000001,0.45625000000000004,1
0.7000000000000001,0.45625000000000004,1
0.705,0.45625000000000004,1
0.71,0.45625000000000004,1
0.715,0.45625000000000004,1
0.72,0.45625000000000004,1
0.725,0.45625000000000004,1
0.73,0.45625000000000004,1
0.735,0.45625000000000004,1
0.74,0.45625000000000004,1
0.745,0.45625000000000004,1
0.75,0.45625000000000004,1
0.755,0.45625000000000004,1
0.76,0.45625000000000004,1
0.765,0.45625000000000004,1
0.77,0.45625000000000004,1
0.775,0.45625000000000004,1
0.78,0.45625000000000004,1
0.785,0.45625000000000004,1
0.79,0.45625000000000004,1
0.795,0.45625000000000004,1
0.8,0.45625000000000004,1
0.0,0.4625,1
0.005,0.4625,1
0.01,0.4625,1
0.015,0.4625,1
0.02,0.4625,1
0.025,0.4625,1
0.03,0.4625,1
0.035,0.4625,1
0.04,0.4625,1
0.045,0.4625,1
0.05,0.4625,1
0.055,0.4625,1
0.06,0.4625,1
0.065,0.4625,1
0.07,0.4625,1
0.075,0.4625,1
0.08,0.4625,1
0.085,0.4625,1
0.09,0.4625,1
0.095,0.4625,1
0.1,0.4625,1
0.105,0.4625,1
0.11,0.4625,1
0.115,0.4625,1
0.12,0.4625,1
0.125,0.4625,1
0.13,0.4625,1
0.135,0.4625,1
0.14,0.4625,1
0.145,0.4625,1
0.15,0.4625,1
0.155,0.4625,1
0.16,0.4625,1
0.165,0.4625,1
0.17,0.4625,1
0.17500000000000002,0.4625,1
0.18,0.4625,1
0.185,0.4625,1
0.19,0.4625,1
0.195,0.4625,1
0.2,0.4625,1
0.20500000000000002,0.4625,1
0.21,0.4625,1
0.215,0.4625,1
0.22,0.4625,1
0.225,0.4625,1
0.23,0.4625,1
0.23500000000000001,0.4625,1
0.24,0.4625,1
0.245,0.4625,1
0.25,0.4625,1
0.255,0.4625,1
0.26,0.4625,1
0.265,0.4625,1
0.27,0.4625,1
0.275,0.4625,1
0.28,0.4625,1
0.28500000000000003,0.4625,1
0.29,0.4625,1
0.295,0.4625,1
0.3,0.4625,1
0.305,0.4625,1
0.31,0.4625,1
0.315,0.4625,1
0.32,0.4625,1
0.325,0.4625,1
0.33,0.4625,1
0.335,0.4625,1
0.34,0.4625,1
0.34500000000000003,0.4625,1
0.35000000000000003,0.4625,1
0.355,0.4625,1
0.36,0.4625,1
0.365,0.4625,1
0.37,0.4625,1
0.375,0.4625,1
0.38,0.4625,1
0.385,0.4625,1
0.39,0.4625,1
0.395,0.4625,1
0.4,0.4625,1
0.405,0.4625,1
0.41000000000000003,0.4625,1
0.41500000000000004,0.4625,1
0.42,0.4625,1
0.425,0.4625,1
0.43,0.4625,1
0.435,0.4625,1
0.44,0.4625,1
0.445,0.4625,1
0.45,0.4625,1
0.455,0.4625,1
0.46,0.4625,1
0.465,0.4625,1
0.47000000000000003,0.4625,1
0.47500000000000003,0.4625,1
0.48,0.4625,1
0.485,0.4625,1
0.49,0.4625,1
0.495,0.4625,1
0.5,0.4625,grazing
0.505,0.4625,0
0.51,0.4625,0
0.515,0.4625,0
0.52,0.4625,0
0.525,0.4625,0
0.53,0.4625,0
0.535,0.4625,0
0.54,0.4625,1
0.545,0.4625,1
0.55,0.4625,1
0.555,0.4625,1
0.56,0.4625,1
0.5650000000000001,0.4625,1
0.5700000000000001,0.4625,1
0.5750000000000001,0.4625,1
0.58,0.4625,1
0.585,0.4625,1
0.59,0.4625,1
0.595,0.4625,1
0.6,0.4625,1
0.605,0.4625,1
0.61,0.4625,1
0.615,0.4625,1
0.62,0.4625,1
0.625,0.4625,1
0.63,0.4625,1
0.635,0.4625,1
0.64,0.4625,1
0.645,0.4625,1
0.65,0.4625,1
0.655,0.4625,1
0.66,0.4625,1
0.665,0.4625,1
0.67,0.4625,1
0.675,0.4625,1
0.68,0.4625,1
0.685,0.4625,1
0.6900000000000001,0.4625,1
0.6950000000000001,0.4625,1
0.7000000000000001,0.4625,1
0.705,0.4625,1
0.71,0.4625,1
0.715,0.4625,1
0.72,0.4625,1
0.725,0.4625,1
0.73,0.4625,1
0.735,0.4625,1
0.74,0.4625,1
0.745,0.4625,1
0.75,0.4625,1
0.755,0.4625,1
0.76,0.4625,1
0.765,0.4625,1
0.77,0.4625,1
0.775,0.4625,1
0.78,0.4625,1
0.785,0.4625,1
0.79,0.4625,1
0.795,0.4625,1
0.8,0.4625,1
0.0,0.46875,1
0.005,0.46875,1
0.01,0.46875,1
0.015,0.46875,1
0.02,0.46875,1
0.025,0.46875,1
0.03,0.46875,1
0.035,0.46875,1
0.04,0.46875,1
0.045,0.46875,1
0.05,0.46875,1
0.055,0.46875,1
0.06,0.46875,1
0.065,0.46875,1
0.07,0.46875,1
0.075,0.46875,1
0.08,0.46875,1
0.085,0.46875,1
0.09,0.46875,1
0.095,0.46875,1
0.1,0.46875,1
0.105,0.46875,1
0.11,0.46875,1
0.115,0.46875,1
0.12,0.46875,1
0.125,0.46875,1
0.13,0.46875,1
0.135,0.46875,1
0.14,0.46875,1
0.145,0.46875,1
0.15,0.46875,1
0.155,0.46875,1
0.16,0.46875,1
0.165,0.46875,1
0.17,0.46875,1
0.17500000000000002,0.46875,1
0.18,0.46875,1
0.185,0.46875,1
0.19,0.46875,1
0.195,0.46875,1
0.2,0.46875,1
0.20500000000000002,0.46875,1
0.21,0.46875,1
0.215,0.46875,1
0.22,0.46875,1
0.225,0.46875,1
0.23,0.46875,1
0.23500000000000001,0.46875,1
0.24,0.46875,1
0.245,0.46875,1
0.25,0.46875,1
0.255,0.46875,1
0.26,0.46875,1
0.265,0.46875,1
0.27,0.46875,1
0.275,0.46875,1
0.28,0.46875,1
0.28500000000000003,0.46875,1
0.29,0.46875,1
0.295,0.46875,1
0.3,0.46875,1
0.305,0.46875,1
0.31,0.46875,1
0.315,0.46875,1
0.32,0.46875,1
0.325,0.46875,1
0.33,0.46875,1
0.335,0.46875,1
0.34,0.46875,1
0.34500000000000003,0.46875,1
0.35000000000000003,0.46875,1
0.355,0.46875,1
0.36,0.46875,1
0.365,0.46875,1
0.37,0.46875,1
0.375,0.46875,1
0.38,0.46875,1
0.385,0.46875,1
0.39,0.46875,1
0.395,0.46875,1
0.4,0.46875,1
0.405,0.46875,1
0.41000000000000003,0.46875,1
0.41500000000000004,0.46875,1
0.42,0.46875,1
0.425,0.46875,1
0.43,0.46875,1
0.435,0.46875,1
0.44,0.46875,1
0.445,0.46875,1
0.45,0.46875,1
0.455,0.46875,1
0.46,0.46875,1
0.465,0.46875,1
0.47000000000000003,0.46875,1
0.47500000000000003,0.46875,1
0.48,0.46875,1
0.485,0.46875,1
0.49,0.46875,1
0.495,0.46875,1
0.5,0.46875,grazing
0.505,0.46875,0
0.51,0.46875,0
0.515,0.46875,0
0.52,0.46875,0
0.525,0.46875,0
0.53,0.46875,0
0.535,0.46875,1
0.54,0.46875,1
0.545,0.46875,1
0.55,0.46875,1
0.555,0.46875,1
0.56,0.46875,1
0.5650000000000001,0.46875,1
0.5700000000000001,0.46875,1
0.5750000000000001,0.46875,1
0.58,0.46875,1
0.585,0.46875,1
0.59,0.46875,1
0.595,0.46875,1
0.6,0.46875,1
0.605,0.46875,1
0.61,0.46875,1
0.615,0.46875,1
0.62,0.46875,1
0.625,0.46875,1
0.63,0.46875,1
0.635,0.46875,1
0.64,0.46875,1
0.645,0.46875,1
0.65,0.46875,1
0.655,0.46875,1
0.66,0.46875,1
0.665,0.46875,1
0.67,0.46875,1
0.675,0.46875,1
0.68,0.46875,1
0.685,0.46875,1
0.6900000000000001,0.46875,1
0.6950000000000001,0.46875,1
0.7000000000000001,0.46875,1
0.705,0.46875,1
0.71,0.46875,1
0.715,0.46875,1
0.72,0.46875,1
0.725,0.46875,1
0.73,0.46875,1
0.735,0.46875,1
0.74,0.46875,1
0.745,0.46875,1
0.75,0.46875,1
0.755,0.46875,1
0.76,0.46875,1
0.765,0.46875,1
0.77,0.46875,1
0.775,0.46875,1
0.78,0.46875,1
0.785,0.46875,1
0.79,0.46875,1
0.795,0.46875,1
0.8,0.46875,1
0.0,0.47500000000000003,1
0.005,0.47500000000000003,1
0.01,0.47500000000000003,1
0.015,0.47500000000000003,1
0.02,0.47500000000000003,1
0.025,0.47500000000000003,1
0.03,0.47500000000000003,1
0.035,0.47500000000000003,1
0.04,0.47500000000000003,1
0.045,0.47500000000000003,1
0.05,0.47500000000000003,1
0.055,0.47500000000000003,1
0.06,0.47500000000000003,1
0.065,0.47500000000000003,1
0.07,0.47500000000000003,1
0.075,0.47500000000000003,1
0.08,0.47500000000000003,1
0.085,0.47500000000000003,1
0.09,0.47500000000000003,1
0.095,0.47500000000000003,1
0.1,0.47500000000000003,1
0.105,0.47500000000000003,1
0.11,0.47500000000000003,1
0.115,0.47500000000000003,1
0.12,0.47500000000000003,1
0.125,0.47500000000000003,1
0.13,0.47500000000000003,1
0.135,0.47500000000000003,1
0.14,0.47500000000000003,1
0.145,0.47500000000000003,1
0.15,0.47500000000000003,1
0.155,0.47500000000000003,1
0.16,0.47500000000000003,1
0.165,0.47500000000000003,1
0.17,0.47500000000000003,1
0.17500000000000002,0.47500000000000003,1
0.18,0.47500000000000003,1
0.185,0.47500000000000003,1
0.19,0.47500000000000003,1
0.195,0.47500000000000003,1
0.2,0.47500000000000003,1
0.20500000000000002,0.47500000000000003,1
0.21,0.47500000000000003,1
0.215,0.47500000000000003,1
0.22,0.47500000000000003,1
0.225,0.47500000000000003,1
0.23,0.47500000000000003,1
0.23500000000000001,0.47500000000000003,1
0.24,0.47500000000000003,1
0.245,0.47500000000000003,1
0.25,0.47500000000000003,1
0.255,0.47500000000000003,1
0.26,0.47500000000000003,1
0.265,0.47500000000000003,1
0.27,0.47500000000000003,1
0.275,0.47500000000000003,1
0.28,0.47500000000000003,1
0.28500000000000003,0.47500000000000003,1
0.29,0.47500000000000003,1
0.295,0.47500000000000003,1
0.3,0.47500000000000003,1
0.305,0.47500000000000003,1
0.31,0.47500000000000003,1
0.315,0.47500000000000003,1
0.32,0.47500000000000003,1
0.325,0.47500000000000003,1
0.33,0.47500000000000003,1
0.335,0.47500000000000003,1
0.34,0.47500000000000003,1
0.34500000000000003,0.47500000000000003,1
0.35000000000000003,0.47500000000000003,1
0.355,0.47500000000000003,1
0.36,0.47500000000000003,1
0.365,0.47500000000000003,1
0.37,0.47500000000000003,1
0.375,0.47500000000000003,1
0.38,0.47500000000000003,1
0.385,0.47500000000000003,1
0.39,0.47500000000000003,1
0.395,0.47500000000000003,1
0.4,0.47500000000000003,1
0.405,0.47500000000000003,1
0.41000000000000003,0.47500000000000003,1
0.41500000000000004,0.47500000000000003,1
0.42,0.47500000000000003,1
0.425,0.47500000000000003,1
0.43,0.47500000000000003,1
0.435,0.47500000000000003,1
0.44,0.47500000000000003,1
0.445,0.47500000000000003,1
0.45,0.47500000000000003,1
0.455,0.47500000000000003,1
0.46,0.47500000000000003,1
0.465,0.47500000000000003,1
0.47000000000000003,0.47500000000000003,1
0.47500000000000003,0.47500000000000003,1
0.48,0.47500000000000003,1
0.485,0.47500000000000003,1
0.49,0.47500000000000003,1
0.495,0.47500000000000003,1
0.5,0.47500000000000003,grazing
0.505,0.47500000000000003,0
0.51,0.47500000000000003,0
0.515,0.47500000000000003,0
0.52,0.47500000000000003,0
0.525,0.47500000000000003,grazing
0.53,0.47500000000000003,1
0.535,0.47500000000000003,1
0.54,0.47500000000000003,1
0.545,0.47500000000000003,1
0.55,0.47500000000000003,1
0.555,0.47500000000000003,1
0.56,0.47500000000000003,1
0.5650000000000001,0.47500000000000003,1
0.5700000000000001,0.47500000000000003,1
0.5750000000000001,0.47500000000000003,1
0.58,0.47500000000000003,1
0.585,0.47500000000000003,1
0.59,0.47500000000000003,1
0.595,0.47500000000000003,1
0.6,0.47500000000000003,1
0.605,0.47500000000000003,1
0.61,0.47500000000000003,1
0.615,0.47500000000000003,1
0.62,0.47500000000000003,1
0.625,0.47500000000000003,1
0.63,0.47500000000000003,1
0.635,0.47500000000000003,1
0.64,0.47500000000000003,1
0.645,0.47500000000000003,1
0.65,0.47500000000000003,1
0.655,0.47500000000000003,1
0.66,0.47500000000000003,1
0.665,0.47500000000000003,1
0.67,0.47500000000000003,1
0.675,0.47500000000000003,1
0.68,0.47500000000000003,1
0.685,0.47500000000000003,1
0.6900000000000001,0.47500000000000003,1
0.6950000000000001,0.47500000000000003,1
0.7000000000000001,0.47500000000000003,1
0.705,0.47500000000000003,1
0.71,0.47500000000000003,1
0.715,0.47500000000000003,1
0.72,0.47500000000000003,1
0.725,0.47500000000000003,1
0.73,0.47500000000000003,1
0.735,0.47500000000000003,1
0.74,0.47500000000000003,1
0.745,0.47500000000000003,1
0.75,0.47500000000000003,1
0.755,0.47500000000000003,1
0.76,0.47500000000000003,1
0.765,0.47500000000000003,1
0.77,0.47500000000000003,1
0.775,0.47500000000000003,1
0.78,0.47500000000000003,1
0.785,0.47500000000000003,1
0.79,0.47500000000000003,1
0.795,0.47500000000000003,1
0.8,0.47500000000000003,1
0.0,0.48125,1
0.005,0.48125,1
0.01,0.48125,1
0.015,0.48125,1
0.02,0.48125,1
0.025,0.48125,1
0.03,0.48125,1
0.035,0.48125,1
0.04,0.48125,1
0.045,0.48125,1
0.05,0.48125,1
0.055,0.48125,1
0.06,0.48125,1
0.065,0.48125,1
0.07,0.48125,1
0.075,0.48125,1
0.08,0.48125,1
0.085,0.48125,1
0.09,0.48125,1
0.095,0.48125,1
0.1,0.48125,1
0.105,0.48125,1
0.11,0.48125,1
0.115,0.48125,1
0.12,0.48125,1
0.125,0.48125,1
0.13,0.48125,1
0.135,0.48125,1
0.14,0.48125,1
0.145,0.48125,1
0.15,0.48125,1
0.155,0.48125,1
0.16,0.48125,1
0.165,0.48125,1
0.17,0.48125,1
0.17500000000000002,0.48125,1
0.18,0.48125,1
0.185,0.48125,1
0.19,0.48125,1
0.195,0.48125,1
0.2,0.48125,1
0.20500000000000002,0.48125,1
0.21,0.48125,1
0.215,0.48125,1
0.22,0.48125,1
0.225,0.48125,1
0.23,0.48125,1
0.23500000000000001,0.48125,1
0.24,0.48125,1
0.245,0.48125,1
0.25,0.48125,1
0.255,0.48125,1
0.26,0.48125,1
0.265,0.48125,1
0.27,0.48125,1
0.275,0.48125,1
0.28,0.48125,1
0.28500000000000003,0.48125,1
0.29,0.48125,1
0.295,0.48125,1
0.3,0.48125,1
0.305,0.48125,1
0.31,0.48125,1
0.315,0.48125,1
0.32,0.48125,1
0.325,0.48125,1
0.33,0.48125,1
0.335,0.48125,1
0.34,0.48125,1
0.34500000000000003,0.48125,1
0.35000000000000003,0.48125,1
0.355,0.48125,1
0.36,0.48125,1
0.365,0.48125,1
0.37,0.48125,1
0.375,0.48125,1
0.38,0.48125,1
0.385,0.48125,1
0.39,0.48125,1
0.395,0.48125,1
0.4,0.48125,1
0.405,0.48125,1
0.41000000000000003,0.48125,1
0.41500000000000004,0.48125,1
0.42,0.48125,1
0.425,0.48125,1
0.43,0.48125,1
0.435,0.48125,1
0.44,0.48125,1
0.445,0.48125,1
0.45,0.48125,1
0.455,0.48125,1
0.46,0.48125,1
0.465,0.48125,1
0.47000000000000003,0.48125,1
0.47500000000000003,0.48125,1
0.48,0.48125,1
0.485,0.48125,1
0.49,0.48125,1
0.495,0.48125,1
0.5,0.48125,grazing
0.505,0.48125,0
0.51,0.48125,0
0.515,0.48125,0
0.52,0.48125,1
0.525,0.48125,1
0.53,0.48125,1
0.535,0.48125,1
0.54,0.48125,1
0.545,0.48125,1
0.55,0.48125,1
0.555,0.48125,1
0.56,0.48125,1
0.5650000000000001,0.48125,1
0.5700000000000001,0.48125,1
0.5750000000000001,0.48125,1
0.58,0.48125,1
0.585,0.48125,1
0.59,0.48125,1
0.595,0.48125,1
0.6,0.48125,1
0.605,0.48125,1
0.61,0.48125,1
0.615,0.48125,1
0.62,0.48125,1
0.625,0.48125,1
0.63,0.48125,1
0.635,0.48125,1
0.64,0.48125,1
0.645,0.48125,1
0.65,0.48125,1
0.655,0.48125,1
0.66,0.48125,1
0.665,0.48125,1
0.67,0.48125,1
0.675,0.48125,1
0.68,0.48125,1
0.685,0.48125,1
0.6900000000000001,0.48125,1
0.6950000000000001,0.48125,1
0.7000000000000001,0.48125,1
0.705,0.48125,1
0.71,0.48125,1
0.715,0.48125,1
0.72,0.48125,1
0.725,0.48125,1
0.73,0.48125,1
0.735,0.48125,1
0.74,0.48125,1
0.745,0.48125,1
0.75,0.48125,1
0.755,0.48125,1
0.76,0.48125,1
0.765,0.48125,1
0.77,0.48125,1
0.775,0.48125,1
0.78,0.48125,1
0.785,0.48125,1
0.79,0.48125,1
0.795,0.48125,1
0.8,0.48125,1
0.0,0.48750000000000004,1
0.005,0.48750000000000004,1
0.01,0.48750000000000004,1
0.015,0.48750000000000004,1
0.02,0.48750000000000004,1
0.025,0.48750000000000004,1
0.03,0.48750000000000004,1
0.035,0.48750000000000004,1
0.04,0.48750000000000004,1
0.045,0.48750000000000004,1
0.05,0.48750000000000004,1
0.055,0.48750000000000004,1
0.06,0.48750000000000004,1
0.065,0.48750000000000004,1
0.07,0.48750000000000004,1
0.075,0.48750000000000004,1
0.08,0.48750000000000004,1
0.085,0.48750000000000004,1
0.09,0.48750000000000004,1
0.095,0.48750000000000004,1
0.1,0.48750000000000004,1
0.105,0.48750000000000004,1
0.11,0.48750000000000004,1
0.115,0.48750000000000004,1
0.12,0.48750000000000004,1
0.125,0.48750000000000004,1
0.13,0.48750000000000004,1
0.135,0.48750000000000004,1
0.14,0.48750000000000004,1
0.145,0.48750000000000004,1
0.15,0.48750000000000004,1
0.155,0.48750000000000004,1
0.16,0.48750000000000004,1
0.165,0.48750000000000004,1
0.17,0.48750000000000004,1
0.17500000000000002,0.48750000000000004,1
0.18,0.48750000000000004,1
0.185,0.48750000000000004,1
0.19,0.48750000000000004,1
0.195,0.48750000000000004,1
0.2,0.48750000000000004,1
0.20500000000000002,0.48750000000000004,1
0.21,0.48750000000000004,1
0.215,0.48750000000000004,1
0.22,0.48750000000000004,1
0.225,0.48750000000000004,1
0.23,0.48750000000000004,1
0.23500000000000001,0.48750000000000004,1
0.24,0.48750000000000004,1
0.245,0.48750000000000004,1
0.25,0.48750000000000004,1
0.255,0.48750000000000004,1
0.26,0.48750000000000004,1
0.265,0.48750000000000004,1
0.27,0.48750000000000004,1
0.275,0.48750000000000004,1
0.28,0.48750000000000004,1
0.28500000000000003,0.48750000000000004,1
0.29,0.48750000000000004,1
0.295,0.48750000000000004,1
0.3,0.48750000000000004,1
0.305,0.48750000000000004,1
0.31,0.48750000000000004,1
0.315,0.48750000000000004,1
0.32,0.48750000000000004,1
0.325,0.48750000000000004,1
0.33,0.48750000000000004,1
0.335,0.48750000000000004,1
0.34,0.48750000000000004,1
0.34500000000000003,0.48750000000000004,1
0.35000000000000003,0.48750000000000004,1
0.355,0.48750000000000004,1
0.36,0.48750000000000004,1
0.365,0.48750000000000004,1
0.37,0.48750000000000004,1
0.375,0.48750000000000004,1
0.38,0.48750000000000004,1
0.385,0.48750000000000004,1
0.39,0.48750000000000004,1
0.395,0.48750000000000004,1
0.4,0.48750000000000004,1
0.405,0.48750000000000004,1
0.41000000000000003,0.48750000000000004,1
0.41500000000000004,0.48750000000000004,1
0.42,0.48750000000000004,1
0.425,0.48750000000000004,1
0.43,0.48750000000000004,1
0.435,0.48750000000000004,1
0.44,0.48750000000000004,1
0.445,0.48750000000000004,1
0.45,0.48750000000000004,1
0.455,0.48750000000000004,1
0.46,0.48750000000000004,1
0.465,0.48750000000000004,1
0.47000000000000003,0.48750000000000004,1
0.47500000000000003,0.48750000000000004,1
0.48,0.48750000000000004,1
0.485,0.48750000000000004,1
0.49,0.48750000000000004,1
0.495,0.48750000000000004,1
0.5,0.48750000000000004,grazing
0.505,0.48750000000000004,0
0.51,0.48750000000000004,0
0.515,0.48750000000000004,1
0.52,0.48750000000000004,1
0.525,0.48750000000000004,1
0.53,0.48750000000000004,1
0.535,0.48750000000000004,1
0.54,0.48750000000000004,1
0.545,0.48750000000000004,1
0.55,0.48750000000000004,1
0.555,0.48750000000000004,1
0.56,0.48750000000000004,1
0.5650000000000001,0.48750000000000004,1
0.5700000000000001,0.48750000000000004,1
0.5750000000000001,0.48750000000000004,1
0.58,0.48750000000000004,1
0.585,0.48750000000000004,1
0.59,0.48750000000000004,1
0.595,0.48750000000000004,1
0.6,0.48750000000000004,1
0.605,0.48750000000000004,1
0.61,0.48750000000000004,1
0.615,0.48750000000000004,1
0.62,0.48750000000000004,1
0.625,0.48750000000000004,1
0.63,0.48750000000000004,1
0.635,0.48750000000000004,1
0.64,0.48750000000000004,1
0.645,0.48750000000000004,1
0.65,0.48750000000000004,1
0.655,0.48750000000000004,1
0.66,0.48750000000000004,1
0.665,0.48750000000000004,1
0.67,0.48750000000000004,1
0.675,0.48750000000000004,1
0.68,0.48750000000000004,1
0.685,0.48750000000000004,1
0.6900000000000001,0.48750000000000004,1
0.6950000000000001,0.48750000000000004,1
0.7000000000000001,0.48750000000000004,1
0.705,0.48750000000000004,1
0.71,0.48750000000000004,1
0.715,0.48750000000000004,1
0.72,0.48750000000000004,1
0.725,0.48750000000000004,1
0.73,0.48750000000000004,1
0.735,0.48750000000000004,1
0.74,0.48750000000000004,1
0.745,0.48750000000000004,1
0.75,0.48750000000000004,1
0.755,0.48750000000000004,1
0.76,0.48750000000000004,1
0.765,0.48750000000000004,1
0.77,0.48750000000000004,1
0.775,0.48750000000000004,1
0.78,0.48750000000000004,1
0.785,0.48750000000000004,1
0.79,0.48750000000000004,1
0.795,0.48750000000000004,1
0.8,0.48750000000000004,1
0.0,0.49375,1
0.005,0.49375,1
0.01,0.49375,1
0.015,0.49375,1
0.02,0.49375,1
0.025,0.49375,1
0.03,0.49375,1
0.035,0.49375,1
0.04,0.49375,1
0.045,0.49375,1
0.05,0.49375,1
0.055,0.49375,1
0.06,0.49375,1
0.065,0.49375,1
0.07,0.49375,1
0.075,0.49375,1
0.08,0.49375,1
0.085,0.49375,1
0.09,0.49375,1
0.095,0.49375,1
0.1,0.49375,1
0.105,0.49375,1
0.11,0.49375,1
0.115,0.49375,1
0.12,0.49375,1
0.125,0.49375,1
0.13,0.49375,1
0.135,0.49375,1
0.14,0.49375,1
0.145,0.49375,1
0.15,0.49375,1
0.155,0.49375,1
0.16,0.49375,1
0.165,0.49375,1
0.17,0.49375,1
0.17500000000000002,0.49375,1
0.18,0.49375,1
0.185,0.49375,1
0.19,0.49375,1
0.195,0.49375,1
0.2,0.49375,1
0.20500000000000002,0.49375,1
0.21,0.49375,1
0.215,0.49375,1
0.22,0.49375,1
0.225,0.49375,1
0.23,0.49375,1
0.23500000000000001,0.49375,1
0.24,0.49375,1
0.245,0.49375,1
0.25,0.49375,1
0.255,0.49375,1
0.26,0.49375,1
0.265,0.49375,1
0.27,0.49375,1
0.275,0.49375,1
0.28,0.49375,1
0.28500000000000003,0.49375,1
0.29,0.49375,1
0.295,0.49375,1
0.3,0.49375,1
0.305,0.49375,1
0.31,0.49375,1
0.315,0.49375,1
0.32,0.49375,1
0.325,0.49375,1
0.33,0.49375,1
0.335,0.49375,1
0.34,0.49375,1
0.34500000000000003,0.49375,1
0.35000000000000003,0.49375,1
0.355,0.49375,1
0.36,0.49375,1
0.365,0.49375,1
0.37,0.49375,1
0.375,0.49375,1
0.38,0.49375,1
0.385,0.49375,1
0.39,0.49375,1
0.395,0.49375,1
0.4,0.49375,1
0.405,0.49375,1
0.41000000000000003,0.49375,1
0.41500000000000004,0.49375,1
0.42,0.49375,1
0.425,0.49375,1
0.43,0.49375,1
0.435,0.49375,1
0.44,0.49375,1
0.445,0.49375,1
0.45,0.49375,1
0.455,0.49375,1
0.46,0.49375,1
0.465,0.49375,1
0.47000000000000003,0.49375,1
0.47500000000000003,0.49375,1
0.48,0.49375,1
0.485,0.49375,1
0.49,0.49375,1
0.495,0.49375,1
0.5,0.49375,grazing
0.505,0.49375,0
0.51,0.49375,1
0.515,0.49375,1
0.52,0.49375,1
0.525,0.49375,1
0.53,0.49375,1
0.535,0.49375,1
0.54,0.49375,1
0.545,0.49375,1
0.55,0.49375,1
0.555,0.49375,1
0.56,0.49375,1
0.5650000000000001,0.49375,1
0.5700000000000001,0.49375,1
0.5750000000000001,0.49375,1
0.58,0.49375,1
0.585,0.49375,1
0.59,0.49375,1
0.595,0.49375,1
0.6,0.49375,1
0.605,0.49375,1
0.61,0.49375,1
0.615,0.49375,1
0.62,0.49375,1
0.625,0.49375,1
0.63,0.49375,1
0.635,0.49375,1
0.64,0.49375,1
0.645,0.49375,1
0.65,0.49375,1
0.655,0.49375,1
0.66,0.49375,1
0.665,0.49375,1
0.67,0.49375,1
0.675,0.49375,1
0.68,0.49375,1
0.685,0.49375,1
0.6900000000000001,0.49375,1
0.6950000000000001,0.49375,1
0.7000000000000001,0.49375,1
0.705,0.49375,1
0.71,0.49375,1
0.715,0.49375,1
0.72,0.49375,1
0.725,0.49375,1
0.73,0.49375,1
0.735,0.49375,1
0.74,0.49375,1
0.745,0.49375,1
0.75,0.49375,1
0.755,0.49375,1
0.76,0.49375,1
0.765,0.49375,1
0.77,0.49375,1
0.775,0.49375,1
0.78,0.49375,1
0.785,0.49375,1
0.79,0.49375,1
0.795,0.49375,1
0.8,0.49375,1
0.0,0.5,1
0.005,0.5,1
0.01,0.5,1
0.015,0.5,1
0.02,0.5,1
0.025,0.5,1
0.03,0.5,1
0.035,0.5,1
0.04,0.5,1
0.045,0.5,1
0.05,0.5,1
0.055,0.5,1
0.06,0.5,1
0.065,0.5,1
0.07,0.5,1
0.075,0.5,1
0.08,0.5,1
0.085,0.5,1
0.09,0.5,1
0.095,0.5,1
0.1,0.5,1
0.105,0.5,1
0.11,0.5,1
0.115,0.5,1
0.12,0.5,1
0.125,0.5,1
0.13,0.5,1
0.135,0.5,1
0.14,0.5,1
0.145,0.5,1
0.15,0.5,1
0.155,0.5,1
0.16,0.5,1
0.165,0.5,1
0.17,0.5,1
0.17500000000000002,0.5,1
0.18,0.5,1
0.185,0.5,1
0.19,0.5,1
0.195,0.5,1
0.2,0.5,1
0.20500000000000002,0.5,1
0.21,0.5,1
0.215,0.5,1
0.22,0.5,1
0.225,0.5,1
0.23,0.5,1
0.23500000000000001,0.5,1
0.24,0.5,1
0.245,0.5,1
0.25,0.5,1
0.255,0.5,1
0.26,0.5,1
0.265,0.5,1
0.27,0.5,1
0.275,0.5,1
0.28,0.5,1
0.28500000000000003,0.5,1
0.29,0.5,1
0.295,0.5,1
0.3,0.5,1
0.305,0.5,1
0.31,0.5,1
0.315,0.5,1
0.32,0.5,1
0.325,0.5,1
0.33,0.5,1
0.335,0.5,1
0.34,0.5,1
0.34500000000000003,0.5,1
0.35000000000000003,0.5,1
0.355,0.5,1
0.36,0.5,1
0.365,0.5,1
0.37,0.5,1
0.375,0.5,1
0.38,0.5,1
0.385,0.5,1
0.39,0.5,1
0.395,0.5,1
0.4,0.5,1
0.405,0.5,1
0.41000000000000003,0.5,1
0.41500000000000004,0.5,1
0.42,0.5,1
0.425,0.5,1
0.43,0.5,1
0.435,0.5,1
0.44,0.5,1
0.445,0.5,1
0.45,0.5,1
0.455,0.5,1
0.46,0.5,1
0.465,0.5,1
0.47000000000000003,0.5,1
0.47500000000000003,0.5,1
0.48,0.5,1
0.485,0.5,1
0.49,0.5,1
0.495,0.5,1
0.5,0.5,grazing
0.505,0.5,1
0.51,0.5,1
0.515,0.5,1
0.52,0.5,1
0.525,0.5,1
0.53,0.5,1
0.535,0.5,1
0.54,0.5,1
0.545,0.5,1
0.55,0.5,1
0.555,0.5,1
0.56,0.5,1
0.5650000000000001,0.5,1
0.5700000000000001,0.5,1
0.5750000000000001,0.5,1
0.58,0.5,1
0.585,0.5,1
0.59,0.5,1
0.595,0.5,1
0.6,0.5,1
0.605,0.5,1
0.61,0.5,1
0.615,0.5,1
0.62,0.5,1
0.625,0.5,1
0.63,0.5,1
0.635,0.5,1
0.64,0.5,1
0.645,0.5,1
0.65,0.5,1
0.655,0.5,1
0.66,0.5,1
0.665,0.5,1
0.67,0.5,1
0.675,0.5,1
0.68,0.5,1
0.685,0.5,1
0.6900000000000001,0.5,1
0.6950000000000001,0.5,1
0.7000000000000001,0.5,1
0.705,0.5,1
0.71,0.5,1
0.715,0.5,1
0.72,0.5,1
0.725,0.5,1
0.73,0.5,1
0.735,0.5,1
0.74,0.5,1
0.745,0.5,1
0.75,0.5,1
0.755,0.5,1
0.76,0.5,1
0.765,0.5,1
0.77,0.5,1
0.775,0.5,1
0.78,0.5,1
0.785,0.5,1
0.79,0.5,1
0.795,0.5,1
0.8,0.5,1
0.0,0.50625,1
0.005,0.50625,1
0.01,0.50625,1
0.015,0.50625,1
0.02,0.50625,1
0.025,0.50625,1
0.03,0.50625,1
0.035,0.50625,1
0.04,0.50625,1
0.045,0.50625,1
0.05,0.50625,1
0.055,0.50625,1
0.06,0.50625,1
0.065,0.50625,1
0.07,0.50625,1
0.075,0.50625,1
0.08,0.50625,1
0.085,0.50625,1
0.09,0.50625,1
0.095,0.50625,1
0.1,0.50625,1
0.105,0.50625,1
0.11,0.50625,1
0.115,0.50625,1
0.12,0.50625,1
0.125,0.50625,1
0.13,0.50625,1
0.135,0.50625,1
0.14,0.50625,1
0.145,0.50625,1
0.15,0.50625,1
0.155,0.50625,1
0.16,0.50625,1
0.165,0.50625,1
0.17,0.50625,1
0.17500000000000002,0.50625,1
0.18,0.50625,1
0.185,0.50625,1
0.19,0.50625,1
0.195,0.50625,1
0.2,0.50625,1
0.20500000000000002,0.50625,1
0.21,0.50625,1
0.215,0.50625,1
0.22,0.50625,1
0.225,0.50625,1
0.23,0.50625,1
0.23500000000000001,0.50625,1
0.24,0.50625,1
0.245,0.50625,1
0.25,0.50625,1
0.255,0.50625,1
0.26,0.50625,1
0.265,0.50625,1
0.27,0.50625,1
0.275,0.50625,1
0.28,0.50625,1
0.28500000000000003,0.50625,1
0.29,0.50625,1
0.295,0.50625,1
0.3,0.50625,1
0.305,0.50625,1
0.31,0.50625,1
0.315,0.50625,1
0.32,0.50625,1
0.325,0.50625,1
0.33,0.50625,1
0.335,0.50625,1
0.34,0.50625,1
0.34500000000000003,0.50625,1
0.35000000000000003,0.50625,1
0.355,0.50625,1
0.36,0.50625,1
0.365,0.50625,1
0.37,0.50625,1
0.375,0.50625,1
0.38,0.50625,1
0.385,0.50625,1
0.39,0.50625,1
0.395,0.50625,1
0.4,0.50625,1
0.405,0.50625,1
0.41000000000000003,0.50625,1
0.41500000000000004,0.50625,1
0.42,0.50625,1
0.425,0.50625,1
0.43,0.50625,1
0.435,0.50625,1
0.44,0.50625,1
0.445,0.50625,1
0.45,0.50625,1
0.455,0.50625,1
0.46,0.50625,1
0.465,0.50625,1
0.47000000000000003,0.50625,1
0.47500000000000003,0.50625,1
0.48,0.50625,1
0.485,0.50625,1
0.49,0.50625,1
0.495,0.50625,2
0.5,0.50625,grazing
0.505,0.50625,1
0.51,0.50625,1
0.515,0.50625,1
0.52,0.50625,1
0.525,0.50625,1
0.53,0.50625,1
0.535,0.50625,1
0.54,0.50625,1
0.545,0.50625,1
0.55,0.50625,1
0.555,0.50625,1
0.56,0.50625,1
0.5650000000000001,0.50625,1
0.5700000000000001,0.50625,1
0.5750000000000001,0.50625,1
0.58,0.50625,1
0.585,0.50625,1
0.59,0.50625,1
0.595,0.50625,1
0.6,0.50625,1
0.605,0.50625,1
0.61,0.50625,1
0.615,0.50625,1
0.62,0.50625,1
0.625,0.50625,1
0.63,0.50625,1
0.635,0.50625,1
0.64,0.50625,1
0.645,0.50625,1
0.65,0.50625,1
0.655,0.50625,1
0.66,0.50625,1
0.665,0.50625,1
0.67,0.50625,1
0.675,0.50625,1
0.68,0.50625,1
0.685,0.50625,1
0.6900000000000001,0.50625,1
0.6950000000000001,0.50625,1
0.7000000000000001,0.50625,1
0.705,0.50625,1
0.71,0.50625,1
0.715,0.50625,1
0.72,0.50625,1
0.725,0.50625,1
0.73,0.50625,1
0.735,0.50625,1
0.74,0.50625,1
0.745,0.50625,1
0.75,0.50625,1
0.755,0.50625,1
0.76,0.50625,1
0.765,0.50625,1
0.77,0.50625,1
0.775,0.50625,1
0.78,0.50625,1
0.785,0.50625,1
0.79,0.50625,1
0.795,0.50625,1
0.8,0.50625,1
0.0,0.5125000000000001,1
0.005,0.5125000000000001,1
0.01,0.5125000000000001,1
0.015,0.5125000000000001,1
0.02,0.5125000000000001,1
0.025,0.5125000000000001,1
0.03,0.5125000000000001,1
0.035,0.5125000000000001,1
0.04,0.5125000000000001,1
0.045,0.5125000000000001,1
0.05,0.5125000000000001,1
0.055,0.5125000000000001,1
0.06,0.5125000000000001,1
0.065,0.5125000000000001,1
0.07,0.5125000000000001,1
0.075,0.5125000000000001,1
0.08,0.5125000000000001,1
0.085,0.5125000000000001,1
0.09,0.5125000000000001,1
0.095,0.5125000000000001,1
0.1,0.5125000000000001,1
0.105,0.5125000000000001,1
0.11,0.5125000000000001,1
0.115,0.5125000000000001,1
0.12,0.5125000000000001,1
0.125,0.5125000000000001,1
0.13,0.5125000000000001,1
0.135,0.5125000000000001,1
0.14,0.5125000000000001,1
0.145,0.5125000000000001,1
0.15,0.5125000000000001,1
0.155,0.5125000000000001,1
0.16,0.5125000000000001,1
0.165,0.5125000000000001,1
0.17,0.5125000000000001,1
0.17500000000000002,0.5125000000000001,1
0.18,0.5125000000000001,1
0.185,0.5125000000000001,1
0.19,0.5125000000000001,1
0.195,0.5125000000000001,1
0.2,0.5125000000000001,1
0.20500000000000002,0.5125000000000001,1
0.21,0.5125000000000001,1
0.215,0.5125000000000001,1
0.22,0.5125000000000001,1
0.225,0.5125000000000001,1
0.23,0.5125000000000001,1
0.23500000000000001,0.5125000000000001,1
0.24,0.5125000000000001,1
0.245,0.5125000000000001,1
0.25,0.5125000000000001,1
0.255,0.5125000000000001,1
0.26,0.5125000000000001,1
0.265,0.5125000000000001,1
0.27,0.5125000000000001,1
0.275,0.5125000000000001,1
0.28,0.5125000000000001,1
0.28500000000000003,0.5125000000000001,1
0.29,0.5125000000000001,1
0.295,0.5125000000000001,1
0.3,0.5125000000000001,1
0.305,0.5125000000000001,1
0.31,0.5125000000000001,1
0.315,0.5125000000000001,1
0.32,0.5125000000000001,1
0.325,0.5125000000000001,1
0.33,0.5125000000000001,1
0.335,0.5125000000000001,1
0.34,0.5125000000000001,1
0.34500000000000003,0.5125000000000001,1
0.35000000000000003,0.5125000000000001,1
0.355,0.5125000000000001,1
0.36,0.5125000000000001,1
0.365,0.5125000000000001,1
0.37,0.5125000000000001,1
0.375,0.5125000000000001,1
0.38,0.5125000000000001,1
0.385,0.5125000000000001,1
0.39,0.5125000000000001,1
0.395,0.5125000000000001,1
0.4,0.5125000000000001,1
0.405,0.5125000000000001,1
0.41000000000000003,0.5125000000000001,1
0.41500000000000004,0.5125000000000001,1
0.42,0.5125000000000001,1
0.425,0.5125000000000001,1
0.43,0.5125000000000001,1
0.435,0.5125000000000001,1
0.44,0.5125000000000001,1
0.445,0.5125000000000001,1
0.45,0.5125000000000001,1
0.455,0.5125000000000001,1
0.46,0.5125000000000001,1
0.465,0.5125000000000001,1
0.47000000000000003,0.5125000000000001,1
0.47500000000000003,0.5125000000000001,1
0.48,0.5125000000000001,1
0.485,0.5125000000000001,1
0.49,0.5125000000000001,2
0.495,0.5125000000000001,2
0.5,0.5125000000000001,grazing
0.505,0.5125000000000001,1
0.51,0.5125000000000001,1
0.515,0.5125000000000001,1
0.52,0.5125000000000001,1
0.525,0.5125000000000001,1
0.53,0.5125000000000001,1
0.535,0.5125000000000001,1
0.54,0.5125000000000001,1
0.545,0.5125000000000001,1
0.55,0.5125000000000001,1
0.555,0.5125000000000001,1
0.56,0.5125000000000001,1
0.5650000000000001,0.5125000000000001,1
0.5700000000000001,0.5125000000000001,1
0.5750000000000001,0.5125000000000001,1
0.58,0.5125000000000001,1
0.585,0.5125000000000001,1
0.59,0.5125000000000001,1
0.595,0.5125000000000001,1
0.6,0.5125000000000001,1
0.605,0.5125000000000001,1
0.61,0.5125000000000001,1
0.615,0.5125000000000001,1
0.62,0.5125000000000001,1
0.625,0.5125000000000001,1
0.63,0.5125000000000001,1
0.635,0.5125000000000001,1
0.64,0.5125000000000001,1
0.645,0.5125000000000001,1
0.65,0.5125000000000001,1
0.655,0.5125000000000001,1
0.66,0.5125000000000001,1
0.665,0.5125000000000001,1
0.67,0.5125000000000001,1
0.675,0.5125000000000001,1
0.68,0.5125000000000001,1
0.685,0.5125000000000001,1
0.6900000000000001,0.5125000000000001,1
0.6950000000000001,0.5125000000000001,1
0.7000000000000001,0.5125000000000001,1
0.705,0.5125000000000001,1
0.71,0.5125000000000001,1
0.715,0.5125000000000001,1
0.72,0.5125000000000001,1
0.725,0.5125000000000001,1
0.73,0.5125000000000001,1
0.735,0.5125000000000001,1
0.74,0.5125000000000001,1
0.745,0.5125000000000001,1
0.75,0.5125000000000001,1
0.755,0.5125000000000001,1
0.76,0.5125000000000001,1
0.765,0.5125000000000001,1
0.77,0.5125000000000001,1
0.775,0.5125000000000001,1
0.78,0.5125000000000001,1
0.785,0.5125000000000001,1
0.79,0.5125000000000001,1
0.795,0.5125000000000001,1
0.8,0.5125000000000001,1
0.0,0.51875,1
0.005,0.51875,1
0.01,0.51875,1
0.015,0.51875,1
0.02,0.51875,1
0.025,0.51875,1
0.03,0.51875,1
0.035,0.51875,1
0.04,0.51875,1
0.045,0.51875,1
0.05,0.51875,1
0.055,0.51875,1
0.06,0.51875,1
0.065,0.51875,1
0.07,0.51875,1
0.075,0.51875,1
0.08,0.51875,1
0.085,0.51875,1
0.09,0.51875,1
0.095,0.51875,1
0.1,0.51875,1
0.105,0.51875,1
0.11,0.51875,1
0.115,0.51875,1
0.12,0.51875,1
0.125,0.51875,1
0.13,0.51875,1
0.135,0.51875,1
0.14,0.51875,1
0.145,0.51875,1
0.15,0.51875,1
0.155,0.51875,1
0.16,0.51875,1
0.165,0.51875,1
0.17,0.51875,1
0.17500000000000002,0.51875,1
0.18,0.51875,1
0.185,0.51875,1
0.19,0.51875,1
0.195,0.51875,1
0.2,0.51875,1
0.20500000000000002,0.51875,1
0.21,0.51875,1
0.215,0.51875,1
0.22,0.51875,1
0.225,0.51875,1
0.23,0.51875,1
0.23500000000000001,0.51875,1
0.24,0.51875,1
0.245,0.51875,1
0.25,0.51875,1
0.255,0.51875,1
0.26,0.51875,1
0.265,0.51875,1
0.27,0.51875,1
0.275,0.51875,1
0.28,0.51875,1
0.28500000000000003,0.51875,1
0.29,0.51875,1
0.295,0.51875,1
0.3,0.51875,1
0.305,0.51875,1
0.31,0.51875,1
0.315,0.51875,1
0.32,0.51875,1
0.325,0.51875,1
0.33,0.51875,1
0.335,0.51875,1
0.34,0.51875,1
0.34500000000000003,0.51875,1
0.35000000000000003,0.51875,1
0.355,0.51875,1
0.36,0.51875,1
0.365,0.51875,1
0.37,0.51875,1
0.375,0.51875,1
0.38,0.51875,1
0.385,0.51875,1
0.39,0.51875,1
0.395,0.51875,1
0.4,0.51875,1
0.405,0.51875,1
0.41000000000000003,0.51875,1
0.41500000000000004,0.51875,1
0.42,0.51875,1
0.425,0.51875,1
0.43,0.51875,1
0.435,0.51875,1
0.44,0.51875,1
0.445,0.51875,1
0.45,0.51875,1
0.455,0.51875,1
0.46,0.51875,1
0.465,0.51875,1
0.47000000000000003,0.51875,1
0.47500000000000003,0.51875,1
0.48,0.51875,1
0.485,0.51875,2
0.49,0.51875,2
0.495,0.51875,2
0.5,0.51875,grazing
0.505,0.51875,1
0.51,0.51875,1
0.515,0.51875,1
0.52,0.51875,1
0.525,0.51875,1
0.53,0.51875,1
0.535,0.51875,1
0.54,0.51875,1
0.545,0.51875,1
0.55,0.51875,1
0.555,0.51875,1
0.56,0.51875,1
0.5650000000000001,0.51875,1
0.5700000000000001,0.51875,1
0.5750000000000001,0.51875,1
0.58,0.51875,1
0.585,0.51875,1
0.59,0.51875,1
0.595,0.51875,1
0.6,0.51875,1
0.605,0.51875,1
0.61,0.51875,1
0.615,0.51875,1
0.62,0.51875,1
0.625,0.51875,1
0.63,0.51875,1
0.635,0.51875,1
0.64,0.51875,1
0.645,0.51875,1
0.65,0.51875,1
0.655,0.51875,1
0.66,0.51875,1
0.665,0.51875,1
0.67,0.51875,1
0.675,0.51875,1
0.68,0.51875,1
0.685,0.51875,1
0.6900000000000001,0.51875,1
0.6950000000000001,0.51875,1
0.7000000000000001,0.51875,1
0.705,0.51875,1
0.71,0.51875,1
0.715,0.51875,1
0.72,0.51875,1
0.725,0.51875,1
0.73,0.51875,1
0.735,0.51875,1
0.74,0.51875,1
0.745,0.51875,1
0.75,0.51875,1
0.755,0.51875,1
0.76,0.51875,1
0.765,0.51875,1
0.77,0.51875,1
0.775,0.51875,1
0.78,0.51875,1
0.785,0.51875,1
0.79,0.51875,1
0.795,0.51875,1
0.8,0.51875,1
0.0,0.525,1
0.005,0.525,1
0.01,0.525,1
0.015,0.525,1
0.02,0.525,1
0.025,0.525,1
0.03,0.525,1
0.035,0.525,1
0.04,0.525,1
0.045,0.525,1
0.05,0.525,1
0.055,0.525,1
0.06,0.525,1
0.065,0.525,1
0.07,0.525,1
0.075,0.525,1
0.08,0.525,1
0.085,0.525,1
0.09,0.525,1
0.095,0.525,1
0.1,0.525,1
0.105,0.525,1
0.11,0.525,1
0.115,0.525,1
0.12,0.525,1
0.125,0.525,1
0.13,0.525,1
0.135,0.525,1
0.14,0.525,1
0.145,0.525,1
0.15,0.525,1
0.155,0.525,1
0.16,0.525,1
0.165,0.525,1
0.17,0.525,1
0.17500000000000002,0.525,1
0.18,0.525,1
0.185,0.525,1
0.19,0.525,1
0.195,0.525,1
0.2,0.525,1
0.20500000000000002,0.525,1
0.21,0.525,1
0.215,0.525,1
0.22,0.525,1
0.225,0.525,1
0.23,0.525,1
0.23500000000000001,0.525,1
0.24,0.525,1
0.245,0.525,1
0.25,0.525,1
0.255,0.525,1
0.26,0.525,1
0.265,0.525,1
0.27,0.525,1
0.275,0.525,1
0.28,0.525,1
0.28500000000000003,0.525,1
0.29,0.525,1
0.295,0.525,1
0.3,0.525,1
0.305,0.525,1
0.31,0.525,1
0.315,0.525,1
0.32,0.525,1
0.325,0.525,1
0.33,0.525,1
0.335,0.525,1
0.34,0.525,1
0.34500000000000003,0.525,1
0.35000000000000003,0.525,1
0.355,0.525,1
0.36,0.525,1
0.365,0.525,1
0.37,0.525,1
0.375,0.525,1
0.38,0.525,1
0.385,0.525,1
0.39,0.525,1
0.395,0.525,1
0.4,0.525,1
0.405,0.525,1
0.41000000000000003,0.525,1
0.41500000000000004,0.525,1
0.42,0.525,1
0.425,0.525,1
0.43,0.525,1
0.435,0.525,1
0.44,0.525,1
0.445,0.525,1
0.45,0.525,1
0.455,0.525,1
0.46,0.525,1
0.465,0.525,1
0.47000000000000003,0.525,1
0.47500000000000003,0.525,grazing
0.48,0.525,2
0.485,0.525,2
0.49,0.525,2
0.495,0.525,2
0.5,0.525,grazing
0.505,0.525,1
0.51,0.525,1
0.515,0.525,1
0.52,0.525,1
0.525,0.525,1
0.53,0.525,1
0.535,0.525,1
0.54,0.525,1
0.545,0.525,1
0.55,0.525,1
0.555,0.525,1
0.56,0.525,1
0.5650000000000001,0.525,1
0.5700000000000001,0.525,1
0.5750000000000001,0.525,1
0.58,0.525,1
0.585,0.525,1
0.59,0.525,1
0.595,0.525,1
0.6,0.525,1
0.605,0.525,1
0.61,0.525,1
0.615,0.525,1
0.62,0.525,1
0.625,0.525,1
0.63,0.525,1
0.635,0.525,1
0.64,0.525,1
0.645,0.525,1
0.65,0.525,1
0.655,0.525,1
0.66,0.525,1
0.665,0.525,1
0.67,0.525,1
0.675,0.525,1
0.68,0.525,1
0.685,0.525,1
0.6900000000000001,0.525,1
0.6950000000000001,0.525,1
0.7000000000000001,0.525,1
0.705,0.525,1
0.71,0.525,1
0.715,0.525,1
0.72,0.525,1
0.725,0.525,1
0.73,0.525,1
0.735,0.525,1
0.74,0.525,1
0.745,0.525,1
0.75,0.525,1
0.755,0.525,1
0.76,0.525,1
0.765,0.525,1
0.77,0.525,1
0.775,0.525,1
0.78,0.525,1
0.785,0.525,1
0.79,0.525,1
0.795,0.525,1
0.8,0.525,1
0.0,0.53125,1
0.005,0.53125,1
0.01,0.53125,1
0.015,0.53125,1
0.02,0.53125,1
0.025,0.53125,1
0.03,0.53125,1
0.035,0.53125,1
0.04,0.53125,1
0.045,0.53125,1
0.05,0.53125,1
0.055,0.53125,1
0.06,0.53125,1
0.065,0.53125,1
0.07,0.53125,1
0.075,0.53125,1
0.08,0.53125,1
0.085,0.53125,1
0.09,0.53125,1
0.095,0.53125,1
0.1,0.53125,1
0.105,0.53125,1
0.11,0.53125,1
0.115,0.53125,1
0.12,0.53125,1
0.125,0.53125,1
0.13,0.53125,1
0.135,0.53125,1
0.14,0.53125,1
0.145,0.53125,1
0.15,0.53125,1
0.155,0.53125,1
0.16,0.53125,1
0.165,0.53125,1
0.17,0.53125,1
0.17500000000000002,0.53125,1
0.18,0.53125,1
0.185,0.53125,1
0.19,0.53125,1
0.195,0.53125,1
0.2,0.53125,1
0.20500000000000002,0.53125,1
0.21,0.53125,1
0.215,0.53125,1
0.22,0.53125,1
0.225,0.53125,1
0.23,0.53125,1
0.23500000000000001,0.53125,1
0.24,0.53125,1
0.245,0.53125,1
0.25,0.53125,1
0.255,0.53125,1
0.26,0.53125,1
0.265,0.53125,1
0.27,0.53125,1
0.275,0.53125,1
0.28,0.53125,1
0.28500000000000003,0.53125,1
0.29,0.53125,1
0.295,0.53125,1
0.3,0.53125,1
0.305,0.53125,1
0.31,0.53125,1
0.315,0.53125,1
0.32,0.53125,1
0.325,0.53125,1
0.33,0.53125,1
0.335,0.53125,1
0.34,0.53125,1
0.34500000000000003,0.53125,1
0.35000000000000003,0.53125,1
0.355,0.53125,1
0.36,0.53125,1
0.365,0.53125,1
0.37,0.53125,1
0.375,0.53125,1
0.38,0.53125,1
0.385,0.53125,1
0.39,0.53125,1
0.395,0.53125,1
0.4,0.53125,1
0.405,0.53125,1
0.41000000000000003,0.53125,1
0.41500000000000004,0.53125,1
0.42,0.53125,1
0.425,0.53125,1
0.43,0.53125,1
0.435,0.53125,1
0.44,0.53125,1
0.445,0.53125,1
0.45,0.53125,1
0.455,0.53125,1
0.46,0.53125,1
0.465,0.53125,1
0.47000000000000003,0.53125,2
0.47500000000000003,0.53125,2
0.48,0.53125,2
0.485,0.53125,2
0.49,0.53125,2
0.495,0.53125,2
0.5,0.53125,grazing
0.505,0.53125,1
0.51,0.53125,1
0.515,0.53125,1
0.52,0.53125,1
0.525,0.53125,1
0.53,0.53125,1
0.535,0.53125,1
0.54,0.53125,1
0.545,0.53125,1
0.55,0.53125,1
0.555,0.53125,1
0.56,0.53125,1
0.5650000000000001,0.53125,1
0.5700000000000001,0.53125,1
0.5750000000000001,0.53125,1
0.58,0.53125,1
0.585,0.53125,1
0.59,0.53125,1
0.595,0.53125,1
0.6,0.53125,1
0.605,0.53125,1
0.61,0.53125,1
0.615,0.53125,1
0.62,0.53125,1
0.625,0.53125,1
0.63,0.53125,1
0.635,0.53125,1
0.64,0.53125,1
0.645,0.53125,1
0.65,0.53125,1
0.655,0.53125,1
0.66,0.53125,1
0.665,0.53125,1
0.67,0.53125,1
0.675,0.53125,1
0.68,0.53125,1
0.685,0.53125,1
0.6900000000000001,0.53125,1
0.6950000000000001,0.53125,1
0.7000000000000001,0.53125,1
0.705,0.53125,1
0.71,0.53125,1
0.715,0.53125,1
0.72,0.53125,1
0.725,0.53125,1
0.73,0.53125,1
0.735,0.53125,1
0.74,0.53125,1
0.745,0.53125,1
0.75,0.53125,1
0.755,0.53125,1
0.76,0.53125,1
0.765,0.53125,1
0.77,0.53125,1
0.775,0.53125,1
0.78,0.53125,1
0.785,0.53125,1
0.79,0.53125,1
0.795,0.53125,1
0.8,0.53125,1
0.0,0.5375,1
0.005,0.5375,1
0.01,0.5375,1
0.015,0.5375,1
0.02,0.5375,1
0.025,0.5375,1
0.03,0.5375,1
0.035,0.5375,1
0.04,0.5375,1
0.045,0.5375,1
0.05,0.5375,1
0.055,0.5375,1
0.06,0.5375,1
0.065,0.5375,1
0.07,0.5375,1
0.075,0.5375,1
0.08,0.5375,1
0.085,0.5375,1
0.09,0.5375,1
0.095,0.5375,1
0.1,0.5375,1
0.105,0.5375,1
0.11,0.5375,1
0.115,0.5375,1
0.12,0.5375,1
0.125,0.5375,1
0.13,0.5375,1
0.135,0.5375,1
0.14,0.5375,1
0.145,0.5375,1
0.15,0.5375,1
0.155,0.5375,1
0.16,0.5375,1
0.165,0.5375,1
0.17,0.5375,1
0.17500000000000002,0.5375,1
0.18,0.5375,1
0.185,0.5375,1
0.19,0.5375,1
0.195,0.5375,1
0.2,0.5375,1
0.20500000000000002,0.5375,1
0.21,0.5375,1
0.215,0.5375,1
0.22,0.5375,1
0.225,0.5375,1
0.23,0.5375,1
0.23500000000000001,0.5375,1
0.24,0.5375,1
0.245,0.5375,1
0.25,0.5375,1
0.255,0.5375,1
0.26,0.5375,1
0.265,0.5375,1
0.27,0.5375,1
0.275,0.5375,1
0.28,0.5375,1
0.28500000000000003,0.5375,1
0.29,0.5375,1
0.295,0.5375,1
0.3,0.5375,1
0.305,0.5375,1
0.31,0.5375,1
0.315,0.5375,1
0.32,0.5375,1
0.325,0.5375,1
0.33,0.5375,1
0.335,0.5375,1
0.34,0.5375,1
0.34500000000000003,0.5375,1
0.35000000000000003,0.5375,1
0.355,0.5375,1
0.36,0.5375,1
0.365,0.5375,1
0.37,0.5375,1
0.375,0.5375,1
0.38,0.5375,1
0.385,0.5375,1
0.39,0.5375,1
0.395,0.5375,1
0.4,0.5375,1
0.405,0.5375,1
0.41000000000000003,0.5375,1
0.41500000000000004,0.5375,1
0.42,0.5375,1
0.425,0.5375,1
0.43,0.5375,1
0.435,0.5375,1
0.44,0.5375,1
0.445,0.5375,1
0.45,0.5375,1
0.455,0.5375,1
0.46,0.5375,1
0.465,0.5375,2
0.47000000000000003,0.5375,2
0.47500000000000003,0.5375,2
0.48,0.5375,2
0.485,0.5375,2
0.49,0.5375,2
0.495,0.5375,2
0.5,0.5375,grazing
0.505,0.5375,1
0.51,0.5375,1
0.515,0.5375,1
0.52,0.5375,1
0.525,0.5375,1
0.53,0.5375,1
0.535,0.5375,1
0.54,0.5375,1
0.545,0.5375,1
0.55,0.5375,1
0.555,0.5375,1
0.56,0.5375,1
0.5650000000000001,0.5375,1
0.5700000000000001,0.5375,1
0.5750000000000001,0.5375,1
0.58,0.5375,1
0.585,0.5375,1
0.59,0.5375,1
0.595,0.5375,1
0.6,0.5375,1
0.605,0.5375,1
0.61,0.5375,1
0.615,0.5375,1
0.62,0.5375,1
0.625,0.5375,1
0.63,0.5375,1
0.635,0.5375,1
0.64,0.5375,1
0.645,0.5375,1
0.65,0.5375,1
0.655,0.5375,1
0.66,0.5375,1
0.665,0.5375,1
0.67,0.5375,1
0.675,0.5375,1
0.68,0.5375,1
0.685,0.5375,1
0.6900000000000001,0.5375,1
0.6950000000000001,0.5375,1
0.7000000000000001,0.5375,1
0.705,0.5375,1
0.71,0.5375,1
0.715,0.5375,1
0.72,0.5375,1
0.725,0.5375,1
0.73,0.5375,1
0.735,0.5375,1
0.74,0.5375,1
0.745,0.5375,1
0.75,0.5375,1
0.755,0.5375,1
0.76,0.5375,1
0.765,0.5375,1
0.77,0.5375,1
0.775,0.5375,1
0.78,0.5375,1
0.785,0.5375,1
0.79,0.5375,1
0.795,0.5375,1
0.8,0.5375,1
0.0,0.5437500000000001,1
0.005,0.5437500000000001,1
0.01,0.5437500000000001,1
0.015,0.5437500000000001,1
0.02,0.5437500000000001,1
0.025,0.5437500000000001,1
0.03,0.5437500000000001,1
0.035,0.5437500000000001,1
0.04,0.5437500000000001,1
0.045,0.5437500000000001,1
0.05,0.5437500000000001,1
0.055,0.5437500000000001,1
0.06,0.5437500000000001,1
0.065,0.5437500000000001,1
0.07,0.5437500000000001,1
0.075,0.5437500000000001,1
0.08,0.5437500000000001,1
0.085,0.5437500000000001,1
0.09,0.5437500000000001,1
0.095,0.5437500000000001,1
0.1,0.5437500000000001,1
0.105,0.5437500000000001,1
0.11,0.5437500000000001,1
0.115,0.5437500000000001,1
0.12,0.5437500000000001,1
0.125,0.5437500000000001,1
0.13,0.5437500000000001,1
0.135,0.5437500000000001,1
0.14,0.5437500000000001,1
0.145,0.5437500000000001,1
0.15,0.5437500000000001,1
0.155,0.5437500000000001,1
0.16,0.5437500000000001,1
0.165,0.5437500000000001,1
0.17,0.5437500000000001,1
0.17500000000000002,0.5437500000000001,1
0.18,0.5437500000000001,1
0.185,0.5437500000000001,1
0.19,0.5437500000000001,1
0.195,0.5437500000000001,1
0.2,0.5437500000000001,1
0.20500000000000002,0.5437500000000001,1
0.21,0.5437500000000001,1
0.215,0.5437500000000001,1
0.22,0.5437500000000001,1
0.225,0.5437500000000001,1
0.23,0.5437500000000001,1
0.23500000000000001,0.5437500000000001,1
0.24,0.5437500000000001,1
0.245,0.5437500000000001,1
0.25,0.5437500000000001,1
0.255,0.5437500000000001,1
0.26,0.5437500000000001,1
0.265,0.5437500000000001,1
0.27,0.5437500000000001,1
0.275,0.5437500000000001,1
0.28,0.5437500000000001,1
0.28500000000000003,0.5437500000000001,1
0.29,0.5437500000000001,1
0.295,0.5437500000000001,1
0.3,0.5437500000000001,1
0.305,0.5437500000000001,1
0.31,0.5437500000000001,1
0.315,0.5437500000000001,1
0.32,0.5437500000000001,1
0.325,0.5437500000000001,1
0.33,0.5437500000000001,1
0.335,0.5437500000000001,1
0.34,0.5437500000000001,1
0.34500000000000003,0.5437500000000001,1
0.35000000000000003,0.5437500000000001,1
0.355,0.5437500000000001,1
0.36,0.5437500000000001,1
0.365,0.5437500000000001,1
0.37,0.5437500000000001,1
0.375,0.5437500000000001,1
0.38,0.5437500000000001,1
0.385,0.5437500000000001,1
0.39,0.5437500000000001,1
0.395,0.5437500000000001,1
0.4,0.5437500000000001,1
0.405,0.5437500000000001,1
0.41000000000000003,0.5437500000000001,1
0.41500000000000004,0.5437500000000001,1
0.42,0.5437500000000001,1
0.425,0.5437500000000001,1
0.43,0.5437500000000001,1
0.435,0.5437500000000001,1
0.44,0.5437500000000001,1
0.445,0.5437500000000001,1
0.45,0.5437500000000001,1
0.455,0.5437500000000001,1
0.46,0.5437500000000001,2
0.465,0.5437500000000001,2
0.47000000000000003,0.5437500000000001,2
0.47500000000000003,0.5437500000000001,2
0.48,0.5437500000000001,2
0.485,0.5437500000000001,2
0.49,0.5437500000000001,2
0.495,0.5437500000000001,2
0.5,0.5437500000000001,grazing
0.505,0.5437500000000001,1
0.51,0.5437500000000001,1
0.515,0.5437500000000001,1
0.52,0.5437500000000001,1
0.525,0.5437500000000001,1
0.53,0.5437500000000001,1
0.535,0.5437500000000001,1
0.54,0.5437500000000001,1
0.545,0.5437500000000001,1
0.55,0.5437500000000001,1
0.555,0.5437500000000001,1
0.56,0.5437500000000001,1
0.5650000000000001,0.5437500000000001,1
0.5700000000000001,0.5437500000000001,1
0.5750000000000001,0.5437500000000001,1
0.58,0.5437500000000001,1
0.585,0.5437500000000001,1
0.59,0.5437500000000001,1
0.595,0.5437500000000001,1
0.6,0.5437500000000001,1
0.605,0.5437500000000001,1
0.61,0.5437500000000001,1
0.615,0.5437500000000001,1
0.62,0.5437500000000001,1
0.625,0.5437500000000001,1
0.63,0.5437500000000001,1
0.635,0.5437500000000001,1
0.64,0.5437500000000001,1
0.645,0.5437500000000001,1
0.65,0.5437500000000001,1
0.655,0.5437500000000001,1
0.66,0.5437500000000001,1
0.665,0.5437500000000001,1
0.67,0.5437500000000001,1
0.675,0.5437500000000001,1
0.68,0.5437500000000001,1
0.685,0.5437500000000001,1
0.6900000000000001,0.5437500000000001,1
0.6950000000000001,0.5437500000000001,1
0.7000000000000001,0.5437500000000001,1
0.705,0.5437500000000001,1
0.71,0.5437500000000001,1
0.715,0.5437500000000001,1
0.72,0.5437500000000001,1
0.725,0.5437500000000001,1
0.73,0.5437500000000001,1
0.735,0.5437500000000001,1
0.74,0.5437500000000001,1
0.745,0.5437500000000001,1
0.75,0.5437500000000001,1
0.755,0.5437500000000001,1
0.76,0.5437500000000001,1
0.765,0.5437500000000001,1
0.77,0.5437500000000001,1
0.775,0.5437500000000001,1
0.78,0.5437500000000001,1
0.785,0.5437500000000001,1
0.79,0.5437500000000001,1
0.795,0.5437500000000001,1
0.8,0.5437500000000001,1
0.0,0.55,1
0.005,0.55,1
0.01,0.55,1
0.015,0.55,1
0.02,0.55,1
0.025,0.55,1
0.03,0.55,1
0.035,0.55,1
0.04,0.55,1
0.045,0.55,1
0.05,0.55,1
0.055,0.55,1
0.06,0.55,1
0.065,0.55,1
0.07,0.55,1
0.075,0.55,1
0.08,0.55,1
0.085,0.55,1
0.09,0.55,1
0.095,0.55,1
0.1,0.55,1
0.105,0.55,1
0.11,0.55,1
0.115,0.55,1
0.12,0.55,1
0.125,0.55,1
0.13,0.55,1
0.135,0.55,1
0.14,0.55,1
0.145,0.55,1
0.15,0.55,1
0.155,0.55,1
0.16,0.55,1
0.165,0.55,1
0.17,0.55,1
0.17500000000000002,0.55,1
0.18,0.55,1
0.185,0.55,1
0.19,0.55,1
0.195,0.55,1
0.2,0.55,1
0.20500000000000002,0.55,1
0.21,0.55,1
0.215,0.55,1
0.22,0.55,1
0.225,0.55,1
0.23,0.55,1
0.23500000000000001,0.55,1
0.24,0.55,1
0.245,0.55,1
0.25,0.55,1
0.255,0.55,1
0.26,0.55,1
0.265,0.55,1
0.27,0.55,1
0.275,0.55,1
0.28,0.55,1
0.28500000000000003,0.55,1
0.29,0.55,1
0.295,0.55,1
0.3,0.55,1
0.305,0.55,1
0.31,0.55,1
0.315,0.55,1
0.32,0.55,1
0.325,0.55,1
0.33,0.55,1
0.335,0.55,1
0.34,0.55,1
0.34500000000000003,0.55,1
0.35000000000000003,0.55,1
0.355,0.55,1
0.36,0.55,1
0.365,0.55,1
0.37,0.55,1
0.375,0.55,1
0.38,0.55,1
0.385,0.55,1
0.39,0.55,1
0.395,0.55,1
0.4,0.55,1
0.405,0.55,1
0.41000000000000003,0.55,1
0.41500000000000004,0.55,1
0.42,0.55,1
0.425,0.55,1
0.43,0.55,1
0.435,0.55,1
0.44,0.55,1
0.445,0.55,1
0.45,0.55,grazing
0.455,0.55,2
0.46,0.55,2
0.465,0.55,2
0.47000000000000003,0.55,2
0.47500000000000003,0.55,2
0.48,0.55,2
0.485,0.55,2
0.49,0.55,2
0.495,0.55,2
0.5,0.55,grazing
0.505,0.55,1
0.51,0.55,1
0.515,0.55,1
0.52,0.55,1
0.525,0.55,1
0.53,0.55,1
0.535,0.55,1
0.54,0.55,1
0.545,0.55,1
0.55,0.55,1
0.555,0.55,1
0.56,0.55,1
0.5650000000000001,0.55,1
0.5700000000000001,0.55,1
0.5750000000000001,0.55,1
0.58,0.55,1
0.585,0.55,1
0.59,0.55,1
0.595,0.55,1
0.6,0.55,1
0.605,0.55,1
0.61,0.55,1
0.615,0.55,1
0.62,0.55,1
0.625,0.55,1
0.63,0.55,1
0.635,0.55,1
0.64,0.55,1
0.645,0.55,1
0.65,0.55,1
0.655,0.55,1
0.66,0.55,1
0.665,0.55,1
0.67,0.55,1
0.675,0.55,1
0.68,0.55,1
0.685,0.55,1
0.6900000000000001,0.55,1
0.6950000000000001,0.55,1
0.7000000000000001,0.55,1
0.705,0.55,1
0.71,0.55,1
0.715,0.55,1
0.72,0.55,1
0.725,0.55,1
0.73,0.55,1
0.735,0.55,1
0.74,0.55,1
0.745,0.55,1
0.75,0.55,1
0.755,0.55,1
0.76,0.55,1
0.765,0.55,1
0.77,0.55,1
0.775,0.55,1
0.78,0.55,1
0.785,0.55,1
0.79,0.55,1
0.795,0.55,1
0.8,0.55,1
0.0,0.55625,1
0.005,0.55625,1
0.01,0.55625,1
0.015,0.55625,1
0.02,0.55625,1
0.025,0.55625,1
0.03,0.55625,1
0.035,0.55625,1
0.04,0.55625,1
0.045,0.55625,1
0.05,0.55625,1
0.055,0.55625,1
0.06,0.55625,1
0.065,0.55625,1
0.07,0.55625,1
0.075,0.55625,1
0.08,0.55625,1
0.085,0.55625,1
0.09,0.55625,1
0.095,0.55625,1
0.1,0.55625,1
0.105,0.55625,1
0.11,0.55625,1
0.115,0.55625,1
0.12,0.55625,1
0.125,0.55625,1
0.13,0.55625,1
0.135,0.55625,1
0.14,0.55625,1
0.145,0.55625,1
0.15,0.55625,1
0.155,0.55625,1
0.16,0.55625,1
0.165,0.55625,1
0.17,0.55625,1
0.17500000000000002,0.55625,1
0.18,0.55625,1
0.185,0.55625,1
0.19,0.55625,1
0.195,0.55625,1
0.2,0.55625,1
0.20500000000000002,0.55625,1
0.21,0.55625,1
0.215,0.55625,1
0.22,0.55625,1
0.225,0.55625,1
0.23,0.55625,1
0.23500000000000001,0.55625,1
0.24,0.55625,1
0.245,0.55625,1
0.25,0.55625,1
0.255,0.55625,1
0.26,0.55625,1
0.265,0.55625,1
0.27,0.55625,1
0.275,0.55625,1
0.28,0.55625,1
0.28500000000000003,0.55625,1
0.29,0.55625,1
0.295,0.55625,1
0.3,0.55625,1
0.305,0.55625,1
0.31,0.55625,1
0.315,0.55625,1
0.32,0.55625,1
0.325,0.55625,1
0.33,0.55625,1
0.335,0.55625,1
0.34,0.55625,1
0.34500000000000003,0.55625,1
0.35000000000000003,0.55625,1
0.355,0.55625,1
0.36,0.55625,1
0.365,0.55625,1
0.37,0.55625,1
0.375,0.55625,1
0.38,0.55625,1
0.385,0.55625,1
0.39,0.55625,1
0.395,0.55625,1
0.4,0.55625,1
0.405,0.55625,1
0.41000000000000003,0.55625,1
0.41500000000000004,0.55625,1
0.42,0.55625,1
0.425,0.55625,1
0.43,0.55625,1
0.435,0.55625,1
0.44,0.55625,1
0.445,0.55625,2
0.45,0.55625,2
0.455,0.55625,2
0.46,0.55625,2
0.465,0.55625,2
0.47000000000000003,0.55625,2
0.47500000000000003,0.55625,2
0.48,0.55625,2
0.485,0.55625,2
0.49,0.55625,2
0.495,0.55625,2
0.5,0.55625,grazing
0.505,0.55625,1
0.51,0.55625,1
0.515,0.55625,1
0.52,0.55625,1
0.525,0.55625,1
0.53,0.55625,1
0.535,0.55625,1
0.54,0.55625,1
0.545,0.55625,1
0.55,0.55625,1
0.555,0.55625,1
0.56,0.55625,1
0.5650000000000001,0.55625,1
0.5700000000000001,0.55625,1
0.5750000000000001,0.55625,1
0.58,0.55625,1
0.585,0.55625,1
0.59,0.55625,1
0.595,0.55625,1
0.6,0.55625,1
0.605,0.55625,1
0.61,0.55625,1
0.615,0.55625,1
0.62,0.55625,1
0.625,0.55625,1
0.63,0.55625,1
0.635,0.55625,1
0.64,0.55625,1
0.645,0.55625,1
0.65,0.55625,1
0.655,0.55625,1
0.66,0.55625,1
0.665,0.55625,1
0.67,0.55625,1
0.675,0.55625,1
0.68,0.55625,1
0.685,0.55625,1
0.6900000000000001,0.55625,1
0.6950000000000001,0.55625,1
0.7000000000000001,0.55625,1
0.705,0.55625,1
0.71,0.55625,1
0.715,0.55625,1
0.72,0.55625,1
0.725,0.55625,1
0.73,0.55625,1
0.735,0.55625,1
0.74,0.55625,1
0.745,0.55625,1
0.75,0.55625,1
0.755,0.55625,1
0.76,0.55625,1
0.765,0.55625,1
0.77,0.55625,1
0.775,0.55625,1
0.78,0.55625,1
0.785,0.55625,1
0.79,0.55625,1
0.795,0.55625,1
0.8,0.55625,1
0.0,0.5625,1
0.005,0.5625,1
0.01,0.5625,1
0.015,0.5625,1
0.02,0.5625,1
0.025,0.5625,1
0.03,0.5625,1
0.035,0.5625,1
0.04,0.5625,1
0.045,0.5625,1
0.05,0.5625,1
0.055,0.5625,1
0.06,0.5625,1
0.065,0.5625,1
0.07,0.5625,1
0.075,0.5625,1
0.08,0.5625,1
0.085,0.5625,1
0.09,0.5625,1
0.095,0.5625,1
0.1,0.5625,1
0.105,0.5625,1
0.11,0.5625,1
0.115,0.5625,1
0.12,0.5625,1
0.125,0.5625,1
0.13,0.5625,1
0.135,0.5625,1
0.14,0.5625,1
0.145,0.5625,1
0.15,0.5625,1
0.155,0.5625,1
0.16,0.5625,1
0.165,0.5625,1
0.17,0.5625,1
0.17500000000000002,0.5625,1
0.18,0.5625,1
0.185,0.5625,1
0.19,0.5625,1
0.195,0.5625,1
0.2,0.5625,1
0.20500000000000002,0.5625,1
0.21,0.5625,1
0.215,0.5625,1
0.22,0.5625,1
0.225,0.5625,1
0.23,0.5625,1
0.23500000000000001,0.5625,1
0.24,0.5625,1
0.245,0.5625,1
0.25,0.5625,1
0.255,0.5625,1
0.26,0.5625,1
0.265,0.5625,1
0.27,0.5625,1
0.275,0.5625,1
0.28,0.5625,1
0.28500000000000003,0.5625,1
0.29,0.5625,1
0.295,0.5625,1
0.3,0.5625,1
0.305,0.5625,1
0.31,0.5625,1
0.315,0.5625,1
0.32,0.5625,1
0.325,0.5625,1
0.33,0.5625,1
0.335,0.5625,1
0.34,0.5625,1
0.34500000000000003,0.5625,1
0.35000000000000003,0.5625,1
0.355,0.5625,1
0.36,0.5625,1
0.365,0.5625,1
0.37,0.5625,1
0.375,0.5625,1
0.38,0.5625,1
0.385,0.5625,1
0.39,0.5625,1
0.395,0.5625,1
0.4,0.5625,1
0.405,0.5625,1
0.41000000000000003,0.5625,1
0.41500000000000004,0.5625,1
0.42,0.5625,1
0.425,0.5625,1
0.43,0.5625,1
0.435,0.5625,1
0.44,0.5625,2
0.445,0.5625,2
0.45,0.5625,2
0.455,0.5625,2
0.46,0.5625,2
0.465,0.5625,2
0.47000000000000003,0.5625,2
0.47500000000000003,0.5625,2
0.48,0.5625,2
0.485,0.5625,2
0.49,0.5625,2
0.495,0.5625,2
0.5,0.5625,grazing
0.505,0.5625,1
0.51,0.5625,1
0.515,0.5625,1
0.52,0.5625,1
0.525,0.5625,1
0.53,0.5625,1
0.535,0.5625,1
0.54,0.5625,1
0.545,0.5625,1
0.55,0.5625,1
0.555,0.5625,1
0.56,0.5625,1
0.5650000000000001,0.5625,1
0.5700000000000001,0.5625,1
0.5750000000000001,0.5625,1
0.58,0.5625,1
0.585,0.5625,1
0.59,0.5625,1
0.595,0.5625,1
0.6,0.5625,1
0.605,0.5625,1
0.61,0.5625,1
0.615,0.5625,1
0.62,0.5625,1
0.625,0.5625,1
0.63,0.5625,1
0.635,0.5625,1
0.64,0.5625,1
0.645,0.5625,1
0.65,0.5625,1
0.655,0.5625,1
0.66,0.5625,1
0.665,0.5625,1
0.67,0.5625,1
0.675,0.5625,1
0.68,0.5625,1
0.685,0.5625,1
0.6900000000000001,0.5625,1
0.6950000000000001,0.5625,1
0.7000000000000001,0.5625,1
0.705,0.5625,1
0.71,0.5625,1
0.715,0.5625,1
0.72,0.5625,1
0.725,0.5625,1
0.73,0.5625,1
0.735,0.5625,1
0.74,0.5625,1
0.745,0.5625,1
0.75,0.5625,1
0.755,0.5625,1
0.76,0.5625,1
0.765,0.5625,1
0.77,0.5625,1
0.775,0.5625,1
0.78,0.5625,1
0.785,0.5625,1
0.79,0.5625,1
0.795,0.5625,1
0.8,0.5625,1
0.0,0.56875,1
0.005,0.56875,1
0.01,0.56875,1
0.015,0.56875,1
0.02,0.56875,1
0.025,0.56875,1
0.03,0.56875,1
0.035,0.56875,1
0.04,0.56875,1
0.045,0.56875,1
0.05,0.56875,1
0.055,0.56875,1
0.06,0.56875,1
0.065,0.56875,1
0.07,0.56875,1
0.075,0.56875,1
0.08,0.56875,1
0.085,0.56875,1
0.09,0.56875,1
0.095,0.56875,1
0.1,0.56875,1
0.105,0.56875,1
0.11,0.56875,1
0.115,0.56875,1
0.12,0.56875,1
0.125,0.56875,1
0.13,0.56875,1
0.135,0.56875,1
0.14,0.56875,1
0.145,0.56875,1
0.15,0.56875,1
0.155,0.56875,1
0.16,0.56875,1
0.165,0.56875,1
0.17,0.56875,1
0.17500000000000002,0.56875,1
0.18,0.56875,1
0.185,0.56875,1
0.19,0.56875,1
0.195,0.56875,1
0.2,0.56875,1
0.20500000000000002,0.56875,1
0.21,0.56875,1
0.215,0.56875,1
0.22,0.56875,1
0.225,0.56875,1
0.23,0.56875,1
0.23500000000000001,0.56875,1
0.24,0.56875,1
0.245,0.56875,1
0.25,0.56875,1
0.255,0.56875,1
0.26,0.56875,1
0.265,0.56875,1
0.27,0.56875,1
0.275,0.56875,1
0.28,0.56875,1
0.28500000000000003,0.56875,1
0.29,0.56875,1
0.295,0.56875,1
0.3,0.56875,1
0.305,0.56875,1
0.31,0.56875,1
0.315,0.56875,1
0.32,0.56875,1
0.325,0.56875,1
0.33,0.56875,1
0.335,0.56875,1
0.34,0.56875,1
0.34500000000000003,0.56875,1
0.35000000000000003,0.56875,1
0.355,0.56875,1
0.36,0.56875,1
0.365,0.56875,1
0.37,0.56875,1
0.375,0.56875,1
0.38,0.56875,1
0.385,0.56875,1
0.39,0.56875,1
0.395,0.56875,1
0.4,0.56875,1
0.405,0.56875,1
0.41000000000000003,0.56875,1
0.41500000000000004,0.56875,1
0.42,0.56875,1
0.425,0.56875,1
0.43,0.56875,1
0.435,0.56875,2
0.44,0.56875,2
0.445,0.56875,2
0.45,0.56875,2
0.455,0.56875,2
0.46,0.56875,2
0.465,0.56875,2
0.47000000000000003,0.56875,2
0.47500000000000003,0.56875,2
0.48,0.56875,2
0.485,0.56875,2
0.49,0.56875,2
0.495,0.56875,2
0.5,0.56875,grazing
0.505,0.56875,1
0.51,0.56875,1
0.515,0.56875,1
0.52,0.56875,1
0.525,0.56875,1
0.53,0.56875,1
0.535,0.56875,1
0.54,0.56875,1
0.545,0.56875,1
0.55,0.56875,1
0.555,0.56875,1
0.56,0.56875,1
0.5650000000000001,0.56875,1
0.5700000000000001,0.56875,1
0.5750000000000001,0.56875,1
0.58,0.56875,1
0.585,0.56875,1
0.59,0.56875,1
0.595,0.56875,1
0.6,0.56875,1
0.605,0.56875,1
0.61,0.56875,1
0.615,0.56875,1
0.62,0.56875,1
0.625,0.56875,1
0.63,0.56875,1
0.635,0.56875,1
0.64,0.56875,1
0.645,0.56875,1
0.65,0.56875,1
0.655,0.56875,1
0.66,0.56875,1
0.665,0.56875,1
0.67,0.56875,1
0.675,0.56875,1
0.68,0.56875,1
0.685,0.56875,1
0.6900000000000001,0.56875,1
0.6950000000000001,0.56875,1
0.7000000000000001,0.56875,1
0.705,0.56875,1
0.71,0.56875,1
0.715,0.56875,1
0.72,0.56875,1
0.725,0.56875,1
0.73,0.56875,1
0.735,0.56875,1
0.74,0.56875,1
0.745,0.56875,1
0.75,0.56875,1
0.755,0.56875,1
0.76,0.56875,1
0.765,0.56875,1
0.77,0.56875,1
0.775,0.56875,1
0.78,0.56875,1
0.785,0.56875,1
0.79,0.56875,1
0.795,0.56875,1
0.8,0.56875,1
0.0,0.5750000000000001,1
0.005,0.5750000000000001,1
0.01,0.5750000000000001,1
0.015,0.5750000000000001,1
0.02,0.5750000000000001,1
0.025,0.5750000000000001,1
0.03,0.5750000000000001,1
0.035,0.5750000000000001,1
0.04,0.5750000000000001,1
0.045,0.5750000000000001,1
0.05,0.5750000000000001,1
0.055,0.5750000000000001,1
0.06,0.5750000000000001,1
0.065,0.5750000000000001,1
0.07,0.5750000000000001,1
0.075,0.5750000000000001,1
0.08,0.5750000000000001,1
0.085,0.5750000000000001,1
0.09,0.5750000000000001,1
0.095,0.5750000000000001,1
0.1,0.5750000000000001,1
0.105,0.5750000000000001,1
0.11,0.5750000000000001,1
0.115,0.5750000000000001,1
0.12,0.5750000000000001,1
0.125,0.5750000000000001,1
0.13,0.5750000000000001,1
0.135,0.5750000000000001,1
0.14,0.5750000000000001,1
0.145,0.5750000000000001,1
0.15,0.5750000000000001,1
0.155,0.5750000000000001,1
0.16,0.5750000000000001,1
0.165,0.5750000000000001,1
0.17,0.5750000000000001,1
0.17500000000000002,0.5750000000000001,1
0.18,0.5750000000000001,1
0.185,0.5750000000000001,1
0.19,0.5750000000000001,1
0.195,0.5750000000000001,1
0.2,0.5750000000000001,1
0.20500000000000002,0.5750000000000001,1
0.21,0.5750000000000001,1
0.215,0.5750000000000001,1
0.22,0.5750000000000001,1
0.225,0.5750000000000001,1
0.23,0.5750000000000001,1
0.23500000000000001,0.5750000000000001,1
0.24,0.5750000000000001,1
0.245,0.5750000000000001,1
0.25,0.5750000000000001,1
0.255,0.5750000000000001,1
0.26,0.5750000000000001,1
0.265,0.5750000000000001,1
0.27,0.5750000000000001,1
0.275,0.5750000000000001,1
0.28,0.5750000000000001,1
0.28500000000000003,0.5750000000000001,1
0.29,0.5750000000000001,1
0.295,0.5750000000000001,1
0.3,0.5750000000000001,1
0.305,0.5750000000000001,1
0.31,0.5750000000000001,1
0.315,0.5750000000000001,1
0.32,0.5750000000000001,1
0.325,0.5750000000000001,1
0.33,0.5750000000000001,1
0.335,0.5750000000000001,1
0.34,0.5750000000000001,1
0.34500000000000003,0.5750000000000001,1
0.35000000000000003,0.5750000000000001,1
0.355,0.5750000000000001,1
0.36,0.5750000000000001,1
0.365,0.5750000000000001,1
0.37,0.5750000000000001,1
0.375,0.5750000000000001,1
0.38,0.5750000000000001,1
0.385,0.5750000000000001,1
0.39,0.5750000000000001,1
0.395,0.5750000000000001,1
0.4,0.5750000000000001,1
0.405,0.5750000000000001,1
0.41000000000000003,0.5750000000000001,1
0.41500000000000004,0.5750000000000001,1
0.42,0.5750000000000001,1
0.425,0.5750000000000001,grazing
0.43,0.5750000000000001,2
0.435,0.5750000000000001,2
0.44,0.5750000000000001,2
0.445,0.5750000000000001,2
0.45,0.5750000000000001,2
0.455,0.5750000000000001,2
0.46,0.5750000000000001,2
0.465,0.5750000000000001,2
0.47000000000000003,0.5750000000000001,2
0.47500000000000003,0.5750000000000001,2
0.48,0.5750000000000001,2
0.485,0.5750000000000001,2
0.49,0.5750000000000001,2
0.495,0.5750000000000001,2
0.5,0.5750000000000001,grazing
0.505,0.5750000000000001,1
0.51,0.5750000000000001,1
0.515,0.5750000000000001,1
0.52,0.5750000000000001,1
0.525,0.5750000000000001,1
0.53,0.5750000000000001,1
0.535,0.5750000000000001,1
0.54,0.5750000000000001,1
0.545,0.5750000000000001,1
0.55,0.5750000000000001,1
0.555,0.5750000000000001,1
0.56,0.5750000000000001,1
0.5650000000000001,0.5750000000000001,1
0.5700000000000001,0.5750000000000001,1
0.5750000000000001,0.5750000000000001,1
0.58,0.5750000000000001,1
0.585,0.5750000000000001,1
0.59,0.5750000000000001,1
0.595,0.5750000000000001,1
0.6,0.5750000000000001,1
0.605,0.5750000000000001,1
0.61,0.5750000000000001,1
0.615,0.5750000000000001,1
0.62,0.5750000000000001,1
0.625,0.5750000000000001,1
0.63,0.5750000000000001,1
0.635,0.5750000000000001,1
0.64,0.5750000000000001,1
0.645,0.5750000000000001,1
0.65,0.5750000000000001,1
0.655,0.5750000000000001,1
0.66,0.5750000000000001,1
0.665,0.5750000000000001,1
0.67,0.5750000000000001,1
0.675,0.5750000000000001,1
0.68,0.5750000000000001,1
0.685,0.5750000000000001,1
0.6900000000000001,0.5750000000000001,1
0.6950000000000001,0.5750000000000001,1
0.7000000000000001,0.5750000000000001,1
0.705,0.5750000000000001,1
0.71,0.5750000000000001,1
0.715,0.5750000000000001,1
0.72,0.5750000000000001,1
0.725,0.5750000000000001,1
0.73,0.5750000000000001,1
0.735,0.5750000000000001,1
0.74,0.5750000000000001,1
0.745,0.5750000000000001,1
0.75,0.5750000000000001,1
0.755,0.5750000000000001,1
0.76,0.5750000000000001,1
0.765,0.5750000000000001,1
0.77,0.5750000000000001,1
0.775,0.5750000000000001,1
0.78,0.5750000000000001,1
0.785,0.5750000000000001,1
0.79,0.5750000000000001,1
0.795,0.5750000000000001,1
0.8,0.5750000000000001,1
0.0,0.58125,1
0.005,0.58125,1
0.01,0.58125,1
0.015,0.58125,1
0.02,0.58125,1
0.025,0.58125,1
0.03,0.58125,1
0.035,0.58125,1
0.04,0.58125,1
0.045,0.58125,1
0.05,0.58125,1
0.055,0.58125,1
0.06,0.58125,1
0.065,0.58125,1
0.07,0.58125,1
0.075,0.58125,1
0.08,0.58125,1
0.085,0.58125,1
0.09,0.58125,1
0.095,0.58125,1
0.1,0.58125,1
0.105,0.58125,1
0.11,0.58125,1
0.115,0.58125,1
0.12,0.58125,1
0.125,0.58125,1
0.13,0.58125,1
0.135,0.58125,1
0.14,0.58125,1
0.145,0.58125,1
0.15,0.58125,1
0.155,0.58125,1
0.16,0.58125,1
0.165,0.58125,1
0.17,0.58125,1
0.17500000000000002,0.58125,1
0.18,0.58125,1
0.185,0.58125,1
0.19,0.58125,1
0.195,0.58125,1
0.2,0.58125,1
0.20500000000000002,0.58125,1
0.21,0.58125,1
0.215,0.58125,1
0.22,0.58125,1
0.225,0.58125,1
0.23,0.58125,1
0.23500000000000001,0.58125,1
0.24,0.58125,1
0.245,0.58125,1
0.25,0.58125,1
0.255,0.58125,1
0.26,0.58125,1
0.265,0.58125,1
0.27,0.58125,1
0.275,0.58125,1
0.28,0.58125,1
0.28500000000000003,0.58125,1
0.29,0.58125,1
0.295,0.58125,1
0.3,0.58125,1
0.305,0.58125,1
0.31,0.58125,1
0.315,0.58125,1
0.32,0.58125,1
0.325,0.58125,1
0.33,0.58125,1
0.335,0.58125,1
0.34,0.58125,1
0.34500000000000003,0.58125,1
0.35000000000000003,0.58125,1
0.355,0.58125,1
0.36,0.58125,1
0.365,0.58125,1
0.37,0.58125,1
0.375,0.58125,1
0.38,0.58125,1
0.385,0.58125,1
0.39,0.58125,1
0.395,0.58125,1
0.4,0.58125,1
0.405,0.58125,1
0.41000000000000003,0.58125,1
0.41500000000000004,0.58125,1
0.42,0.58125,2
0.425,0.58125,2
0.43,0.58125,2
0.435,0.58125,2
0.44,0.58125,2
0.445,0.58125,2
0.45,0.58125,2
0.455,0.58125,2
0.46,0.58125,2
0.465,0.58125,2
0.47000000000000003,0.58125,2
0.47500000000000003,0.58125,2
0.48,0.58125,2
0.485,0.58125,2
0.49,0.58125,2
0.495,0.58125,2
0.5,0.58125,grazing
0.505,0.58125,1
0.51,0.58125,1
0.515,0.58125,1
0.52,0.58125,1
0.525,0.58125,1
0.53,0.58125,1
0.535,0.58125,1
0.54,0.58125,1
0.545,0.58125,1
0.55,0.58125,1
0.555,0.58125,1
0.56,0.58125,1
0.5650000000000001,0.58125,1
0.5700000000000001,0.58125,1
0.5750000000000001,0.58125,1
0.58,0.58125,1
0.585,0.58125,1
0.59,0.58125,1
0.595,0.58125,1
0.6,0.58125,1
0.605,0.58125,1
0.61,0.58125,1
0.615,0.58125,1
0.62,0.58125,1
0.625,0.58125,1
0.63,0.58125,1
0.635,0.58125,1
0.64,0.58125,1
0.645,0.58125,1
0.65,0.58125,1
0.655,0.58125,1
0.66,0.58125,1
0.665,0.58125,1
0.67,0.58125,1
0.675,0.58125,1
0.68,0.58125,1
0.685,0.58125,1
0.6900000000000001,0.58125,1
0.6950000000000001,0.58125,1
0.7000000000000001,0.58125,1
0.705,0.58125,1
0.71,0.58125,1
0.715,0.58125,1
0.72,0.58125,1
0.725,0.58125,1
0.73,0.58125,1
0.735,0.58125,1
0.74,0.58125,1
0.745,0.58125,1
0.75,0.58125,1
0.755,0.58125,1
0.76,0.58125,1
0.765,0.58125,1
0.77,0.58125,1
0.775,0.58125,1
0.78,0.58125,1
0.785,0.58125,1
0.79,0.58125,1
0.795,0.58125,1
0.8,0.58125,1
0.0,0.5875,1
0.005,0.5875,1
0.01,0.5875,1
0.015,0.5875,1
0.02,0.5875,1
0.025,0.5875,1
0.03,0.5875,1
0.035,0.5875,1
0.04,0.5875,1
0.045,0.5875,1
0.05,0.5875,1
0.055,0.5875,1
0.06,0.5875,1
0.065,0.5875,1
0.07,0.5875,1
0.075,0.5875,1
0.08,0.5875,1
0.085,0.5875,1
0.09,0.5875,1
0.095,0.5875,1
0.1,0.5875,1
0.105,0.5875,1
0.11,0.5875,1
0.115,0.5875,1
0.12,0.5875,1
0.125,0.5875,1
0.13,0.5875,1
0.135,0.5875,1
0.14,0.5875,1
0.145,0.5875,1
0.15,0.5875,1
0.155,0.5875,1
0.16,0.5875,1
0.165,0.5875,1
0.17,0.5875,1
0.17500000000000002,0.5875,1
0.18,0.5875,1
0.185,0.5875,1
0.19,0.5875,1
0.195,0.5875,1
0.2,0.5875,1
0.20500000000000002,0.5875,1
0.21,0.5875,1
0.215,0.5875,1
0.22,0.5875,1
0.225,0.5875,1
0.23,0.5875,1
0.23500000000000001,0.5875,1
0.24,0.5875,1
0.245,0.5875,1
0.25,0.5875,1
0.255,0.5875,1
0.26,0.5875,1
0.265,0.5875,1
0.27,0.5875,1
0.275,0.5875,1
0.28,0.5875,1
0.28500000000000003,0.5875,1
0.29,0.5875,1
0.295,0.5875,1
0.3,0.5875,1
0.305,0.5875,1
0.31,0.5875,1
0.315,0.5875,1
0.32,0.5875,1
0.325,0.5875,1
0.33,0.5875,1
0.335,0.5875,1
0.34,0.5875,1
0.34500000000000003,0.5875,1
0.35000000000000003,0.5875,1
0.355,0.5875,1
0.36,0.5875,1
0.365,0.5875,1
0.37,0.5875,1
0.375,0.5875,1
0.38,0.5875,1
0.385,0.5875,1
0.39,0.5875,1
0.395,0.5875,1
0.4,0.5875,1
0.405,0.5875,1
0.41000000000000003,0.5875,1
0.41500000000000004,0.5875,2
0.42,0.5875,2
0.425,0.5875,2
0.43,0.5875,2
0.435,0.5875,2
0.44,0.5875,2
0.445,0.5875,2
0.45,0.5875,2
0.455,0.5875,2
0.46,0.5875,2
0.465,0.5875,2
0.47000000000000003,0.5875,2
0.47500000000000003,0.5875,2
0.48,0.5875,2
0.485,0.5875,2
0.49,0.5875,2
0.495,0.5875,2
0.5,0.5875,grazing
0.505,0.5875,1
0.51,0.5875,1
0.515,0.5875,1
0.52,0.5875,1
0.525,0.5875,1
0.53,0.5875,1
0.535,0.5875,1
0.54,0.5875,1
0.545,0.5875,1
0.55,0.5875,1
0.555,0.5875,1
0.56,0.5875,1
0.5650000000000001,0.5875,1
0.5700000000000001,0.5875,1
0.5750000000000001,0.5875,1
0.58,0.5875,1
0.585,0.5875,1
0.59,0.5875,1
0.595,0.5875,1
0.6,0.5875,1
0.605,0.5875,1
0.61,0.5875,1
0.615,0.5875,1
0.62,0.5875,1
0.625,0.5875,1
0.63,0.5875,1
0.635,0.5875,1
0.64,0.5875,1
0.645,0.5875,1
0.65,0.5875,1
0.655,0.5875,1
0.66,0.5875,1
0.665,0.5875,1
0.67,0.5875,1
0.675,0.5875,1
0.68,0.5875,1
0.685,0.5875,1
0.6900000000000001,0.5875,1
0.6950000000000001,0.5875,1
0.7000000000000001,0.5875,1
0.705,0.5875,1
0.71,0.5875,1
0.715,0.5875,1
0.72,0.5875,1
0.725,0.5875,1
0.73,0.5875,1
0.735,0.5875,1
0.74,0.5875,1
0.745,0.5875,1
0.75,0.5875,1
0.755,0.5875,1
0.76,0.5875,1
0.765,0.5875,1
0.77,0.5875,1
0.775,0.5875,1
0.78,0.5875,1
0.785,0.5875,1
0.79,0.5875,1
0.795,0.5875,1
0.8,0.5875,1
0.0,0.59375,1
0.005,0.59375,1
0.01,0.59375,1
0.015,0.59375,1
0.02,0.59375,1
0.025,0.59375,1
0.03,0.59375,1
0.035,0.59375,1
0.04,0.59375,1
0.045,0.59375,1
0.05,0.59375,1
0.055,0.59375,1
0.06,0.59375,1
0.065,0.59375,1
0.07,0.59375,1
0.075,0.59375,1
0.08,0.59375,1
0.085,0.59375,1
0.09,0.59375,1
0.095,0.59375,1
0.1,0.59375,1
0.105,0.59375,1
0.11,0.59375,1
0.115,0.59375,1
0.12,0.59375,1
0.125,0.59375,1
0.13,0.59375,1
0.135,0.59375,1
0.14,0.59375,1
0.145,0.59375,1
0.15,0.59375,1
0.155,0.59375,1
0.16,0.59375,1
0.165,0.59375,1
0.17,0.59375,1
0.17500000000000002,0.59375,1
0.18,0.59375,1
0.185,0.59375,1
0.19,0.59375,1
0.195,0.59375,1
0.2,0.59375,1
0.20500000000000002,0.59375,1
0.21,0.59375,1
0.215,0.59375,1
0.22,0.59375,1
0.225,0.59375,1
0.23,0.59375,1
0.23500000000000001,0.59375,1
0.24,0.59375,1
0.245,0.59375,1
0.25,0.59375,1
0.255,0.59375,1
0.26,0.59375,1
0.265,0.59375,1
0.27,0.59375,1
0.275,0.59375,1
0.28,0.59375,1
0.28500000000000003,0.59375,1
0.29,0.59375,1
0.295,0.59375,1
0.3,0.59375,1
0.305,0.59375,1
0.31,0.59375,1
0.315,0.59375,1
0.32,0.59375,1
0.325,0.59375,1
0.33,0.59375,1
0.335,0.59375,1
0.34,0.59375,1
0.34500000000000003,0.59375,1
0.35000000000000003,0.59375,1
0.355,0.59375,1
0.36,0.59375,1
0.365,0.59375,1
0.37,0.59375,1
0.375,0.59375,1
0.38,0.59375,1
0.385,0.59375,1
0.39,0.59375,1
0.395,0.59375,1
0.4,0.59375,1
0.405,0.59375,1
0.41000000000000003,0.59375,2
0.41500000000000004,0.59375,2
0.42,0.59375,2
0.425,0.59375,2
0.43,0.59375,2
0.435,0.59375,2
0.44,0.59375,2
0.445,0.59375,2
0.45,0.59375,2
0.455,0.59375,2
0.46,0.59375,2
0.465,0.59375,2
0.47000000000000003,0.59375,2
0.47500000000000003,0.59375,2
0.48,0.59375,2
0.485,0.59375,2
0.49,0.59375,2
0.495,0.59375,2
0.5,0.59375,grazing
0.505,0.59375,1
0.51,0.59375,1
0.515,0.59375,1
0.52,0.59375,1
0.525,0.59375,1
0.53,0.59375,1
0.535,0.59375,1
0.54,0.59375,1
0.545,0.59375,1
0.55,0.59375,1
0.555,0.59375,1
0.56,0.59375,1
0.5650000000000001,0.59375,1
0.5700000000000001,0.59375,1
0.5750000000000001,0.59375,1
0.58,0.59375,1
0.585,0.59375,1
0.59,0.59375,1
0.595,0.59375,1
0.6,0.59375,1
0.605,0.59375,1
0.61,0.59375,1
0.615,0.59375,1
0.62,0.59375,1
0.625,0.59375,1
0.63,0.59375,1
0.635,0.59375,1
0.64,0.59375,1
0.645,0.59375,1
0.65,0.59375,1
0.655,0.59375,1
0.66,0.59375,1
0.665,0.59375,1
0.67,0.59375,1
0.675,0.59375,1
0.68,0.59375,1
0.685,0.59375,1
0.6900000000000001,0.59375,1
0.6950000000000001,0.59375,1
0.7000000000000001,0.59375,1
0.705,0.59375,1
0.71,0.59375,1
0.715,0.59375,1
0.72,0.59375,1
0.725,0.59375,1
0.73,0.59375,1
0.735,0.59375,1
0.74,0.59375,1
0.745,0.59375,1
0.75,0.59375,1
0.755,0.59375,1
0.76,0.59375,1
0.765,0.59375,1
0.77,0.59375,1
0.775,0.59375,1
0.78,0.59375,1
0.785,0.59375,1
0.79,0.59375,1
0.795,0.59375,1
0.8,0.59375,1
0.0,0.6000000000000001,1
0.005,0.6000000000000001,1
0.01,0.6000000000000001,1
0.015,0.6000000000000001,1
0.02,0.6000000000000001,1
0.025,0.6000000000000001,1
0.03,0.6000000000000001,1
0.035,0.6000000000000001,1
0.04,0.6000000000000001,1
0.045,0.6000000000000001,1
0.05,0.6000000000000001,1
0.055,0.6000000000000001,1
0.06,0.6000000000000001,1
0.065,0.6000000000000001,1
0.07,0.6000000000000001,1
0.075,0.6000000000000001,1
0.08,0.6000000000000001,1
0.085,0.6000000000000001,1
0.09,0.6000000000000001,1
0.095,0.6000000000000001,1
0.1,0.6000000000000001,1
0.105,0.6000000000000001,1
0.11,0.6000000000000001,1
0.115,0.6000000000000001,1
0.12,0.6000000000000001,1
0.125,0.6000000000000001,1
0.13,0.6000000000000001,1
0.135,0.6000000000000001,1
0.14,0.6000000000000001,1
0.145,0.6000000000000001,1
0.15,0.6000000000000001,1
0.155,0.6000000000000001,1
0.16,0.6000000000000001,1
0.165,0.6000000000000001,1
0.17,0.6000000000000001,1
0.17500000000000002,0.6000000000000001,1
0.18,0.6000000000000001,1
0.185,0.6000000000000001,1
0.19,0.6000000000000001,1
0.195,0.6000000000000001,1
0.2,0.6000000000000001,1
0.20500000000000002,0.6000000000000001,1
0.21,0.6000000000000001,1
0.215,0.6000000000000001,1
0.22,0.6000000000000001,1
0.225,0.6000000000000001,1
0.23,0.6000000000000001,1
0.23500000000000001,0.6000000000000001,1
0.24,0.6000000000000001,1
0.245,0.6000000000000001,1
0.25,0.6000000000000001,1
0.255,0.6000000000000001,1
0.26,0.6000000000000001,1
0.265,0.6000000000000001,1
0.27,0.6000000000000001,1
0.275,0.6000000000000001,1
0.28,0.6000000000000001,1
0.28500000000000003,0.6000000000000001,1
0.29,0.6000000000000001,1
0.295,0.6000000000000001,1
0.3,0.6000000000000001,1
0.305,0.6000000000000001,1
0.31,0.6000000000000001,1
0.315,0.6000000000000001,1
0.32,0.6000000000000001,1
0.325,0.6000000000000001,1
0.33,0.6000000000000001,1
0.335,0.6000000000000001,1
0.34,0.6000000000000001,1
0.34500000000000003,0.6000000000000001,1
0.35000000000000003,0.6000000000000001,1
0.355,0.6000000000000001,1
0.36,0.6000000000000001,1
0.365,0.6000000000000001,1
0.37,0.6000000000000001,1
0.375,0.6000000000000001,1
0.38,0.6000000000000001,1
0.385,0.6000000000000001,1
0.39,0.6000000000000001,1
0.395,0.6000000000000001,1
0.4,0.6000000000000001,grazing
0.405,0.6000000000000001,2
0.41000000000000003,0.6000000000000001,2
0.41500000000000004,0.6000000000000001,2
0.42,0.6000000000000001,2
0.425,0.6000000000000001,2
0.43,0.6000000000000001,2
0.435,0.6000000000000001,2
0.44,0.6000000000000001,2
0.445,0.6000000000000001,2
0.45,0.6000000000000001,2
0.455,0.6000000000000001,2
0.46,0.6000000000000001,2
0.465,0.6000000000000001,2
0.47000000000000003,0.6000000000000001,2
0.47500000000000003,0.6000000000000001,2
0.48,0.6000000000000001,2
0.485,0.6000000000000001,2
0.49,0.6000000000000001,2
0.495,0.6000000000000001,2
0.5,0.6000000000000001,grazing
0.505,0.6000000000000001,1
0.51,0.6000000000000001,1
0.515,0.6000000000000001,1
0.52,0.6000000000000001,1
0.525,0.6000000000000001,1
0.53,0.6000000000000001,1
0.535,0.6000000000000001,1
0.54,0.6000000000000001,1
0.545,0.6000000000000001,1
0.55,0.6000000000000001,1
0.555,0.6000000000000001,1
0.56,0.6000000000000001,1
0.5650000000000001,0.6000000000000001,1
0.5700000000000001,0.6000000000000001,1
0.5750000000000001,0.6000000000000001,1
0.58,0.6000000000000001,1
0.585,0.6000000000000001,1
0.59,0.6000000000000001,1
0.595,0.6000000000000001,1
0.6,0.6000000000000001,1
0.605,0.6000000000000001,1
0.61,0.6000000000000001,1
0.615,0.6000000000000001,1
0.62,0.6000000000000001,1
0.625,0.6000000000000001,1
0.63,0.6000000000000001,1
0.635,0.6000000000000001,1
0.64,0.6000000000000001,1
0.645,0.6000000000000001,1
0.65,0.6000000000000001,1
0.655,0.6000000000000001,1
0.66,0.6000000000000001,1
0.665,0.6000000000000001,1
0.67,0.6000000000000001,1
0.675,0.6000000000000001,1
0.68,0.6000000000000001,1
0.685,0.6000000000000001,1
0.6900000000000001,0.6000000000000001,1
0.6950000000000001,0.6000000000000001,1
0.7000000000000001,0.6000000000000001,1
0.705,0.6000000000000001,1
0.71,0.6000000000000001,1
0.715,0.6000000000000001,1
0.72,0.6000000000000001,1
0.725,0.6000000000000001,1
0.73,0.6000000000000001,1
0.735,0.6000000000000001,1
0.74,0.6000000000000001,1
0.745,0.6000000000000001,1
0.75,0.6000000000000001,1
0.755,0.6000000000000001,1
0.76,0.6000000000000001,1
0.765,0.6000000000000001,1
0.77,0.6000000000000001,1
0.775,0.6000000000000001,1
0.78,0.6000000000000001,1
0.785,0.6000000000000001,1
0.79,0.6000000000000001,1
0.795,0.6000000000000001,1
0.8,0.6000000000000001,1
0.0,0.6062500000000001,1
0.005,0.6062500000000001,1
0.01,0.6062500000000001,1
0.015,0.6062500000000001,1
0.02,0.6062500000000001,1
0.025,0.6062500000000001,1
0.03,0.6062500000000001,1
0.035,0.6062500000000001,1
0.04,0.6062500000000001,1
0.045,0.6062500000000001,1
0.05,0.6062500000000001,1
0.055,0.6062500000000001,1
0.06,0.6062500000000001,1
0.065,0.6062500000000001,1
0.07,0.6062500000000001,1
0.075,0.6062500000000001,1
0.08,0.6062500000000001,1
0.085,0.6062500000000001,1
0.09,0.6062500000000001,1
0.095,0.6062500000000001,1
0.1,0.6062500000000001,1
0.105,0.6062500000000001,1
0.11,0.6062500000000001,1
0.115,0.6062500000000001,1
0.12,0.6062500000000001,1
0.125,0.6062500000000001,1
0.13,0.6062500000000001,1
0.135,0.6062500000000001,1
0.14,0.6062500000000001,1
0.145,0.6062500000000001,1
0.15,0.6062500000000001,1
0.155,0.6062500000000001,1
0.16,0.6062500000000001,1
0.165,0.6062500000000001,1
0.17,0.6062500000000001,1
0.17500000000000002,0.6062500000000001,1
0.18,0.6062500000000001,1
0.185,0.6062500000000001,1
0.19,0.6062500000000001,1
0.195,0.6062500000000001,1
0.2,0.6062500000000001,1
0.20500000000000002,0.6062500000000001,1
0.21,0.6062500000000001,1
0.215,0.6062500000000001,1
0.22,0.6062500000000001,1
0.225,0.6062500000000001,1
0.23,0.6062500000000001,1
0.23500000000000001,0.6062500000000001,1
0.24,0.6062500000000001,1
0.245,0.6062500000000001,1
0.25,0.6062500000000001,1
0.255,0.6062500000000001,1
0.26,0.6062500000000001,1
0.265,0.6062500000000001,1
0.27,0.6062500000000001,1
0.275,0.6062500000000001,1
0.28,0.6062500000000001,1
0.28500000000000003,0.6062500000000001,1
0.29,0.6062500000000001,1
0.295,0.6062500000000001,1
0.3,0.6062500000000001,1
0.305,0.6062500000000001,1
0.31,0.6062500000000001,1
0.315,0.6062500000000001,1
0.32,0.6062500000000001,1
0.325,0.6062500000000001,1
0.33,0.6062500000000001,1
0.335,0.6062500000000001,1
0.34,0.6062500000000001,1
0.34500000000000003,0.6062500000000001,1
0.35000000000000003,0.6062500000000001,1
0.355,0.6062500000000001,1
0.36,0.6062500000000001,1
0.365,0.6062500000000001,1
0.37,0.6062500000000001,1
0.375,0.6062500000000001,1
0.38,0.6062500000000001,1
0.385,0.6062500000000001,1
0.39,0.6062500000000001,1
0.395,0.6062500000000001,2
0.4,0.6062500000000001,2
0.405,0.6062500000000001,2
0.41000000000000003,0.6062500000000001,2
0.41500000000000004,0.6062500000000001,2
0.42,0.6062500000000001,2
0.425,0.6062500000000001,2
0.43,0.6062500000000001,2
0.435,0.6062500000000001,2
0.44,0.6062500000000001,2
0.445,0.6062500000000001,2
0.45,0.6062500000000001,2
0.455,0.6062500000000001,2
0.46,0.6062500000000001,2
0.465,0.6062500000000001,2
0.47000000000000003,0.6062500000000001,2
0.47500000000000003,0.6062500000000001,2
0.48,0.6062500000000001,2
0.485,0.6062500000000001,2
0.49,0.6062500000000001,2
0.495,0.6062500000000001,2
0.5,0.6062500000000001,grazing
0.505,0.6062500000000001,1
0.51,0.6062500000000001,1
0.515,0.6062500000000001,1
0.52,0.6062500000000001,1
0.525,0.6062500000000001,1
0.53,0.6062500000000001,1
0.535,0.6062500000000001,1
0.54,0.6062500000000001,1
0.545,0.6062500000000001,1
0.55,0.6062500000000001,1
0.555,0.6062500000000001,1
0.56,0.6062500000000001,1
0.5650000000000001,0.6062500000000001,1
0.5700000000000001,0.6062500000000001,1
0.5750000000000001,0.6062500000000001,1
0.58,0.6062500000000001,1
0.585,0.6062500000000001,1
0.59,0.6062500000000001,1
0.595,0.6062500000000001,1
0.6,0.6062500000000001,1
0.605,0.6062500000000001,1
0.61,0.6062500000000001,1
0.615,0.6062500000000001,1
0.62,0.6062500000000001,1
0.625,0.6062500000000001,1
0.63,0.6062500000000001,1
0.635,0.6062500000000001,1
0.64,0.6062500000000001,1
0.645,0.6062500000000001,1
0.65,0.6062500000000001,1
0.655,0.6062500000000001,1
0.66,0.6062500000000001,1
0.665,0.6062500000000001,1
0.67,0.6062500000000001,1
0.675,0.6062500000000001,1
0.68,0.6062500000000001,1
0.685,0.6062500000000001,1
0.6900000000000001,0.6062500000000001,1
0.6950000000000001,0.6062500000000001,1
0.7000000000000001,0.6062500000000001,1
0.705,0.6062500000000001,1
0.71,0.6062500000000001,1
0.715,0.6062500000000001,1
0.72,0.6062500000000001,1
0.725,0.6062500000000001,1
0.73,0.6062500000000001,1
0.735,0.6062500000000001,1
0.74,0.6062500000000001,1
0.745,0.6062500000000001,1
0.75,0.6062500000000001,1
0.755,0.6062500000000001,1
0.76,0.6062500000000001,1
0.765,0.6062500000000001,1
0.77,0.6062500000000001,1
0.775,0.6062500000000001,1
0.78,0.6062500000000001,1
0.785,0.6062500000000001,1
0.79,0.6062500000000001,1
0.795,0.6062500000000001,1
0.8,0.6062500000000001,1
0.0,0.6125,1
0.005,0.6125,1
0.01,0.6125,1
0.015,0.6125,1
0.02,0.6125,1
0.025,0.6125,1
0.03,0.6125,1
0.035,0.6125,1
0.04,0.6125,1
0.045,0.6125,1
0.05,0.6125,1
0.055,0.6125,1
0.06,0.6125,1
0.065,0.6125,1
0.07,0.6125,1
0.075,0.6125,1
0.08,0.6125,1
0.085,0.6125,1
0.09,0.6125,1
0.095,0.6125,1
0.1,0.6125,1
0.105,0.6125,1
0.11,0.6125,1
0.115,0.6125,1
0.12,0.6125,1
0.125,0.6125,1
0.13,0.6125,1
0.135,0.6125,1
0.14,0.6125,1
0.145,0.6125,1
0.15,0.6125,1
0.155,0.6125,1
0.16,0.6125,1
0.165,0.6125,1
0.17,0.6125,1
0.17500000000000002,0.6125,1
0.18,0.6125,1
0.185,0.6125,1
0.19,0.6125,1
0.195,0.6125,1
0.2,0.6125,1
0.20500000000000002,0.6125,1
0.21,0.6125,1
0.215,0.6125,1
0.22,0.6125,1
0.225,0.6125,1
0.23,0.6125,1
0.23500000000000001,0.6125,1
0.24,0.6125,1
0.245,0.6125,1
0.25,0.6125,1
0.255,0.6125,1
0.26,0.6125,1
0.265,0.6125,1
0.27,0.6125,1
0.275,0.6125,1
0.28,0.6125,1
0.28500000000000003,0.6125,1
0.29,0.6125,1
0.295,0.6125,1
0.3,0.6125,1
0.305,0.6125,1
0.31,0.6125,1
0.315,0.6125,1
0.32,0.6125,1
0.325,0.6125,1
0.33,0.6125,1
0.335,0.6125,1
0.34,0.6125,1
0.34500000000000003,0.6125,1
0.35000000000000003,0.6125,1
0.355,0.6125,1
0.36,0.6125,1
0.365,0.6125,1
0.37,0.6125,1
0.375,0.6125,1
0.38,0.6125,1
0.385,0.6125,1
0.39,0.6125,2
0.395,0.6125,2
0.4,0.6125,2
0.405,0.6125,2
0.41000000000000003,0.6125,2
0.41500000000000004,0.6125,2
0.42,0.6125,2
0.425,0.6125,2
0.43,0.6125,2
0.435,0.6125,2
0.44,0.6125,2
0.445,0.6125,2
0.45,0.6125,2
0.455,0.6125,2
0.46,0.6125,2
0.465,0.6125,2
0.47000000000000003,0.6125,2
0.47500000000000003,0.6125,2
0.48,0.6125,2
0.485,0.6125,2
0.49,0.6125,2
0.495,0.6125,2
0.5,0.6125,grazing
0.505,0.6125,1
0.51,0.6125,1
0.515,0.6125,1
0.52,0.6125,1
0.525,0.6125,1
0.53,0.6125,1
0.535,0.6125,1
0.54,0.6125,1
0.545,0.6125,1
0.55,0.6125,1
0.555,0.6125,1
0.56,0.6125,1
0.5650000000000001,0.6125,1
0.5700000000000001,0.6125,1
0.5750000000000001,0.6125,1
0.58,0.6125,1
0.585,0.6125,1
0.59,0.6125,1
0.595,0.6125,1
0.6,0.6125,1
0.605,0.6125,1
0.61,0.6125,1
0.615,0.6125,1
0.62,0.6125,1
0.625,0.6125,1
0.63,0.6125,1
0.635,0.6125,1
0.64,0.6125,1
0.645,0.6125,1
0.65,0.6125,1
0.655,0.6125,1
0.66,0.6125,1
0.665,0.6125,1
0.67,0.6125,1
0.675,0.6125,1
0.68,0.6125,1
0.685,0.6125,1
0.6900000000000001,0.6125,1
0.6950000000000001,0.6125,1
0.7000000000000001,0.6125,1
0.705,0.6125,1
0.71,0.6125,1
0.715,0.6125,1
0.72,0.6125,1
0.725,0.6125,1
0.73,0.6125,1
0.735,0.6125,1
0.74,0.6125,1
0.745,0.6125,1
0.75,0.6125,1
0.755,0.6125,1
0.76,0.6125,1
0.765,0.6125,1
0.77,0.6125,1
0.775,0.6125,1
0.78,0.6125,1
0.785,0.6125,1
0.79,0.6125,1
0.795,0.6125,1
0.8,0.6125,1
0.0,0.61875,1
0.005,0.61875,1
0.01,0.61875,1
0.015,0.61875,1
0.02,0.61875,1
0.025,0.61875,1
0.03,0.61875,1
0.035,0.61875,1
0.04,0.61875,1
0.045,0.61875,1
0.05,0.61875,1
0.055,0.61875,1
0.06,0.61875,1
0.065,0.61875,1
0.07,0.61875,1
0.075,0.61875,1
0.08,0.61875,1
0.085,0.61875,1
0.09,0.61875,1
0.095,0.61875,1
0.1,0.61875,1
0.105,0.61875,1
0.11,0.61875,1
0.115,0.61875,1
0.12,0.61875,1
0.125,0.61875,1
0.13,0.61875,1
0.135,0.61875,1
0.14,0.61875,1
0.145,0.61875,1
0.15,0.61875,1
0.155,0.61875,1
0.16,0.61875,1
0.165,0.61875,1
0.17,0.61875,1
0.17500000000000002,0.61875,1
0.18,0.61875,1
0.185,0.61875,1
0.19,0.61875,1
0.195,0.61875,1
0.2,0.61875,1
0.20500000000000002,0.61875,1
0.21,0.61875,1
0.215,0.61875,1
0.22,0.61875,1
0.225,0.61875,1
0.23,0.61875,1
0.23500000000000001,0.61875,1
0.24,0.61875,1
0.245,0.61875,1
0.25,0.61875,1
0.255,0.61875,1
0.26,0.61875,1
0.265,0.61875,1
0.27,0.61875,1
0.275,0.61875,1
0.28,0.61875,1
0.28500000000000003,0.61875,1
0.29,0.61875,1
0.295,0.61875,1
0.3,0.61875,1
0.305,0.61875,1
0.31,0.61875,1
0.315,0.61875,1
0.32,0.61875,1
0.325,0.61875,1
0.33,0.61875,1
0.335,0.61875,1
0.34,0.61875,1
0.34500000000000003,0.61875,1
0.35000000000000003,0.61875,1
0.355,0.61875,1
0.36,0.61875,1
0.365,0.61875,1
0.37,0.61875,1
0.375,0.61875,1
0.38,0.61875,1
0.385,0.61875,2
0.39,0.61875,2
0.395,0.61875,2
0.4,0.61875,2
0.405,0.61875,2
0.41000000000000003,0.61875,2
0.41500000000000004,0.61875,2
0.42,0.61875,2
0.425,0.61875,2
0.43,0.61875,2
0.435,0.61875,2
0.44,0.61875,2
0.445,0.61875,2
0.45,0.61875,2
0.455,0.61875,2
0.46,0.61875,2
0.465,0.61875,2
0.47000000000000003,0.61875,2
0.47500000000000003,0.61875,2
0.48,0.61875,2
0.485,0.61875,2
0.49,0.61875,2
0.495,0.61875,2
0.5,0.61875,grazing
0.505,0.61875,1
0.51,0.61875,1
0.515,0.61875,1
0.52,0.61875,1
0.525,0.61875,1
0.53,0.61875,1
0.535,0.61875,1
0.54,0.61875,1
0.545,0.61875,1
0.55,0.61875,1
0.555,0.61875,1
0.56,0.61875,1
0.5650000000000001,0.61875,1
0.5700000000000001,0.61875,1
0.5750000000000001,0.61875,1
0.58,0.61875,1
0.585,0.61875,1
0.59,0.61875,1
0.595,0.61875,1
0.6,0.61875,1
0.605,0.61875,1
0.61,0.61875,1
0.615,0.61875,1
0.62,0.61875,1
0.625,0.61875,1
0.63,0.61875,1
0.635,0.61875,1
0.64,0.61875,1
0.645,0.61875,1
0.65,0.61875,1
0.655,0.61875,1
0.66,0.61875,1
0.665,0.61875,1
0.67,0.61875,1
0.675,0.61875,1
0.68,0.61875,1
0.685,0.61875,1
0.6900000000000001,0.61875,1
0.6950000000000001,0.61875,1
0.7000000000000001,0.61875,1
0.705,0.61875,1
0.71,0.61875,1
0.715,0.61875,1
0.72,0.61875,1
0.725,0.61875,1
0.73,0.61875,1
0.735,0.61875,1
0.74,0.61875,1
0.745,0.61875,1
0.75,0.61875,1
0.755,0.61875,1
0.76,0.61875,1
0.765,0.61875,1
0.77,0.61875,1
0.775,0.61875,1
0.78,0.61875,1
0.785,0.61875,1
0.79,0.61875,1
0.795,0.61875,1
0.8,0.61875,1
0.0,0.625,1
0.005,0.625,1
0.01,0.625,1
0.015,0.625,1
0.02,0.625,1
0.025,0.625,1
0.03,0.625,1
0.035,0.625,1
0.04,0.625,1
0.045,0.625,1
0.05,0.625,1
0.055,0.625,1
0.06,0.625,1
0.065,0.625,1
0.07,0.625,1
0.075,0.625,1
0.08,0.625,1
0.085,0.625,1
0.09,0.625,1
0.095,0.625,1
0.1,0.625,1
0.105,0.625,1
0.11,0.625,1
0.115,0.625,1
0.12,0.625,1
0.125,0.625,1
0.13,0.625,1
0.135,0.625,1
0.14,0.625,1
0.145,0.625,1
0.15,0.625,1
0.155,0.625,1
0.16,0.625,1
0.165,0.625,1
0.17,0.625,1
0.17500000000000002,0.625,1
0.18,0.625,1
0.185,0.625,1
0.19,0.625,1
0.195,0.625,1
0.2,0.625,1
0.20500000000000002,0.625,1
0.21,0.625,1
0.215,0.625,1
0.22,0.625,1
0.225,0.625,1
0.23,0.625,1
0.23500000000000001,0.625,1
0.24,0.625,1
0.245,0.625,1
0.25,0.625,1
0.255,0.625,1
0.26,0.625,1
0.265,0.625,1
0.27,0.625,1
0.275,0.625,1
0.28,0.625,1
0.28500000000000003,0.625,1
0.29,0.625,1
0.295,0.625,1
0.3,0.625,1
0.305,0.625,1
0.31,0.625,1
0.315,0.625,1
0.32,0.625,1
0.325,0.625,1
0.33,0.625,1
0.335,0.625,1
0.34,0.625,1
0.34500000000000003,0.625,1
0.35000000000000003,0.625,1
0.355,0.625,1
0.36,0.625,1
0.365,0.625,1
0.37,0.625,1
0.375,0.625,grazing
0.38,0.625,2
0.385,0.625,2
0.39,0.625,2
0.395,0.625,2
0.4,0.625,2
0.405,0.625,2
0.41000000000000003,0.625,2
0.41500000000000004,0.625,2
0.42,0.625,2
0.425,0.625,2
0.43,0.625,2
0.435,0.625,2
0.44,0.625,2
0.445,0.625,2
0.45,0.625,2
0.455,0.625,2
0.46,0.625,2
0.465,0.625,2
0.47000000000000003,0.625,2
0.47500000000000003,0.625,2
0.48,0.625,2
0.485,0.625,2
0.49,0.625,2
0.495,0.625,2
0.5,0.625,grazing
0.505,0.625,1
0.51,0.625,1
0.515,0.625,1
0.52,0.625,1
0.525,0.625,1
0.53,0.625,1
0.535,0.625,1
0.54,0.625,1
0.545,0.625,1
0.55,0.625,1
0.555,0.625,1
0.56,0.625,1
0.5650000000000001,0.625,1
0.5700000000000001,0.625,1
0.5750000000000001,0.625,1
0.58,0.625,1
0.585,0.625,1
0.59,0.625,1
0.595,0.625,1
0.6,0.625,1
0.605,0.625,1
0.61,0.625,1
0.615,0.625,1
0.62,0.625,1
0.625,0.625,1
0.63,0.625,1
0.635,0.625,1
0.64,0.625,1
0.645,0.625,1
0.65,0.625,1
0.655,0.625,1
0.66,0.625,1
0.665,0.625,1
0.67,0.625,1
0.675,0.625,1
0.68,0.625,1
0.685,0.625,1
0.6900000000000001,0.625,1
0.6950000000000001,0.625,1
0.7000000000000001,0.625,1
0.705,0.625,1
0.71,0.625,1
0.715,0.625,1
0.72,0.625,1
0.725,0.625,1
0.73,0.625,1
0.735,0.625,1
0.74,0.625,1
0.745,0.625,1
0.75,0.625,1
0.755,0.625,1
0.76,0.625,1
0.765,0.625,1
0.77,0.625,1
0.775,0.625,1
0.78,0.625,1
0.785,0.625,1
0.79,0.625,1
0.795,0.625,1
0.8,0.625,1
0.0,0.6312500000000001,1
0.005,0.6312500000000001,1
0.01,0.6312500000000001,1
0.015,0.6312500000000001,1
0.02,0.6312500000000001,1
0.025,0.6312500000000001,1
0.03,0.6312500000000001,1
0.035,0.6312500000000001,1
0.04,0.6312500000000001,1
0.045,0.6312500000000001,1
0.05,0.6312500000000001,1
0.055,0.6312500000000001,1
0.06,0.6312500000000001,1
0.065,0.6312500000000001,1
0.07,0.6312500000000001,1
0.075,0.6312500000000001,1
0.08,0.6312500000000001,1
0.085,0.6312500000000001,1
0.09,0.6312500000000001,1
0.095,0.6312500000000001,1
0.1,0.6312500000000001,1
0.105,0.6312500000000001,1
0.11,0.6312500000000001,1
0.115,0.6312500000000001,1
0.12,0.6312500000000001,1
0.125,0.6312500000000001,1
0.13,0.6312500000000001,1
0.135,0.6312500000000001,1
0.14,0.6312500000000001,1
0.145,0.6312500000000001,1
0.15,0.6312500000000001,1
0.155,0.6312500000000001,1
0.16,0.6312500000000001,1
0.165,0.6312500000000001,1
0.17,0.6312500000000001,1
0.17500000000000002,0.6312500000000001,1
0.18,0.6312500000000001,1
0.185,0.6312500000000001,1
0.19,0.6312500000000001,1
0.195,0.6312500000000001,1
0.2,0.6312500000000001,1
0.20500000000000002,0.6312500000000001,1
0.21,0.6312500000000001,1
0.215,0.6312500000000001,1
0.22,0.6312500000000001,1
0.225,0.6312500000000001,1
0.23,0.6312500000000001,1
0.23500000000000001,0.6312500000000001,1
0.24,0.6312500000000001,1
0.245,0.6312500000000001,1
0.25,0.6312500000000001,1
0.255,0.6312500000000001,1
0.26,0.6312500000000001,1
0.265,0.6312500000000001,1
0.27,0.6312500000000001,1
0.275,0.6312500000000001,1
0.28,0.6312500000000001,1
0.28500000000000003,0.6312500000000001,1
0.29,0.6312500000000001,1
0.295,0.6312500000000001,1
0.3,0.6312500000000001,1
0.305,0.6312500000000001,1
0.31,0.6312500000000001,1
0.315,0.6312500000000001,1
0.32,0.6312500000000001,1
0.325,0.6312500000000001,1
0.33,0.6312500000000001,1
0.335,0.6312500000000001,1
0.34,0.6312500000000001,1
0.34500000000000003,0.6312500000000001,1
0.35000000000000003,0.6312500000000001,1
0.355,0.6312500000000001,1
0.36,0.6312500000000001,1
0.365,0.6312500000000001,1
0.37,0.6312500000000001,2
0.375,0.6312500000000001,2
0.38,0.6312500000000001,2
0.385,0.6312500000000001,2
0.39,0.6312500000000001,2
0.395,0.6312500000000001,2
0.4,0.6312500000000001,2
0.405,0.6312500000000001,2
0.41000000000000003,0.6312500000000001,2
0.41500000000000004,0.6312500000000001,2
0.42,0.6312500000000001,2
0.425,0.6312500000000001,2
0.43,0.6312500000000001,2
0.435,0.6312500000000001,2
0.44,0.6312500000000001,2
0.445,0.6312500000000001,2
0.45,0.6312500000000001,2
0.455,0.6312500000000001,2
0.46,0.6312500000000001,2
0.465,0.6312500000000001,2
0.47000000000000003,0.6312500000000001,2
0.47500000000000003,0.6312500000000001,2
0.48,0.6312500000000001,2
0.485,0.6312500000000001,2
0.49,0.6312500000000001,2
0.495,0.6312500000000001,2
0.5,0.6312500000000001,grazing
0.505,0.6312500000000001,1
0.51,0.6312500000000001,1
0.515,0.6312500000000001,1
0.52,0.6312500000000001,1
0.525,0.6312500000000001,1
0.53,0.6312500000000001,1
0.535,0.6312500000000001,1
0.54,0.6312500000000001,1
0.545,0.6312500000000001,1
0.55,0.6312500000000001,1
0.555,0.6312500000000001,1
0.56,0.6312500000000001,1
0.5650000000000001,0.6312500000000001,1
0.5700000000000001,0.6312500000000001,1
0.5750000000000001,0.6312500000000001,1
0.58,0.6312500000000001,1
0.585,0.6312500000000001,1
0.59,0.6312500000000001,1
0.595,0.6312500000000001,1
0.6,0.6312500000000001,1
0.605,0.6312500000000001,1
0.61,0.6312500000000001,1
0.615,0.6312500000000001,1
0.62,0.6312500000000001,1
0.625,0.6312500000000001,1
0.63,0.6312500000000001,1
0.635,0.6312500000000001,1
0.64,0.6312500000000001,1
0.645,0.6312500000000001,1
0.65,0.6312500000000001,1
0.655,0.6312500000000001,1
0.66,0.6312500000000001,1
0.665,0.6312500000000001,1
0.67,0.6312500000000001,1
0.675,0.6312500000000001,1
0.68,0.6312500000000001,1
0.685,0.6312500000000001,1
0.6900000000000001,0.6312500000000001,1
0.6950000000000001,0.6312500000000001,1
0.7000000000000001,0.6312500000000001,1
0.705,0.6312500000000001,1
0.71,0.6312500000000001,1
0.715,0.6312500000000001,1
0.72,0.6312500000000001,1
0.725,0.6312500000000001,1
0.73,0.6312500000000001,1
0.735,0.6312500000000001,1
0.74,0.6312500000000001,1
0.745,0.6312500000000001,1
0.75,0.6312500000000001,1
0.755,0.6312500000000001,1
0.76,0.6312500000000001,1
0.765,0.6312500000000001,1
0.77,0.6312500000000001,1
0.775,0.6312500000000001,1
0.78,0.6312500000000001,1
0.785,0.6312500000000001,1
0.79,0.6312500000000001,1
0.795,0.6312500000000001,1
0.8,0.6312500000000001,1
0.0,0.6375000000000001,1
0.005,0.6375000000000001,1
0.01,0.6375000000000001,1
0.015,0.6375000000000001,1
0.02,0.6375000000000001,1
0.025,0.6375000000000001,1
0.03,0.6375000000000001,1
0.035,0.6375000000000001,1
0.04,0.6375000000000001,1
0.045,0.6375000000000001,1
0.05,0.6375000000000001,1
0.055,0.6375000000000001,1
0.06,0.6375000000000001,1
0.065,0.6375000000000001,1
0.07,0.6375000000000001,1
0.075,0.6375000000000001,1
0.08,0.6375000000000001,1
0.085,0.6375000000000001,1
0.09,0.6375000000000001,1
0.095,0.6375000000000001,1
0.1,0.6375000000000001,1
0.105,0.6375000000000001,1
0.11,0.6375000000000001,1
0.115,0.6375000000000001,1
0.12,0.6375000000000001,1
0.125,0.6375000000000001,1
0.13,0.6375000000000001,1
0.135,0.6375000000000001,1
0.14,0.6375000000000001,1
0.145,0.6375000000000001,1
0.15,0.6375000000000001,1
0.155,0.6375000000000001,1
0.16,0.6375000000000001,1
0.165,0.6375000000000001,1
0.17,0.6375000000000001,1
0.17500000000000002,0.6375000000000001,1
0.18,0.6375000000000001,1
0.185,0.6375000000000001,1
0.19,0.6375000000000001,1
0.195,0.6375000000000001,1
0.2,0.6375000000000001,1
0.20500000000000002,0.6375000000000001,1
0.21,0.6375000000000001,1
0.215,0.6375000000000001,1
0.22,0.6375000000000001,1
0.225,0.6375000000000001,1
0.23,0.6375000000000001,1
0.23500000000000001,0.6375000000000001,1
0.24,0.6375000000000001,1
0.245,0.6375000000000001,1
0.25,0.6375000000000001,1
0.255,0.6375000000000001,1
0.26,0.6375000000000001,1
0.265,0.6375000000000001,1
0.27,0.6375000000000001,1
0.275,0.6375000000000001,1
0.28,0.6375000000000001,1
0.28500000000000003,0.6375000000000001,1
0.29,0.6375000000000001,1
0.295,0.6375000000000001,1
0.3,0.6375000000000001,1
0.305,0.6375000000000001,1
0.31,0.6375000000000001,1
0.315,0.6375000000000001,1
0.32,0.6375000000000001,1
0.325,0.6375000000000001,1
0.33,0.6375000000000001,1
0.335,0.6375000000000001,1
0.34,0.6375000000000001,1
0.34500000000000003,0.6375000000000001,1
0.35000000000000003,0.6375000000000001,1
0.355,0.6375000000000001,1
0.36,0.6375000000000001,1
0.365,0.6375000000000001,2
0.37,0.6375000000000001,2
0.375,0.6375000000000001,2
0.38,0.6375000000000001,2
0.385,0.6375000000000001,2
0.39,0.6375000000000001,2
0.395,0.6375000000000001,2
0.4,0.6375000000000001,2
0.405,0.6375000000000001,2
0.41000000000000003,0.6375000000000001,2
0.41500000000000004,0.6375000000000001,2
0.42,0.6375000000000001,2
0.425,0.6375000000000001,2
0.43,0.6375000000000001,2
0.435,0.6375000000000001,2
0.44,0.6375000000000001,2
0.445,0.6375000000000001,2
0.45,0.6375000000000001,2
0.455,0.6375000000000001,2
0.46,0.6375000000000001,2
0.465,0.6375000000000001,2
0.47000000000000003,0.6375000000000001,2
0.47500000000000003,0.6375000000000001,2
0.48,0.6375000000000001,2
0.485,0.6375000000000001,2
0.49,0.6375000000000001,2
0.495,0.6375000000000001,2
0.5,0.6375000000000001,grazing
0.505,0.6375000000000001,1
0.51,0.6375000000000001,1
0.515,0.6375000000000001,1
0.52,0.6375000000000001,1
0.525,0.6375000000000001,1
0.53,0.6375000000000001,1
0.535,0.6375000000000001,1
0.54,0.6375000000000001,1
0.545,0.6375000000000001,1
0.55,0.6375000000000001,1
0.555,0.6375000000000001,1
0.56,0.6375000000000001,1
0.5650000000000001,0.6375000000000001,1
0.5700000000000001,0.6375000000000001,1
0.5750000000000001,0.6375000000000001,1
0.58,0.6375000000000001,1
0.585,0.6375000000000001,1
0.59,0.6375000000000001,1
0.595,0.6375000000000001,1
0.6,0.6375000000000001,1
0.605,0.6375000000000001,1
0.61,0.6375000000000001,1
0.615,0.6375000000000001,1
0.62,0.6375000000000001,1
0.625,0.6375000000000001,1
0.63,0.6375000000000001,1
0.635,0.6375000000000001,1
0.64,0.6375000000000001,1
0.645,0.6375000000000001,1
0.65,0.6375000000000001,1
0.655,0.6375000000000001,1
0.66,0.6375000000000001,1
0.665,0.6375000000000001,1
0.67,0.6375000000000001,1
0.675,0.6375000000000001,1
0.68,0.6375000000000001,1
0.685,0.6375000000000001,1
0.6900000000000001,0.6375000000000001,1
0.6950000000000001,0.6375000000000001,1
0.7000000000000001,0.6375000000000001,1
0.705,0.6375000000000001,1
0.71,0.6375000000000001,1
0.715,0.6375000000000001,1
0.72,0.6375000000000001,1
0.725,0.6375000000000001,1
0.73,0.6375000000000001,1
0.735,0.6375000000000001,1
0.74,0.6375000000000001,1
0.745,0.6375000000000001,1
0.75,0.6375000000000001,1
0.755,0.6375000000000001,1
0.76,0.6375000000000001,1
0.765,0.6375000000000001,1
0.77,0.6375000000000001,1
0.775,0.6375000000000001,1
0.78,0.6375000000000001,1
0.785,0.6375000000000001,1
0.79,0.6375000000000001,1
0.795,0.6375000000000001,1
0.8,0.6375000000000001,1
0.0,0.64375,1
0.005,0.64375,1
0.01,0.64375,1
0.015,0.64375,1
0.02,0.64375,1
0.025,0.64375,1
0.03,0.64375,1
0.035,0.64375,1
0.04,0.64375,1
0.045,0.64375,1
0.05,0.64375,1
0.055,0.64375,1
0.06,0.64375,1
0.065,0.64375,1
0.07,0.64375,1
0.075,0.64375,1
0.08,0.64375,1
0.085,0.64375,1
0.09,0.64375,1
0.095,0.64375,1
0.1,0.64375,1
0.105,0.64375,1
0.11,0.64375,1
0.115,0.64375,1
0.12,0.64375,1
0.125,0.64375,1
0.13,0.64375,1
0.135,0.64375,1
0.14,0.64375,1
0.145,0.64375,1
0.15,0.64375,1
0.155,0.64375,1
0.16,0.64375,1
0.165,0.64375,1
0.17,0.64375,1
0.17500000000000002,0.64375,1
0.18,0.64375,1
0.185,0.64375,1
0.19,0.64375,1
0.195,0.64375,1
0.2,0.64375,1
0.20500000000000002,0.64375,1
0.21,0.64375,1
0.215,0.64375,1
0.22,0.64375,1
0.225,0.64375,1
0.23,0.64375,1
0.23500000000000001,0.64375,1
0.24,0.64375,1
0.245,0.64375,1
0.25,0.64375,1
0.255,0.64375,1
0.26,0.64375,1
0.265,0.64375,1
0.27,0.64375,1
0.275,0.64375,1
0.28,0.64375,1
0.28500000000000003,0.64375,1
0.29,0.64375,1
0.295,0.64375,1
0.3,0.64375,1
0.305,0.64375,1
0.31,0.64375,1
0.315,0.64375,1
0.32,0.64375,1
0.325,0.64375,1
0.33,0.64375,1
0.335,0.64375,1
0.34,0.64375,1
0.34500000000000003,0.64375,1
0.35000000000000003,0.64375,1
0.355,0.64375,1
0.36,0.64375,2
0.365,0.64375,2
0.37,0.64375,2
0.375,0.64375,2
0.38,0.64375,2
0.385,0.64375,2
0.39,0.64375,2
0.395,0.64375,2
0.4,0.64375,2
0.405,0.64375,2
0.41000000000000003,0.64375,2
0.41500000000000004,0.64375,2
0.42,0.64375,2
0.425,0.64375,2
0.43,0.64375,2
0.435,0.64375,2
0.44,0.64375,2
0.445,0.64375,2
0.45,0.64375,2
0.455,0.64375,2
0.46,0.64375,2
0.465,0.64375,2
0.47000000000000003,0.64375,2
0.47500000000000003,0.64375,2
0.48,0.64375,2
0.485,0.64375,2
0.49,0.64375,2
0.495,0.64375,2
0.5,0.64375,grazing
0.505,0.64375,1
0.51,0.64375,1
0.515,0.64375,1
0.52,0.64375,1
0.525,0.64375,1
0.53,0.64375,1
0.535,0.64375,1
0.54,0.64375,1
0.545,0.64375,1
0.55,0.64375,1
0.555,0.64375,1
0.56,0.64375,1
0.5650000000000001,0.64375,1
0.5700000000000001,0.64375,1
0.5750000000000001,0.64375,1
0.58,0.64375,1
0.585,0.64375,1
0.59,0.64375,1
0.595,0.64375,1
0.6,0.64375,1
0.605,0.64375,1
0.61,0.64375,1
0.615,0.64375,1
0.62,0.64375,1
0.625,0.64375,1
0.63,0.64375,1
0.635,0.64375,1
0.64,0.64375,1
0.645,0.64375,1
0.65,0.64375,1
0.655,0.64375,1
0.66,0.64375,1
0.665,0.64375,1
0.67,0.64375,1
0.675,0.64375,1
0.68,0.64375,1
0.685,0.64375,1
0.6900000000000001,0.64375,1
0.6950000000000001,0.64375,1
0.7000000000000001,0.64375,1
0.705,0.64375,1
0.71,0.64375,1
0.715,0.64375,1
0.72,0.64375,1
0.725,0.64375,1
0.73,0.64375,1
0.735,0.64375,1
0.74,0.64375,1
0.745,0.64375,1
0.75,0.64375,1
0.755,0.64375,1
0.76,0.64375,1
0.765,0.64375,1
0.77,0.64375,1
0.775,0.64375,1
0.78,0.64375,1
0.785,0.64375,1
0.79,0.64375,1
0.795,0.64375,1
0.8,0.64375,1
0.0,0.65,1
0.005,0.65,1
0.01,0.65,1
0.015,0.65,1
0.02,0.65,1
0.025,0.65,1
0.03,0.65,1
0.035,0.65,1
0.04,0.65,1
0.045,0.65,1
0.05,0.65,1
0.055,0.65,1
0.06,0.65,1
0.065,0.65,1
0.07,0.65,1
0.075,0.65,1
0.08,0.65,1
0.085,0.65,1
0.09,0.65,1
0.095,0.65,1
0.1,0.65,1
0.105,0.65,1
0.11,0.65,1
0.115,0.65,1
0.12,0.65,1
0.125,0.65,1
0.13,0.65,1
0.135,0.65,1
0.14,0.65,1
0.145,0.65,1
0.15,0.65,1
0.155,0.65,1
0.16,0.65,1
0.165,0.65,1
0.17,0.65,1
0.17500000000000002,0.65,1
0.18,0.65,1
0.185,0.65,1
0.19,0.65,1
0.195,0.65,1
0.2,0.65,1
0.20500000000000002,0.65,1
0.21,0.65,1
0.215,0.65,1
0.22,0.65,1
0.225,0.65,1
0.23,0.65,1
0.23500000000000001,0.65,1
0.24,0.65,1
0.245,0.65,1
0.25,0.65,1
0.255,0.65,1
0.26,0.65,1
0.265,0.65,1
0.27,0.65,1
0.275,0.65,1
0.28,0.65,1
0.28500000000000003,0.65,1
0.29,0.65,1
0.295,0.65,1
0.3,0.65,1
0.305,0.65,1
0.31,0.65,1
0.315,0.65,1
0.32,0.65,1
0.325,0.65,1
0.33,0.65,1
0.335,0.65,1
0.34,0.65,1
0.34500000000000003,0.65,1
0.35000000000000003,0.65,grazing
0.355,0.65,2
0.36,0.65,2
0.365,0.65,2
0.37,0.65,2
0.375,0.65,2
0.38,0.65,2
0.385,0.65,2
0.39,0.65,2
0.395,0.65,2
0.4,0.65,2
0.405,0.65,2
0.41000000000000003,0.65,2
0.41500000000000004,0.65,2
0.42,0.65,2
0.425,0.65,2
0.43,0.65,2
0.435,0.65,2
0.44,0.65,2
0.445,0.65,2
0.45,0.65,2
0.455,0.65,2
0.46,0.65,2
0.465,0.65,2
0.47000000000000003,0.65,2
0.47500000000000003,0.65,2
0.48,0.65,2
0.485,0.65,2
0.49,0.65,2
0.495,0.65,2
0.5,0.65,grazing
0.505,0.65,1
0.51,0.65,1
0.515,0.65,1
0.52,0.65,1
0.525,0.65,1
0.53,0.65,1
0.535,0.65,1
0.54,0.65,1
0.545,0.65,1
0.55,0.65,1
0.555,0.65,1
0.56,0.65,1
0.5650000000000001,0.65,1
0.5700000000000001,0.65,1
0.5750000000000001,0.65,1
0.58,0.65,1
0.585,0.65,1
0.59,0.65,1
0.595,0.65,1
0.6,0.65,1
0.605,0.65,1
0.61,0.65,1
0.615,0.65,1
0.62,0.65,1
0.625,0.65,1
0.63,0.65,1
0.635,0.65,1
0.64,0.65,1
0.645,0.65,1
0.65,0.65,1
0.655,0.65,1
0.66,0.65,1
0.665,0.65,1
0.67,0.65,1
0.675,0.65,1
0.68,0.65,1
0.685,0.65,1
0.6900000000000001,0.65,1
0.6950000000000001,0.65,1
0.7000000000000001,0.65,1
0.705,0.65,1
0.71,0.65,1
0.715,0.65,1
0.72,0.65,1
0.725,0.65,1
0.73,0.65,1
0.735,0.65,1
0.74,0.65,1
0.745,0.65,1
0.75,0.65,1
0.755,0.65,1
0.76,0.65,1
0.765,0.65,1
0.77,0.65,1
0.775,0.65,1
0.78,0.65,1
0.785,0.65,1
0.79,0.65,1
0.795,0.65,1
0.8,0.65,1
0.0,0.65625,1
0.005,0.65625,1
0.01,0.65625,1
0.015,0.65625,1
0.02,0.65625,1
0.025,0.65625,1
0.03,0.65625,1
0.035,0.65625,1
0.04,0.65625,1
0.045,0.65625,1
0.05,0.65625,1
0.055,0.65625,1
0.06,0.65625,1
0.065,0.65625,1
0.07,0.65625,1
0.075,0.65625,1
0.08,0.65625,1
0.085,0.65625,1
0.09,0.65625,1
0.095,0.65625,1
0.1,0.65625,1
0.105,0.65625,1
0.11,0.65625,1
0.115,0.65625,1
0.12,0.65625,1
0.125,0.65625,1
0.13,0.65625,1
0.135,0.65625,1
0.14,0.65625,1
0.145,0.65625,1
0.15,0.65625,1
0.155,0.65625,1
0.16,0.65625,1
0.165,0.65625,1
0.17,0.65625,1
0.17500000000000002,0.65625,1
0.18,0.65625,1
0.185,0.65625,1
0.19,0.65625,1
0.195,0.65625,1
0.2,0.65625,1
0.20500000000000002,0.65625,1
0.21,0.65625,1
0.215,0.65625,1
0.22,0.65625,1
0.225,0.65625,1
0.23,0.65625,1
0.23500000000000001,0.65625,1
0.24,0.65625,1
0.245,0.65625,1
0.25,0.65625,1
0.255,0.65625,1
0.26,0.65625,1
0.265,0.65625,1
0.27,0.65625,1
0.275,0.65625,1
0.28,0.65625,1
0.28500000000000003,0.65625,1
0.29,0.65625,1
0.295,0.65625,1
0.3,0.65625,1
0.305,0.65625,1
0.31,0.65625,1
0.315,0.65625,1
0.32,0.65625,1
0.325,0.65625,1
0.33,0.65625,1
0.335,0.65625,1
0.34,0.65625,1
0.34500000000000003,0.65625,2
0.35000000000000003,0.65625,2
0.355,0.65625,2
0.36,0.65625,2
0.365,0.65625,2
0.37,0.65625,2
0.375,0.65625,2
0.38,0.65625,2
0.385,0.65625,2
0.39,0.65625,2
0.395,0.65625,2
0.4,0.65625,2
0.405,0.65625,2
0.41000000000000003,0.65625,2
0.41500000000000004,0.65625,2
0.42,0.65625,2
0.425,0.65625,2
0.43,0.65625,2
0.435,0.65625,2
0.44,0.65625,2
0.445,0.65625,2
0.45,0.65625,2
0.455,0.65625,2
0.46,0.65625,2
0.465,0.65625,2
0.47000000000000003,0.65625,2
0.47500000000000003,0.65625,2
0.48,0.65625,2
0.485,0.65625,2
0.49,0.65625,2
0.495,0.65625,2
0.5,0.65625,grazing
0.505,0.65625,1
0.51,0.65625,1
0.515,0.65625,1
0.52,0.65625,1
0.525,0.65625,1
0.53,0.65625,1
0.535,0.65625,1
0.54,0.65625,1
0.545,0.65625,1
0.55,0.65625,1
0.555,0.65625,1
0.56,0.65625,1
0.5650000000000001,0.65625,1
0.5700000000000001,0.65625,1
0.5750000000000001,0.65625,1
0.58,0.65625,1
0.585,0.65625,1
0.59,0.65625,1
0.595,0.65625,1
0.6,0.65625,1
0.605,0.65625,1
0.61,0.65625,1
0.615,0.65625,1
0.62,0.65625,1
0.625,0.65625,1
0.63,0.65625,1
0.635,0.65625,1
0.64,0.65625,1
0.645,0.65625,1
0.65,0.65625,1
0.655,0.65625,1
0.66,0.65625,1
0.665,0.65625,1
0.67,0.65625,1
0.675,0.65625,1
0.68,0.65625,1
0.685,0.65625,1
0.6900000000000001,0.65625,1
0.6950000000000001,0.65625,1
0.7000000000000001,0.65625,1
0.705,0.65625,1
0.71,0.65625,1
0.715,0.65625,1
0.72,0.65625,1
0.725,0.65625,1
0.73,0.65625,1
0.735,0.65625,1
0.74,0.65625,1
0.745,0.65625,1
0.75,0.65625,1
0.755,0.65625,1
0.76,0.65625,1
0.765,0.65625,1
0.77,0.65625,1
0.775,0.65625,1
0.78,0.65625,1
0.785,0.65625,1
0.79,0.65625,1
0.795,0.65625,1
0.8,0.65625,1
0.0,0.6625000000000001,1
0.005,0.6625000000000001,1
0.01,0.6625000000000001,1
0.015,0.6625000000000001,1
0.02,0.6625000000000001,1
0.025,0.6625000000000001,1
0.03,0.6625000000000001,1
0.035,0.6625000000000001,1
0.04,0.6625000000000001,1
0.045,0.6625000000000001,1
0.05,0.6625000000000001,1
0.055,0.6625000000000001,1
0.06,0.6625000000000001,1
0.065,0.6625000000000001,1
0.07,0.6625000000000001,1
0.075,0.6625000000000001,1
0.08,0.6625000000000001,1
0.085,0.6625000000000001,1
0.09,0.6625000000000001,1
0.095,0.6625000000000001,1
0.1,0.6625000000000001,1
0.105,0.6625000000000001,1
0.11,0.6625000000000001,1
0.115,0.6625000000000001,1
0.12,0.6625000000000001,1
0.125,0.6625000000000001,1
0.13,0.6625000000000001,1
0.135,0.6625000000000001,1
0.14,0.6625000000000001,1
0.145,0.6625000000000001,1
0.15,0.6625000000000001,1
0.155,0.6625000000000001,1
0.16,0.6625000000000001,1
0.165,0.6625000000000001,1
0.17,0.6625000000000001,1
0.17500000000000002,0.6625000000000001,1
0.18,0.6625000000000001,1
0.185,0.6625000000000001,1
0.19,0.6625000000000001,1
0.195,0.6625000000000001,1
0.2,0.6625000000000001,1
0.20500000000000002,0.6625000000000001,1
0.21,0.6625000000000001,1
0.215,0.6625000000000001,1
0.22,0.6625000000000001,1
0.225,0.6625000000000001,1
0.23,0.6625000000000001,1
0.23500000000000001,0.6625000000000001,1
0.24,0.6625000000000001,1
0.245,0.6625000000000001,1
0.25,0.6625000000000001,1
0.255,0.6625000000000001,1
0.26,0.6625000000000001,1
0.265,0.6625000000000001,1
0.27,0.6625000000000001,1
0.275,0.6625000000000001,1
0.28,0.6625000000000001,1
0.28500000000000003,0.6625000000000001,1
0.29,0.6625000000000001,1
0.295,0.6625000000000001,1
0.3,0.6625000000000001,1
0.305,0.6625000000000001,1
0.31,0.6625000000000001,1
0.315,0.6625000000000001,1
0.32,0.6625000000000001,1
0.325,0.6625000000000001,1
0.33,0.6625000000000001,1
0.335,0.6625000000000001,1
0.34,0.6625000000000001,2
0.34500000000000003,0.6625000000000001,2
0.35000000000000003,0.6625000000000001,2
0.355,0.6625000000000001,2
0.36,0.6625000000000001,2
0.365,0.6625000000000001,2
0.37,0.6625000000000001,2
0.375,0.6625000000000001,2
0.38,0.6625000000000001,2
0.385,0.6625000000000001,2
0.39,0.6625000000000001,2
0.395,0.6625000000000001,2
0.4,0.6625000000000001,2
0.405,0.6625000000000001,2
0.41000000000000003,0.6625000000000001,2
0.41500000000000004,0.6625000000000001,2
0.42,0.6625000000000001,2
0.425,0.6625000000000001,2
0.43,0.6625000000000001,2
0.435,0.6625000000000001,2
0.44,0.6625000000000001,2
0.445,0.6625000000000001,2
0.45,0.6625000000000001,2
0.455,0.6625000000000001,2
0.46,0.6625000000000001,2
0.465,0.6625000000000001,2
0.47000000000000003,0.6625000000000001,2
0.47500000000000003,0.6625000000000001,2
0.48,0.6625000000000001,2
0.485,0.6625000000000001,2
0.49,0.6625000000000001,2
0.495,0.6625000000000001,2
0.5,0.6625000000000001,grazing
0.505,0.6625000000000001,1
0.51,0.6625000000000001,1
0.515,0.6625000000000001,1
0.52,0.6625000000000001,1
0.525,0.6625000000000001,1
0.53,0.6625000000000001,1
0.535,0.6625000000000001,1
0.54,0.6625000000000001,1
0.545,0.6625000000000001,1
0.55,0.6625000000000001,1
0.555,0.6625000000000001,1
0.56,0.6625000000000001,1
0.5650000000000001,0.6625000000000001,1
0.5700000000000001,0.6625000000000001,1
0.5750000000000001,0.6625000000000001,1
0.58,0.6625000000000001,1
0.585,0.6625000000000001,1
0.59,0.6625000000000001,1
0.595,0.6625000000000001,1
0.6,0.6625000000000001,1
0.605,0.6625000000000001,1
0.61,0.6625000000000001,1
0.615,0.6625000000000001,1
0.62,0.6625000000000001,1
0.625,0.6625000000000001,1
0.63,0.6625000000000001,1
0.635,0.6625000000000001,1
0.64,0.6625000000000001,1
0.645,0.6625000000000001,1
0.65,0.6625000000000001,1
0.655,0.6625000000000001,1
0.66,0.6625000000000001,1
0.665,0.6625000000000001,1
0.67,0.6625000000000001,1
0.675,0.6625000000000001,1
0.68,0.6625000000000001,1
0.685,0.6625000000000001,1
0.6900000000000001,0.6625000000000001,1
0.6950000000000001,0.6625000000000001,1
0.7000000000000001,0.6625000000000001,1
0.705,0.6625000000000001,1
0.71,0.6625000000000001,1
0.715,0.6625000000000001,1
0.72,0.6625000000000001,1
0.725,0.6625000000000001,1
0.73,0.6625000000000001,1
0.735,0.6625000000000001,1
0.74,0.6625000000000001,1
0.745,0.6625000000000001,1
0.75,0.6625000000000001,1
0.755,0.6625000000000001,1
0.76,0.6625000000000001,1
0.765,0.6625000000000001,1
0.77,0.6625000000000001,1
0.775,0.6625000000000001,1
0.78,0.6625000000000001,1
0.785,0.6625000000000001,1
0.79,0.6625000000000001,1
0.795,0.6625000000000001,1
0.8,0.6625000000000001,1
0.0,0.6687500000000001,1
0.005,0.6687500000000001,1
0.01,0.6687500000000001,1
0.015,0.6687500000000001,1
0.02,0.6687500000000001,1
0.025,0.6687500000000001,1
0.03,0.6687500000000001,1
0.035,0.6687500000000001,1
0.04,0.6687500000000001,1
0.045,0.6687500000000001,1
0.05,0.6687500000000001,1
0.055,0.6687500000000001,1
0.06,0.6687500000000001,1
0.065,0.6687500000000001,1
0.07,0.6687500000000001,1
0.075,0.6687500000000001,1
0.08,0.6687500000000001,1
0.085,0.6687500000000001,1
0.09,0.6687500000000001,1
0.095,0.6687500000000001,1
0.1,0.6687500000000001,1
0.105,0.6687500000000001,1
0.11,0.6687500000000001,1
0.115,0.6687500000000001,1
0.12,0.6687500000000001,1
0.125,0.6687500000000001,1
0.13,0.6687500000000001,1
0.135,0.6687500000000001,1
0.14,0.6687500000000001,1
0.145,0.6687500000000001,1
0.15,0.6687500000000001,1
0.155,0.6687500000000001,1
0.16,0.6687500000000001,1
0.165,0.6687500000000001,1
0.17,0.6687500000000001,1
0.17500000000000002,0.6687500000000001,1
0.18,0.6687500000000001,1
0.185,0.6687500000000001,1
0.19,0.6687500000000001,1
0.195,0.6687500000000001,1
0.2,0.6687500000000001,1
0.20500000000000002,0.6687500000000001,1
0.21,0.6687500000000001,1
0.215,0.6687500000000001,1
0.22,0.6687500000000001,1
0.225,0.6687500000000001,1
0.23,0.6687500000000001,1
0.23500000000000001,0.6687500000000001,1
0.24,0.6687500000000001,1
0.245,0.6687500000000001,1
0.25,0.6687500000000001,1
0.255,0.6687500000000001,1
0.26,0.6687500000000001,1
0.265,0.6687500000000001,1
0.27,0.6687500000000001,1
0.275,0.6687500000000001,1
0.28,0.6687500000000001,1
0.28500000000000003,0.6687500000000001,1
0.29,0.6687500000000001,1
0.295,0.6687500000000001,1
0.3,0.6687500000000001,1
0.305,0.6687500000000001,1
0.31,0.6687500000000001,1
0.315,0.6687500000000001,1
0.32,0.6687500000000001,1
0.325,0.6687500000000001,1
0.33,0.6687500000000001,1
0.335,0.6687500000000001,2
0.34,0.6687500000000001,2
0.34500000000000003,0.6687500000000001,2
0.35000000000000003,0.6687500000000001,2
0.355,0.6687500000000001,2
0.36,0.6687500000000001,2
0.365,0.6687500000000001,2
0.37,0.6687500000000001,2
0.375,0.6687500000000001,2
0.38,0.6687500000000001,2
0.385,0.6687500000000001,2
0.39,0.6687500000000001,2
0.395,0.6687500000000001,2
0.4,0.6687500000000001,2
0.405,0.6687500000000001,2
0.41000000000000003,0.6687500000000001,2
0.41500000000000004,0.6687500000000001,2
0.42,0.6687500000000001,2
0.425,0.6687500000000001,2
0.43,0.6687500000000001,2
0.435,0.6687500000000001,2
0.44,0.6687500000000001,2
0.445,0.6687500000000001,2
0.45,0.6687500000000001,2
0.455,0.6687500000000001,2
0.46,0.6687500000000001,2
0.465,0.6687500000000001,2
0.47000000000000003,0.6687500000000001,2
0.47500000000000003,0.6687500000000001,2
0.48,0.6687500000000001,2
0.485,0.6687500000000001,2
0.49,0.6687500000000001,2
0.495,0.6687500000000001,2
0.5,0.6687500000000001,grazing
0.505,0.6687500000000001,1
0.51,0.6687500000000001,1
0.515,0.6687500000000001,1
0.52,0.6687500000000001,1
0.525,0.6687500000000001,1
0.53,0.6687500000000001,1
0.535,0.6687500000000001,1
0.54,0.6687500000000001,1
0.545,0.6687500000000001,1
0.55,0.6687500000000001,1
0.555,0.6687500000000001,1
0.56,0.6687500000000001,1
0.5650000000000001,0.6687500000000001,1
0.5700000000000001,0.6687500000000001,1
0.5750000000000001,0.6687500000000001,1
0.58,0.6687500000000001,1
0.585,0.6687500000000001,1
0.59,0.6687500000000001,1
0.595,0.6687500000000001,1
0.6,0.6687500000000001,1
0.605,0.6687500000000001,1
0.61,0.6687500000000001,1
0.615,0.6687500000000001,1
0.62,0.6687500000000001,1
0.625,0.6687500000000001,1
0.63,0.6687500000000001,1
0.635,0.6687500000000001,1
0.64,0.6687500000000001,1
0.645,0.6687500000000001,1
0.65,0.6687500000000001,1
0.655,0.6687500000000001,1
0.66,0.6687500000000001,1
0.665,0.6687500000000001,1
0.67,0.6687500000000001,1
0.675,0.6687500000000001,1
0.68,0.6687500000000001,1
0.685,0.6687500000000001,1
0.6900000000000001,0.6687500000000001,1
0.6950000000000001,0.6687500000000001,1
0.7000000000000001,0.6687500000000001,1
0.705,0.6687500000000001,1
0.71,0.6687500000000001,1
0.715,0.6687500000000001,1
0.72,0.6687500000000001,1
0.725,0.6687500000000001,1
0.73,0.6687500000000001,1
0.735,0.6687500000000001,1
0.74,0.6687500000000001,1
0.745,0.6687500000000001,1
0.75,0.6687500000000001,1
0.755,0.6687500000000001,1
0.76,0.6687500000000001,1
0.765,0.6687500000000001,1
0.77,0.6687500000000001,1
0.775,0.6687500000000001,1
0.78,0.6687500000000001,1
0.785,0.6687500000000001,1
0.79,0.6687500000000001,1
0.795,0.6687500000000001,1
0.8,0.6687500000000001,1
0.0,0.675,1
0.005,0.675,1
0.01,0.675,1
0.015,0.675,1
0.02,0.675,1
0.025,0.675,1
0.03,0.675,1
0.035,0.675,1
0.04,0.675,1
0.045,0.675,1
0.05,0.675,1
0.055,0.675,1
0.06,0.675,1
0.065,0.675,1
0.07,0.675,1
0.075,0.675,1
0.08,0.675,1
0.085,0.675,1
0.09,0.675,1
0.095,0.675,1
0.1,0.675,1
0.105,0.675,1
0.11,0.675,1
0.115,0.675,1
0.12,0.675,1
0.125,0.675,1
0.13,0.675,1
0.135,0.675,1
0.14,0.675,1
0.145,0.675,1
0.15,0.675,1
0.155,0.675,1
0.16,0.675,1
0.165,0.675,1
0.17,0.675,1
0.17500000000000002,0.675,1
0.18,0.675,1
0.185,0.675,1
0.19,0.675,1
0.195,0.675,1
0.2,0.675,1
0.20500000000000002,0.675,1
0.21,0.675,1
0.215,0.675,1
0.22,0.675,1
0.225,0.675,1
0.23,0.675,1
0.23500000000000001,0.675,1
0.24,0.675,1
0.245,0.675,1
0.25,0.675,1
0.255,0.675,1
0.26,0.675,1
0.265,0.675,1
0.27,0.675,1
0.275,0.675,1
0.28,0.675,1
0.28500000000000003,0.675,1
0.29,0.675,1
0.295,0.675,1
0.3,0.675,1
0.305,0.675,1
0.31,0.675,1
0.315,0.675,1
0.32,0.675,1
0.325,0.675,grazing
0.33,0.675,2
0.335,0.675,2
0.34,0.675,2
0.34500000000000003,0.675,2
0.35000000000000003,0.675,2
0.355,0.675,2
0.36,0.675,2
0.365,0.675,2
0.37,0.675,2
0.375,0.675,2
0.38,0.675,2
0.385,0.675,2
0.39,0.675,2
0.395,0.675,2
0.4,0.675,2
0.405,0.675,2
0.41000000000000003,0.675,2
0.41500000000000004,0.675,2
0.42,0.675,2
0.425,0.675,2
0.43,0.675,2
0.435,0.675,2
0.44,0.675,2
0.445,0.675,2
0.45,0.675,2
0.455,0.675,2
0.46,0.675,2
0.465,0.675,2
0.47000000000000003,0.675,2
0.47500000000000003,0.675,2
0.48,0.675,2
0.485,0.675,2
0.49,0.675,2
0.495,0.675,2
0.5,0.675,grazing
0.505,0.675,1
0.51,0.675,1
0.515,0.675,1
0.52,0.675,1
0.525,0.675,1
0.53,0.675,1
0.535,0.675,1
0.54,0.675,1
0.545,0.675,1
0.55,0.675,1
0.555,0.675,1
0.56,0.675,1
0.5650000000000001,0.675,1
0.5700000000000001,0.675,1
0.5750000000000001,0.675,1
0.58,0.675,1
0.585,0.675,1
0.59,0.675,1
0.595,0.675,1
0.6,0.675,1
0.605,0.675,1
0.61,0.675,1
0.615,0.675,1
0.62,0.675,1
0.625,0.675,1
0.63,0.675,1
0.635,0.675,1
0.64,0.675,1
0.645,0.675,1
0.65,0.675,1
0.655,0.675,1
0.66,0.675,1
0.665,0.675,1
0.67,0.675,1
0.675,0.675,1
0.68,0.675,1
0.685,0.675,1
0.6900000000000001,0.675,1
0.6950000000000001,0.675,1
0.7000000000000001,0.675,1
0.705,0.675,1
0.71,0.675,1
0.715,0.675,1
0.72,0.675,1
0.725,0.675,1
0.73,0.675,1
0.735,0.675,1
0.74,0.675,1
0.745,0.675,1
0.75,0.675,1
0.755,0.675,1
0.76,0.675,1
0.765,0.675,1
0.77,0.675,1
0.775,0.675,1
0.78,0.675,1
0.785,0.675,1
0.79,0.675,1
0.795,0.675,1
0.8,0.675,1
0.0,0.68125,1
0.005,0.68125,1
0.01,0.68125,1
0.015,0.68125,1
0.02,0.68125,1
0.025,0.68125,1
0.03,0.68125,1
0.035,0.68125,1
0.04,0.68125,1
0.045,0.68125,1
0.05,0.68125,1
0.055,0.68125,1
0.06,0.68125,1
0.065,0.68125,1
0.07,0.68125,1
0.075,0.68125,1
0.08,0.68125,1
0.085,0.68125,1
0.09,0.68125,1
0.095,0.68125,1
0.1,0.68125,1
0.105,0.68125,1
0.11,0.68125,1
0.115,0.68125,1
0.12,0.68125,1
0.125,0.68125,1
0.13,0.68125,1
0.135,0.68125,1
0.14,0.68125,1
0.145,0.68125,1
0.15,0.68125,1
0.155,0.68125,1
0.16,0.68125,1
0.165,0.68125,1
0.17,0.68125,1
0.17500000000000002,0.68125,1
0.18,0.68125,1
0.185,0.68125,1
0.19,0.68125,1
0.195,0.68125,1
0.2,0.68125,1
0.20500000000000002,0.68125,1
0.21,0.68125,1
0.215,0.68125,1
0.22,0.68125,1
0.225,0.68125,1
0.23,0.68125,1
0.23500000000000001,0.68125,1
0.24,0.68125,1
0.245,0.68125,1
0.25,0.68125,1
0.255,0.68125,1
0.26,0.68125,1
0.265,0.68125,1
0.27,0.68125,1
0.275,0.68125,1
0.28,0.68125,1
0.28500000000000003,0.68125,1
0.29,0.68125,1
0.295,0.68125,1
0.3,0.68125,1
0.305,0.68125,1
0.31,0.68125,1
0.315,0.68125,1
0.32,0.68125,2
0.325,0.68125,2
0.33,0.68125,2
0.335,0.68125,2
0.34,0.68125,2
0.34500000000000003,0.68125,2
0.35000000000000003,0.68125,2
0.355,0.68125,2
0.36,0.68125,2
0.365,0.68125,2
0.37,0.68125,2
0.375,0.68125,2
0.38,0.68125,2
0.385,0.68125,2
0.39,0.68125,2
0.395,0.68125,2
0.4,0.68125,2
0.405,0.68125,2
0.41000000000000003,0.68125,2
0.41500000000000004,0.68125,2
0.42,0.68125,2
0.425,0.68125,2
0.43,0.68125,2
0.435,0.68125,2
0.44,0.68125,2
0.445,0.68125,2
0.45,0.68125,2
0.455,0.68125,2
0.46,0.68125,2
0.465,0.68125,2
0.47000000000000003,0.68125,2
0.47500000000000003,0.68125,2
0.48,0.68125,2
0.485,0.68125,2
0.49,0.68125,2
0.495,0.68125,2
0.5,0.68125,grazing
0.505,0.68125,1
0.51,0.68125,1
0.515,0.68125,1
0.52,0.68125,1
0.525,0.68125,1
0.53,0.68125,1
0.535,0.68125,1
0.54,0.68125,1
0.545,0.68125,1
0.55,0.68125,1
0.555,0.68125,1
0.56,0.68125,1
0.5650000000000001,0.68125,1
0.5700000000000001,0.68125,1
0.5750000000000001,0.68125,1
0.58,0.68125,1
0.585,0.68125,1
0.59,0.68125,1
0.595,0.68125,1
0.6,0.68125,1
0.605,0.68125,1
0.61,0.68125,1
0.615,0.68125,1
0.62,0.68125,1
0.625,0.68125,1
0.63,0.68125,1
0.635,0.68125,1
0.64,0.68125,1
0.645,0.68125,1
0.65,0.68125,1
0.655,0.68125,1
0.66,0.68125,1
0.665,0.68125,1
0.67,0.68125,1
0.675,0.68125,1
0.68,0.68125,1
0.685,0.68125,1
0.6900000000000001,0.68125,1
0.6950000000000001,0.68125,1
0.7000000000000001,0.68125,1
0.705,0.68125,1
0.71,0.68125,1
0.715,0.68125,1
0.72,0.68125,1
0.725,0.68125,1
0.73,0.68125,1
0.735,0.68125,1
0.74,0.68125,1
0.745,0.68125,1
0.75,0.68125,1
0.755,0.68125,1
0.76,0.68125,1
0.765,0.68125,1
0.77,0.68125,1
0.775,0.68125,1
0.78,0.68125,1
0.785,0.68125,1
0.79,0.68125,1
0.795,0.68125,1
0.8,0.68125,1
0.0,0.6875,1
0.005,0.6875,1
0.01,0.6875,1
0.015,0.6875,1
0.02,0.6875,1
0.025,0.6875,1
0.03,0.6875,1
0.035,0.6875,1
0.04,0.6875,1
0.045,0.6875,1
0.05,0.6875,1
0.055,0.6875,1
0.06,0.6875,1
0.065,0.6875,1
0.07,0.6875,1
0.075,0.6875,1
0.08,0.6875,1
0.085,0.6875,1
0.09,0.6875,1
0.095,0.6875,1
0.1,0.6875,1
0.105,0.6875,1
0.11,0.6875,1
0.115,0.6875,1
0.12,0.6875,1
0.125,0.6875,1
0.13,0.6875,1
0.135,0.6875,1
0.14,0.6875,1
0.145,0.6875,1
0.15,0.6875,1
0.155,0.6875,1
0.16,0.6875,1
0.165,0.6875,1
0.17,0.6875,1
0.17500000000000002,0.6875,1
0.18,0.6875,1
0.185,0.6875,1
0.19,0.6875,1
0.195,0.6875,1
0.2,0.6875,1
0.20500000000000002,0.6875,1
0.21,0.6875,1
0.215,0.6875,1
0.22,0.6875,1
0.225,0.6875,1
0.23,0.6875,1
0.23500000000000001,0.6875,1
0.24,0.6875,1
0.245,0.6875,1
0.25,0.6875,1
0.255,0.6875,1
0.26,0.6875,1
0.265,0.6875,1
0.27,0.6875,1
0.275,0.6875,1
0.28,0.6875,1
0.28500000000000003,0.6875,1
0.29,0.6875,1
0.295,0.6875,1
0.3,0.6875,1
0.305,0.6875,1
0.31,0.6875,1
0.315,0.6875,2
0.32,0.6875,2
0.325,0.6875,2
0.33,0.6875,2
0.335,0.6875,2
0.34,0.6875,2
0.34500000000000003,0.6875,2
0.35000000000000003,0.6875,2
0.355,0.6875,2
0.36,0.6875,2
0.365,0.6875,2
0.37,0.6875,2
0.375,0.6875,2
0.38,0.6875,2
0.385,0.6875,2
0.39,0.6875,2
0.395,0.6875,2
0.4,0.6875,2
0.405,0.6875,2
0.41000000000000003,0.6875,2
0.41500000000000004,0.6875,2
0.42,0.6875,2
0.425,0.6875,2
0.43,0.6875,2
0.435,0.6875,2
0.44,0.6875,2
0.445,0.6875,2
0.45,0.6875,2
0.455,0.6875,2
0.46,0.6875,2
0.465,0.6875,2
0.47000000000000003,0.6875,2
0.47500000000000003,0.6875,2
0.48,0.6875,2
0.485,0.6875,2
0.49,0.6875,2
0.495,0.6875,2
0.5,0.6875,grazing
0.505,0.6875,1
0.51,0.6875,1
0.515,0.6875,1
0.52,0.6875,1
0.525,0.6875,1
0.53,0.6875,1
0.535,0.6875,1
0.54,0.6875,1
0.545,0.6875,1
0.55,0.6875,1
0.555,0.6875,1
0.56,0.6875,1
0.5650000000000001,0.6875,1
0.5700000000000001,0.6875,1
0.5750000000000001,0.6875,1
0.58,0.6875,1
0.585,0.6875,1
0.59,0.6875,1
0.595,0.6875,1
0.6,0.6875,1
0.605,0.6875,1
0.61,0.6875,1
0.615,0.6875,1
0.62,0.6875,1
0.625,0.6875,1
0.63,0.6875,1
0.635,0.6875,1
0.64,0.6875,1
0.645,0.6875,1
0.65,0.6875,1
0.655,0.6875,1
0.66,0.6875,1
0.665,0.6875,1
0.67,0.6875,1
0.675,0.6875,1
0.68,0.6875,1
0.685,0.6875,1
0.6900000000000001,0.6875,1
0.6950000000000001,0.6875,1
0.7000000000000001,0.6875,1
0.705,0.6875,1
0.71,0.6875,1
0.715,0.6875,1
0.72,0.6875,1
0.725,0.6875,1
0.73,0.6875,1
0.735,0.6875,1
0.74,0.6875,1
0.745,0.6875,1
0.75,0.6875,1
0.755,0.6875,1
0.76,0.6875,1
0.765,0.6875,1
0.77,0.6875,1
0.775,0.6875,1
0.78,0.6875,1
0.785,0.6875,1
0.79,0.6875,1
0.795,0.6875,1
0.8,0.6875,1
0.0,0.6937500000000001,1
0.005,0.6937500000000001,1
0.01,0.6937500000000001,1
0.015,0.6937500000000001,1
0.02,0.6937500000000001,1
0.025,0.6937500000000001,1
0.03,0.6937500000000001,1
0.035,0.6937500000000001,1
0.04,0.6937500000000001,1
0.045,0.6937500000000001,1
0.05,0.6937500000000001,1
0.055,0.6937500000000001,1
0.06,0.6937500000000001,1
0.065,0.6937500000000001,1
0.07,0.6937500000000001,1
0.075,0.6937500000000001,1
0.08,0.6937500000000001,1
0.085,0.6937500000000001,1
0.09,0.6937500000000001,1
0.095,0.6937500000000001,1
0.1,0.6937500000000001,1
0.105,0.6937500000000001,1
0.11,0.6937500000000001,1
0.115,0.6937500000000001,1
0.12,0.6937500000000001,1
0.125,0.6937500000000001,1
0.13,0.6937500000000001,1
0.135,0.6937500000000001,1
0.14,0.6937500000000001,1
0.145,0.6937500000000001,1
0.15,0.6937500000000001,1
0.155,0.6937500000000001,1
0.16,0.6937500000000001,1
0.165,0.6937500000000001,1
0.17,0.6937500000000001,1
0.17500000000000002,0.6937500000000001,1
0.18,0.6937500000000001,1
0.185,0.6937500000000001,1
0.19,0.6937500000000001,1
0.195,0.6937500000000001,1
0.2,0.6937500000000001,1
0.20500000000000002,0.6937500000000001,1
0.21,0.6937500000000001,1
0.215,0.6937500000000001,1
0.22,0.6937500000000001,1
0.225,0.6937500000000001,1
0.23,0.6937500000000001,1
0.23500000000000001,0.6937500000000001,1
0.24,0.6937500000000001,1
0.245,0.6937500000000001,1
0.25,0.6937500000000001,1
0.255,0.6937500000000001,1
0.26,0.6937500000000001,1
0.265,0.6937500000000001,1
0.27,0.6937500000000001,1
0.275,0.6937500000000001,1
0.28,0.6937500000000001,1
0.28500000000000003,0.6937500000000001,1
0.29,0.6937500000000001,1
0.295,0.6937500000000001,1
0.3,0.6937500000000001,1
0.305,0.6937500000000001,1
0.31,0.6937500000000001,2
0.315,0.6937500000000001,2
0.32,0.6937500000000001,2
0.325,0.6937500000000001,2
0.33,0.6937500000000001,2
0.335,0.6937500000000001,2
0.34,0.6937500000000001,2
0.34500000000000003,0.6937500000000001,2
0.35000000000000003,0.6937500000000001,2
0.355,0.6937500000000001,2
0.36,0.6937500000000001,2
0.365,0.6937500000000001,2
0.37,0.6937500000000001,2
0.375,0.6937500000000001,2
0.38,0.6937500000000001,2
0.385,0.6937500000000001,2
0.39,0.6937500000000001,2
0.395,0.6937500000000001,2
0.4,0.6937500000000001,2
0.405,0.6937500000000001,2
0.41000000000000003,0.6937500000000001,2
0.41500000000000004,0.6937500000000001,2
0.42,0.6937500000000001,2
0.425,0.6937500000000001,2
0.43,0.6937500000000001,2
0.435,0.6937500000000001,2
0.44,0.6937500000000001,2
0.445,0.6937500000000001,2
0.45,0.6937500000000001,2
0.455,0.6937500000000001,2
0.46,0.6937500000000001,2
0.465,0.6937500000000001,2
0.47000000000000003,0.6937500000000001,2
0.47500000000000003,0.6937500000000001,2
0.48,0.6937500000000001,2
0.485,0.6937500000000001,2
0.49,0.6937500000000001,2
0.495,0.6937500000000001,2
0.5,0.6937500000000001,grazing
0.505,0.6937500000000001,1
0.51,0.6937500000000001,1
0.515,0.6937500000000001,1
0.52,0.6937500000000001,1
0.525,0.6937500000000001,1
0.53,0.6937500000000001,1
0.535,0.6937500000000001,1
0.54,0.6937500000000001,1
0.545,0.6937500000000001,1
0.55,0.6937500000000001,1
0.555,0.6937500000000001,1
0.56,0.6937500000000001,1
0.5650000000000001,0.6937500000000001,1
0.5700000000000001,0.6937500000000001,1
0.5750000000000001,0.6937500000000001,1
0.58,0.6937500000000001,1
0.585,0.6937500000000001,1
0.59,0.6937500000000001,1
0.595,0.6937500000000001,1
0.6,0.6937500000000001,1
0.605,0.6937500000000001,1
0.61,0.6937500000000001,1
0.615,0.6937500000000001,1
0.62,0.6937500000000001,1
0.625,0.6937500000000001,1
0.63,0.6937500000000001,1
0.635,0.6937500000000001,1
0.64,0.6937500000000001,1
0.645,0.6937500000000001,1
0.65,0.6937500000000001,1
0.655,0.6937500000000001,1
0.66,0.6937500000000001,1
0.665,0.6937500000000001,1
0.67,0.6937500000000001,1
0.675,0.6937500000000001,1
0.68,0.6937500000000001,1
0.685,0.6937500000000001,1
0.6900000000000001,0.6937500000000001,1
0.6950000000000001,0.6937500000000001,1
0.7000000000000001,0.6937500000000001,1
0.705,0.6937500000000001,1
0.71,0.6937500000000001,1
0.715,0.6937500000000001,1
0.72,0.6937500000000001,1
0.725,0.6937500000000001,1
0.73,0.6937500000000001,1
0.735,0.6937500000000001,1
0.74,0.6937500000000001,1
0.745,0.6937500000000001,1
0.75,0.6937500000000001,1
0.755,0.6937500000000001,1
0.76,0.6937500000000001,1
0.765,0.6937500000000001,1
0.77,0.6937500000000001,1
0.775,0.6937500000000001,1
0.78,0.6937500000000001,1
0.785,0.6937500000000001,1
0.79,0.6937500000000001,1
0.795,0.6937500000000001,1
0.8,0.6937500000000001,1
0.0,0.7000000000000001,1
0.005,0.7000000000000001,1
0.01,0.7000000000000001,1
0.015,0.7000000000000001,1
0.02,0.7000000000000001,1
0.025,0.7000000000000001,1
0.03,0.7000000000000001,1
0.035,0.7000000000000001,1
0.04,0.7000000000000001,1
0.045,0.7000000000000001,1
0.05,0.7000000000000001,1
0.055,0.7000000000000001,1
0.06,0.7000000000000001,1
0.065,0.7000000000000001,1
0.07,0.7000000000000001,1
0.075,0.7000000000000001,1
0.08,0.7000000000000001,1
0.085,0.7000000000000001,1
0.09,0.7000000000000001,1
0.095,0.7000000000000001,1
0.1,0.7000000000000001,1
0.105,0.7000000000000001,1
0.11,0.7000000000000001,1
0.115,0.7000000000000001,1
0.12,0.7000000000000001,1
0.125,0.7000000000000001,1
0.13,0.7000000000000001,1
0.135,0.7000000000000001,1
0.14,0.7000000000000001,1
0.145,0.7000000000000001,1
0.15,0.7000000000000001,1
0.155,0.7000000000000001,1
0.16,0.7000000000000001,1
0.165,0.7000000000000001,1
0.17,0.7000000000000001,1
0.17500000000000002,0.7000000000000001,1
0.18,0.7000000000000001,1
0.185,0.7000000000000001,1
0.19,0.7000000000000001,1
0.195,0.7000000000000001,1
0.2,0.7000000000000001,1
0.20500000000000002,0.7000000000000001,1
0.21,0.7000000000000001,1
0.215,0.7000000000000001,1
0.22,0.7000000000000001,1
0.225,0.7000000000000001,1
0.23,0.7000000000000001,1
0.23500000000000001,0.7000000000000001,1
0.24,0.7000000000000001,1
0.245,0.7000000000000001,1
0.25,0.7000000000000001,1
0.255,0.7000000000000001,1
0.26,0.7000000000000001,1
0.265,0.7000000000000001,1
0.27,0.7000000000000001,1
0.275,0.7000000000000001,1
0.28,0.7000000000000001,1
0.28500000000000003,0.7000000000000001,1
0.29,0.7000000000000001,1
0.295,0.7000000000000001,1
0.3,0.7000000000000001,grazing
0.305,0.7000000000000001,2
0.31,0.7000000000000001,2
0.315,0.7000000000000001,2
0.32,0.7000000000000001,2
0.325,0.7000000000000001,2
0.33,0.7000000000000001,2
0.335,0.7000000000000001,2
0.34,0.7000000000000001,2
0.34500000000000003,0.7000000000000001,2
0.35000000000000003,0.7000000000000001,2
0.355,0.7000000000000001,2
0.36,0.7000000000000001,2
0.365,0.7000000000000001,2
0.37,0.7000000000000001,2
0.375,0.7000000000000001,2
0.38,0.7000000000000001,2
0.385,0.7000000000000001,2
0.39,0.7000000000000001,2
0.395,0.7000000000000001,2
0.4,0.7000000000000001,2
0.405,0.7000000000000001,2
0.41000000000000003,0.7000000000000001,2
0.41500000000000004,0.7000000000000001,2
0.42,0.7000000000000001,2
0.425,0.7000000000000001,2
0.43,0.7000000000000001,2
0.435,0.7000000000000001,2
0.44,0.7000000000000001,2
0.445,0.7000000000000001,2
0.45,0.7000000000000001,2
0.455,0.7000000000000001,2
0.46,0.7000000000000001,2
0.465,0.7000000000000001,2
0.47000000000000003,0.7000000000000001,2
0.47500000000000003,0.7000000000000001,2
0.48,0.7000000000000001,2
0.485,0.7000000000000001,2
0.49,0.7000000000000001,2
0.495,0.7000000000000001,2
0.5,0.7000000000000001,grazing
0.505,0.7000000000000001,1
0.51,0.7000000000000001,1
0.515,0.7000000000000001,1
0.52,0.7000000000000001,1
0.525,0.7000000000000001,1
0.53,0.7000000000000001,1
0.535,0.7000000000000001,1
0.54,0.7000000000000001,1
0.545,0.7000000000000001,1
0.55,0.7000000000000001,1
0.555,0.7000000000000001,1
0.56,0.7000000000000001,1
0.5650000000000001,0.7000000000000001,1
0.5700000000000001,0.7000000000000001,1
0.5750000000000001,0.7000000000000001,1
0.58,0.7000000000000001,1
0.585,0.7000000000000001,1
0.59,0.7000000000000001,1
0.595,0.7000000000000001,1
0.6,0.7000000000000001,1
0.605,0.7000000000000001,1
0.61,0.7000000000000001,1
0.615,0.7000000000000001,1
0.62,0.7000000000000001,1
0.625,0.7000000000000001,1
0.63,0.7000000000000001,1
0.635,0.7000000000000001,1
0.64,0.7000000000000001,1
0.645,0.7000000000000001,1
0.65,0.7000000000000001,1
0.655,0.7000000000000001,1
0.66,0.7000000000000001,1
0.665,0.7000000000000001,1
0.67,0.7000000000000001,1
0.675,0.7000000000000001,1
0.68,0.7000000000000001,1
0.685,0.7000000000000001,1
0.6900000000000001,0.7000000000000001,1
0.6950000000000001,0.7000000000000001,1
0.7000000000000001,0.7000000000000001,1
0.705,0.7000000000000001,1
0.71,0.7000000000000001,1
0.715,0.7000000000000001,1
0.72,0.7000000000000001,1
0.725,0.7000000000000001,1
0.73,0.7000000000000001,1
0.735,0.7000000000000001,1
0.74,0.7000000000000001,1
0.745,0.7000000000000001,1
0.75,0.7000000000000001,1
0.755,0.7000000000000001,1
0.76,0.7000000000000001,1
0.765,0.7000000000000001,1
0.77,0.7000000000000001,1
0.775,0.7000000000000001,1
0.78,0.7000000000000001,1
0.785,0.7000000000000001,1
0.79,0.7000000000000001,1
0.795,0.7000000000000001,1
0.8,0.7000000000000001,1
0.0,0.70625,1
0.005,0.70625,1
0.01,0.70625,1
0.015,0.70625,1
0.02,0.70625,1
0.025,0.70625,1
0.03,0.70625,1
0.035,0.70625,1
0.04,0.70625,1
0.045,0.70625,1
0.05,0.70625,1
0.055,0.70625,1
0.06,0.70625,1
0.065,0.70625,1
0.07,0.70625,1
0.075,0.70625,1
0.08,0.70625,1
0.085,0.70625,1
0.09,0.70625,1
0.095,0.70625,1
0.1,0.70625,1
0.105,0.70625,1
0.11,0.70625,1
0.115,0.70625,1
0.12,0.70625,1
0.125,0.70625,1
0.13,0.70625,1
0.135,0.70625,1
0.14,0.70625,1
0.145,0.70625,1
0.15,0.70625,1
0.155,0.70625,1
0.16,0.70625,1
0.165,0.70625,1
0.17,0.70625,1
0.17500000000000002,0.70625,1
0.18,0.70625,1
0.185,0.70625,1
0.19,0.70625,1
0.195,0.70625,1
0.2,0.70625,1
0.20500000000000002,0.70625,1
0.21,0.70625,1
0.215,0.70625,1
0.22,0.70625,1
0.225,0.70625,1
0.23,0.70625,1
0.23500000000000001,0.70625,1
0.24,0.70625,1
0.245,0.70625,1
0.25,0.70625,1
0.255,0.70625,1
0.26,0.70625,1
0.265,0.70625,1
0.27,0.70625,1
0.275,0.70625,1
0.28,0.70625,1
0.28500000000000003,0.70625,1
0.29,0.70625,1
0.295,0.70625,2
0.3,0.70625,2
0.305,0.70625,2
0.31,0.70625,2
0.315,0.70625,2
0.32,0.70625,2
0.325,0.70625,2
0.33,0.70625,2
0.335,0.70625,2
0.34,0.70625,2
0.34500000000000003,0.70625,2
0.35000000000000003,0.70625,2
0.355,0.70625,2
0.36,0.70625,2
0.365,0.70625,2
0.37,0.70625,2
0.375,0.70625,2
0.38,0.70625,2
0.385,0.70625,2
0.39,0.70625,2
0.395,0.70625,2
0.4,0.70625,2
0.405,0.70625,2
0.41000000000000003,0.70625,2
0.41500000000000004,0.70625,2
0.42,0.70625,2
0.425,0.70625,2
0.43,0.70625,2
0.435,0.70625,2
0.44,0.70625,2
0.445,0.70625,2
0.45,0.70625,2
0.455,0.70625,2
0.46,0.70625,2
0.465,0.70625,2
0.47000000000000003,0.70625,2
0.47500000000000003,0.70625,2
0.48,0.70625,2
0.485,0.70625,2
0.49,0.70625,2
0.495,0.70625,2
0.5,0.70625,grazing
0.505,0.70625,1
0.51,0.70625,1
0.515,0.70625,1
0.52,0.70625,1
0.525,0.70625,1
0.53,0.70625,1
0.535,0.70625,1
0.54,0.70625,1
0.545,0.70625,1
0.55,0.70625,1
0.555,0.70625,1
0.56,0.70625,1
0.5650000000000001,0.70625,1
0.5700000000000001,0.70625,1
0.5750000000000001,0.70625,1
0.58,0.70625,1
0.585,0.70625,1
0.59,0.70625,1
0.595,0.70625,1
0.6,0.70625,1
0.605,0.70625,1
0.61,0.70625,1
0.615,0.70625,1
0.62,0.70625,1
0.625,0.70625,1
0.63,0.70625,1
0.635,0.70625,1
0.64,0.70625,1
0.645,0.70625,1
0.65,0.70625,1
0.655,0.70625,1
0.66,0.70625,1
0.665,0.70625,1
0.67,0.70625,1
0.675,0.70625,1
0.68,0.70625,1
0.685,0.70625,1
0.6900000000000001,0.70625,1
0.6950000000000001,0.70625,1
0.7000000000000001,0.70625,1
0.705,0.70625,1
0.71,0.70625,1
0.715,0.70625,1
0.72,0.70625,1
0.725,0.70625,1
0.73,0.70625,1
0.735,0.70625,1
0.74,0.70625,1
0.745,0.70625,1
0.75,0.70625,1
0.755,0.70625,1
0.76,0.70625,1
0.765,0.70625,1
0.77,0.70625,1
0.775,0.70625,1
0.78,0.70625,1
0.785,0.70625,1
0.79,0.70625,1
0.795,0.70625,1
0.8,0.70625,1
0.0,0.7125,1
0.005,0.7125,1
0.01,0.7125,1
0.015,0.7125,1
0.02,0.7125,1
0.025,0.7125,1
0.03,0.7125,1
0.035,0.7125,1
0.04,0.7125,1
0.045,0.7125,1
0.05,0.7125,1
0.055,0.7125,1
0.06,0.7125,1
0.065,0.7125,1
0.07,0.7125,1
0.075,0.7125,1
0.08,0.7125,1
0.085,0.7125,1
0.09,0.7125,1
0.095,0.7125,1
0.1,0.7125,1
0.105,0.7125,1
0.11,0.7125,1
0.115,0.7125,1
0.12,0.7125,1
0.125,0.7125,1
0.13,0.7125,1
0.135,0.7125,1
0.14,0.7125,1
0.145,0.7125,1
0.15,0.7125,1
0.155,0.7125,1
0.16,0.7125,1
0.165,0.7125,1
0.17,0.7125,1
0.17500000000000002,0.7125,1
0.18,0.7125,1
0.185,0.7125,1
0.19,0.7125,1
0.195,0.7125,1
0.2,0.7125,1
0.20500000000000002,0.7125,1
0.21,0.7125,1
0.215,0.7125,1
0.22,0.7125,1
0.225,0.7125,1
0.23,0.7125,1
0.23500000000000001,0.7125,1
0.24,0.7125,1
0.245,0.7125,1
0.25,0.7125,1
0.255,0.7125,1
0.26,0.7125,1
0.265,0.7125,1
0.27,0.7125,1
0.275,0.7125,1
0.28,0.7125,1
0.28500000000000003,0.7125,1
0.29,0.7125,2
0.295,0.7125,2
0.3,0.7125,2
0.305,0.7125,2
0.31,0.7125,2
0.315,0.7125,2
0.32,0.7125,2
0.325,0.7125,2
0.33,0.7125,2
0.335,0.7125,2
0.34,0.7125,2
0.34500000000000003,0.7125,2
0.35000000000000003,0.7125,2
0.355,0.7125,2
0.36,0.7125,2
0.365,0.7125,2
0.37,0.7125,2
0.375,0.7125,2
0.38,0.7125,2
0.385,0.7125,2
0.39,0.7125,2
0.395,0.7125,2
0.4,0.7125,2
0.405,0.7125,2
0.41000000000000003,0.7125,2
0.41500000000000004,0.7125,2
0.42,0.7125,2
0.425,0.7125,2
0.43,0.7125,2
0.435,0.7125,2
0.44,0.7125,2
0.445,0.7125,2
0.45,0.7125,2
0.455,0.7125,2
0.46,0.7125,2
0.465,0.7125,2
0.47000000000000003,0.7125,2
0.47500000000000003,0.7125,2
0.48,0.7125,2
0.485,0.7125,2
0.49,0.7125,2
0.495,0.7125,2
0.5,0.7125,grazing
0.505,0.7125,1
0.51,0.7125,1
0.515,0.7125,1
0.52,0.7125,1
0.525,0.7125,1
0.53,0.7125,1
0.535,0.7125,1
0.54,0.7125,1
0.545,0.7125,1
0.55,0.7125,1
0.555,0.7125,1
0.56,0.7125,1
0.5650000000000001,0.7125,1
0.5700000000000001,0.7125,1
0.5750000000000001,0.7125,1
0.58,0.7125,1
0.585,0.7125,1
0.59,0.7125,1
0.595,0.7125,1
0.6,0.7125,1
0.605,0.7125,1
0.61,0.7125,1
0.615,0.7125,1
0.62,0.7125,1
0.625,0.7125,1
0.63,0.7125,1
0.635,0.7125,1
0.64,0.7125,1
0.645,0.7125,1
0.65,0.7125,1
0.655,0.7125,1
0.66,0.7125,1
0.665,0.7125,1
0.67,0.7125,1
0.675,0.7125,1
0.68,0.7125,1
0.685,0.7125,1
0.6900000000000001,0.7125,1
0.6950000000000001,0.7125,1
0.7000000000000001,0.7125,1
0.705,0.7125,1
0.71,0.7125,1
0.715,0.7125,1
0.72,0.7125,1
0.725,0.7125,1
0.73,0.7125,1
0.735,0.7125,1
0.74,0.7125,1
0.745,0.7125,1
0.75,0.7125,1
0.755,0.7125,1
0.76,0.7125,1
0.765,0.7125,1
0.77,0.7125,1
0.775,0.7125,1
0.78,0.7125,1
0.785,0.7125,1
0.79,0.7125,1
0.795,0.7125,1
0.8,0.7125,1
0.0,0.71875,1
0.005,0.71875,1
0.01,0.71875,1
0.015,0.71875,1
0.02,0.71875,1
0.025,0.71875,1
0.03,0.71875,1
0.035,0.71875,1
0.04,0.71875,1
0.045,0.71875,1
0.05,0.71875,1
0.055,0.71875,1
0.06,0.71875,1
0.065,0.71875,1
0.07,0.71875,1
0.075,0.71875,1
0.08,0.71875,1
0.085,0.71875,1
0.09,0.71875,1
0.095,0.71875,1
0.1,0.71875,1
0.105,0.71875,1
0.11,0.71875,1
0.115,0.71875,1
0.12,0.71875,1
0.125,0.71875,1
0.13,0.71875,1
0.135,0.71875,1
0.14,0.71875,1
0.145,0.71875,1
0.15,0.71875,1
0.155,0.71875,1
0.16,0.71875,1
0.165,0.71875,1
0.17,0.71875,1
0.17500000000000002,0.71875,1
0.18,0.71875,1
0.185,0.71875,1
0.19,0.71875,1
0.195,0.71875,1
0.2,0.71875,1
0.20500000000000002,0.71875,1
0.21,0.71875,1
0.215,0.71875,1
0.22,0.71875,1
0.225,0.71875,1
0.23,0.71875,1
0.23500000000000001,0.71875,1
0.24,0.71875,1
0.245,0.71875,1
0.25,0.71875,1
0.255,0.71875,1
0.26,0.71875,1
0.265,0.71875,1
0.27,0.71875,1
0.275,0.71875,1
0.28,0.71875,1
0.28500000000000003,0.71875,2
0.29,0.71875,2
0.295,0.71875,2
0.3,0.71875,2
0.305,0.71875,2
0.31,0.71875,2
0.315,0.71875,2
0.32,0.71875,2
0.325,0.71875,2
0.33,0.71875,2
0.335,0.71875,2
0.34,0.71875,2
0.34500000000000003,0.71875,2
0.35000000000000003,0.71875,2
0.355,0.71875,2
0.36,0.71875,2
0.365,0.71875,2
0.37,0.71875,2
0.375,0.71875,2
0.38,0.71875,2
0.385,0.71875,2
0.39,0.71875,2
0.395,0.71875,2
0.4,0.71875,2
0.405,0.71875,2
0.41000000000000003,0.71875,2
0.41500000000000004,0.71875,2
0.42,0.71875,2
0.425,0.71875,2
0.43,0.71875,2
0.435,0.71875,2
0.44,0.71875,2
0.445,0.71875,2
0.45,0.71875,2
0.455,0.71875,2
0.46,0.71875,2
0.465,0.71875,2
0.47000000000000003,0.71875,2
0.47500000000000003,0.71875,2
0.48,0.71875,2
0.485,0.71875,2
0.49,0.71875,2
0.495,0.71875,2
0.5,0.71875,grazing
0.505,0.71875,1
0.51,0.71875,1
0.515,0.71875,1
0.52,0.71875,1
0.525,0.71875,1
0.53,0.71875,1
0.535,0.71875,1
0.54,0.71875,1
0.545,0.71875,1
0.55,0.71875,1
0.555,0.71875,1
0.56,0.71875,1
0.5650000000000001,0.71875,1
0.5700000000000001,0.71875,1
0.5750000000000001,0.71875,1
0.58,0.71875,1
0.585,0.71875,1
0.59,0.71875,1
0.595,0.71875,1
0.6,0.71875,1
0.605,0.71875,1
0.61,0.71875,1
0.615,0.71875,1
0.62,0.71875,1
0.625,0.71875,1
0.63,0.71875,1
0.635,0.71875,1
0.64,0.71875,1
0.645,0.71875,1
0.65,0.71875,1
0.655,0.71875,1
0.66,0.71875,1
0.665,0.71875,1
0.67,0.71875,1
0.675,0.71875,1
0.68,0.71875,1
0.685,0.71875,1
0.6900000000000001,0.71875,1
0.6950000000000001,0.71875,1
0.7000000000000001,0.71875,1
0.705,0.71875,1
0.71,0.71875,1
0.715,0.71875,1
0.72,0.71875,1
0.725,0.71875,1
0.73,0.71875,1
0.735,0.71875,1
0.74,0.71875,1
0.745,0.71875,1
0.75,0.71875,1
0.755,0.71875,1
0.76,0.71875,1
0.765,0.71875,1
0.77,0.71875,1
0.775,0.71875,1
0.78,0.71875,1
0.785,0.71875,1
0.79,0.71875,1
0.795,0.71875,1
0.8,0.71875,1
0.0,0.7250000000000001,1
0.005,0.7250000000000001,1
0.01,0.7250000000000001,1
0.015,0.7250000000000001,1
0.02,0.7250000000000001,1
0.025,0.7250000000000001,1
0.03,0.7250000000000001,1
0.035,0.7250000000000001,1
0.04,0.7250000000000001,1
0.045,0.7250000000000001,1
0.05,0.7250000000000001,1
0.055,0.7250000000000001,1
0.06,0.7250000000000001,1
0.065,0.7250000000000001,1
0.07,0.7250000000000001,1
0.075,0.7250000000000001,1
0.08,0.7250000000000001,1
0.085,0.7250000000000001,1
0.09,0.7250000000000001,1
0.095,0.7250000000000001,1
0.1,0.7250000000000001,1
0.105,0.7250000000000001,1
0.11,0.7250000000000001,1
0.115,0.7250000000000001,1
0.12,0.7250000000000001,1
0.125,0.7250000000000001,1
0.13,0.7250000000000001,1
0.135,0.7250000000000001,1
0.14,0.7250000000000001,1
0.145,0.7250000000000001,1
0.15,0.7250000000000001,1
0.155,0.7250000000000001,1
0.16,0.7250000000000001,1
0.165,0.7250000000000001,1
0.17,0.7250000000000001,1
0.17500000000000002,0.7250000000000001,1
0.18,0.7250000000000001,1
0.185,0.7250000000000001,1
0.19,0.7250000000000001,1
0.195,0.7250000000000001,1
0.2,0.7250000000000001,1
0.20500000000000002,0.7250000000000001,1
0.21,0.7250000000000001,1
0.215,0.7250000000000001,1
0.22,0.7250000000000001,1
0.225,0.7250000000000001,1
0.23,0.7250000000000001,1
0.23500000000000001,0.7250000000000001,1
0.24,0.7250000000000001,1
0.245,0.7250000000000001,1
0.25,0.7250000000000001,1
0.255,0.7250000000000001,1
0.26,0.7250000000000001,1
0.265,0.7250000000000001,1
0.27,0.7250000000000001,1
0.275,0.7250000000000001,grazing
0.28,0.7250000000000001,2
0.28500000000000003,0.7250000000000001,2
0.29,0.7250000000000001,2
0.295,0.7250000000000001,2
0.3,0.7250000000000001,2
0.305,0.7250000000000001,2
0.31,0.7250000000000001,2
0.315,0.7250000000000001,2
0.32,0.7250000000000001,2
0.325,0.7250000000000001,2
0.33,0.7250000000000001,2
0.335,0.7250000000000001,2
0.34,0.7250000000000001,2
0.34500000000000003,0.7250000000000001,2
0.35000000000000003,0.7250000000000001,2
0.355,0.7250000000000001,2
0.36,0.7250000000000001,2
0.365,0.7250000000000001,2
0.37,0.7250000000000001,2
0.375,0.7250000000000001,2
0.38,0.7250000000000001,2
0.385,0.7250000000000001,2
0.39,0.7250000000000001,2
0.395,0.7250000000000001,2
0.4,0.7250000000000001,2
0.405,0.7250000000000001,2
0.41000000000000003,0.7250000000000001,2
0.41500000000000004,0.7250000000000001,2
0.42,0.7250000000000001,2
0.425,0.7250000000000001,2
0.43,0.7250000000000001,2
0.435,0.7250000000000001,2
0.44,0.7250000000000001,2
0.445,0.7250000000000001,2
0.45,0.7250000000000001,2
0.455,0.7250000000000001,2
0.46,0.7250000000000001,2
0.465,0.7250000000000001,2
0.47000000000000003,0.7250000000000001,2
0.47500000000000003,0.7250000000000001,2
0.48,0.7250000000000001,2
0.485,0.7250000000000001,2
0.49,0.7250000000000001,2
0.495,0.7250000000000001,2
0.5,0.7250000000000001,grazing
0.505,0.7250000000000001,1
0.51,0.7250000000000001,1
0.515,0.7250000000000001,1
0.52,0.7250000000000001,1
0.525,0.7250000000000001,1
0.53,0.7250000000000001,1
0.535,0.7250000000000001,1
0.54,0.7250000000000001,1
0.545,0.7250000000000001,1
0.55,0.7250000000000001,1
0.555,0.7250000000000001,1
0.56,0.7250000000000001,1
0.5650000000000001,0.7250000000000001,1
0.5700000000000001,0.7250000000000001,1
0.5750000000000001,0.7250000000000001,1
0.58,0.7250000000000001,1
0.585,0.7250000000000001,1
0.59,0.7250000000000001,1
0.595,0.7250000000000001,1
0.6,0.7250000000000001,1
0.605,0.7250000000000001,1
0.61,0.7250000000000001,1
0.615,0.7250000000000001,1
0.62,0.7250000000000001,1
0.625,0.7250000000000001,1
0.63,0.7250000000000001,1
0.635,0.7250000000000001,1
0.64,0.7250000000000001,1
0.645,0.7250000000000001,1
0.65,0.7250000000000001,1
0.655,0.7250000000000001,1
0.66,0.7250000000000001,1
0.665,0.7250000000000001,1
0.67,0.7250000000000001,1
0.675,0.7250000000000001,1
0.68,0.7250000000000001,1
0.685,0.7250000000000001,1
0.6900000000000001,0.7250000000000001,1
0.6950000000000001,0.7250000000000001,1
0.7000000000000001,0.7250000000000001,1
0.705,0.7250000000000001,1
0.71,0.7250000000000001,1
0.715,0.7250000000000001,1
0.72,0.7250000000000001,1
0.725,0.7250000000000001,1
0.73,0.7250000000000001,1
0.735,0.7250000000000001,1
0.74,0.7250000000000001,1
0.745,0.7250000000000001,1
0.75,0.7250000000000001,1
0.755,0.7250000000000001,1
0.76,0.7250000000000001,1
0.765,0.7250000000000001,1
0.77,0.7250000000000001,1
0.775,0.7250000000000001,1
0.78,0.7250000000000001,1
0.785,0.7250000000000001,1
0.79,0.7250000000000001,1
0.795,0.7250000000000001,1
0.8,0.7250000000000001,1
0.0,0.7312500000000001,1
0.005,0.7312500000000001,1
0.01,0.7312500000000001,1
0.015,0.7312500000000001,1
0.02,0.7312500000000001,1
0.025,0.7312500000000001,1
0.03,0.7312500000000001,1
0.035,0.7312500000000001,1
0.04,0.7312500000000001,1
0.045,0.7312500000000001,1
0.05,0.7312500000000001,1
0.055,0.7312500000000001,1
0.06,0.7312500000000001,1
0.065,0.7312500000000001,1
0.07,0.7312500000000001,1
0.075,0.7312500000000001,1
0.08,0.7312500000000001,1
0.085,0.7312500000000001,1
0.09,0.7312500000000001,1
0.095,0.7312500000000001,1
0.1,0.7312500000000001,1
0.105,0.7312500000000001,1
0.11,0.7312500000000001,1
0.115,0.7312500000000001,1
0.12,0.7312500000000001,1
0.125,0.7312500000000001,1
0.13,0.7312500000000001,1
0.135,0.7312500000000001,1
0.14,0.7312500000000001,1
0.145,0.7312500000000001,1
0.15,0.7312500000000001,1
0.155,0.7312500000000001,1
0.16,0.7312500000000001,1
0.165,0.7312500000000001,1
0.17,0.7312500000000001,1
0.17500000000000002,0.7312500000000001,1
0.18,0.7312500000000001,1
0.185,0.7312500000000001,1
0.19,0.7312500000000001,1
0.195,0.7312500000000001,1
0.2,0.7312500000000001,1
0.20500000000000002,0.7312500000000001,1
0.21,0.7312500000000001,1
0.215,0.7312500000000001,1
0.22,0.7312500000000001,1
0.225,0.7312500000000001,1
0.23,0.7312500000000001,1
0.23500000000000001,0.7312500000000001,1
0.24,0.7312500000000001,1
0.245,0.7312500000000001,1
0.25,0.7312500000000001,1
0.255,0.7312500000000001,1
0.26,0.7312500000000001,1
0.265,0.7312500000000001,1
0.27,0.7312500000000001,2
0.275,0.7312500000000001,2
0.28,0.7312500000000001,2
0.28500000000000003,0.7312500000000001,2
0.29,0.7312500000000001,2
0.295,0.7312500000000001,2
0.3,0.7312500000000001,2
0.305,0.7312500000000001,2
0.31,0.7312500000000001,2
0.315,0.7312500000000001,2
0.32,0.7312500000000001,2
0.325,0.7312500000000001,2
0.33,0.7312500000000001,2
0.335,0.7312500000000001,2
0.34,0.7312500000000001,2
0.34500000000000003,0.7312500000000001,2
0.35000000000000003,0.7312500000000001,2
0.355,0.7312500000000001,2
0.36,0.7312500000000001,2
0.365,0.7312500000000001,2
0.37,0.7312500000000001,2
0.375,0.7312500000000001,2
0.38,0.7312500000000001,2
0.385,0.7312500000000001,2
0.39,0.7312500000000001,2
0.395,0.7312500000000001,2
0.4,0.7312500000000001,2
0.405,0.7312500000000001,2
0.41000000000000003,0.7312500000000001,2
0.41500000000000004,0.7312500000000001,2
0.42,0.7312500000000001,2
0.425,0.7312500000000001,2
0.43,0.7312500000000001,2
0.435,0.7312500000000001,2
0.44,0.7312500000000001,2
0.445,0.7312500000000001,2
0.45,0.7312500000000001,2
0.455,0.7312500000000001,2
0.46,0.7312500000000001,2
0.465,0.7312500000000001,2
0.47000000000000003,0.7312500000000001,2
0.47500000000000003,0.7312500000000001,2
0.48,0.7312500000000001,2
0.485,0.7312500000000001,2
0.49,0.7312500000000001,2
0.495,0.7312500000000001,2
0.5,0.7312500000000001,grazing
0.505,0.7312500000000001,1
0.51,0.7312500000000001,1
0.515,0.7312500000000001,1
0.52,0.7312500000000001,1
0.525,0.7312500000000001,1
0.53,0.7312500000000001,1
0.535,0.7312500000000001,1
0.54,0.7312500000000001,1
0.545,0.7312500000000001,1
0.55,0.7312500000000001,1
0.555,0.7312500000000001,1
0.56,0.7312500000000001,1
0.5650000000000001,0.7312500000000001,1
0.5700000000000001,0.7312500000000001,1
0.5750000000000001,0.7312500000000001,1
0.58,0.7312500000000001,1
0.585,0.7312500000000001,1
0.59,0.7312500000000001,1
0.595,0.7312500000000001,1
0.6,0.7312500000000001,1
0.605,0.7312500000000001,1
0.61,0.7312500000000001,1
0.615,0.7312500000000001,1
0.62,0.7312500000000001,1
0.625,0.7312500000000001,1
0.63,0.7312500000000001,1
0.635,0.7312500000000001,1
0.64,0.7312500000000001,1
0.645,0.7312500000000001,1
0.65,0.7312500000000001,1
0.655,0.7312500000000001,1
0.66,0.7312500000000001,1
0.665,0.7312500000000001,1
0.67,0.7312500000000001,1
0.675,0.7312500000000001,1
0.68,0.7312500000000001,1
0.685,0.7312500000000001,1
0.6900000000000001,0.7312500000000001,1
0.6950000000000001,0.7312500000000001,1
0.7000000000000001,0.7312500000000001,1
0.705,0.7312500000000001,1
0.71,0.7312500000000001,1
0.715,0.7312500000000001,1
0.72,0.7312500000000001,1
0.725,0.7312500000000001,1
0.73,0.7312500000000001,1
0.735,0.7312500000000001,1
0.74,0.7312500000000001,1
0.745,0.7312500000000001,1
0.75,0.7312500000000001,1
0.755,0.7312500000000001,1
0.76,0.7312500000000001,1
0.765,0.7312500000000001,1
0.77,0.7312500000000001,1
0.775,0.7312500000000001,1
0.78,0.7312500000000001,1
0.785,0.7312500000000001,1
0.79,0.7312500000000001,1
0.795,0.7312500000000001,1
0.8,0.7312500000000001,1
0.0,0.7375,1
0.005,0.7375,1
0.01,0.7375,1
0.015,0.7375,1
0.02,0.7375,1
0.025,0.7375,1
0.03,0.7375,1
0.035,0.7375,1
0.04,0.7375,1
0.045,0.7375,1
0.05,0.7375,1
0.055,0.7375,1
0.06,0.7375,1
0.065,0.7375,1
0.07,0.7375,1
0.075,0.7375,1
0.08,0.7375,1
0.085,0.7375,1
0.09,0.7375,1
0.095,0.7375,1
0.1,0.7375,1
0.105,0.7375,1
0.11,0.7375,1
0.115,0.7375,1
0.12,0.7375,1
0.125,0.7375,1
0.13,0.7375,1
0.135,0.7375,1
0.14,0.7375,1
0.145,0.7375,1
0.15,0.7375,1
0.155,0.7375,1
0.16,0.7375,1
0.165,0.7375,1
0.17,0.7375,1
0.17500000000000002,0.7375,1
0.18,0.7375,1
0.185,0.7375,1
0.19,0.7375,1
0.195,0.7375,1
0.2,0.7375,1
0.20500000000000002,0.7375,1
0.21,0.7375,1
0.215,0.7375,1
0.22,0.7375,1
0.225,0.7375,1
0.23,0.7375,1
0.23500000000000001,0.7375,1
0.24,0.7375,1
0.245,0.7375,1
0.25,0.7375,1
0.255,0.7375,1
0.26,0.7375,1
0.265,0.7375,2
0.27,0.7375,2
0.275,0.7375,2
0.28,0.7375,2
0.28500000000000003,0.7375,2
0.29,0.7375,2
0.295,0.7375,2
0.3,0.7375,2
0.305,0.7375,2
0.31,0.7375,2
0.315,0.7375,2
0.32,0.7375,2
0.325,0.7375,2
0.33,0.7375,2
0.335,0.7375,2
0.34,0.7375,2
0.34500000000000003,0.7375,2
0.35000000000000003,0.7375,2
0.355,0.7375,2
0.36,0.7375,2
0.365,0.7375,2
0.37,0.7375,2
0.375,0.7375,2
0.38,0.7375,2
0.385,0.7375,2
0.39,0.7375,2
0.395,0.7375,2
0.4,0.7375,2
0.405,0.7375,2
0.41000000000000003,0.7375,2
0.41500000000000004,0.7375,2
0.42,0.7375,2
0.425,0.7375,2
0.43,0.7375,2
0.435,0.7375,2
0.44,0.7375,2
0.445,0.7375,2
0.45,0.7375,2
0.455,0.7375,2
0.46,0.7375,2
0.465,0.7375,2
0.47000000000000003,0.7375,2
0.47500000000000003,0.7375,2
0.48,0.7375,2
0.485,0.7375,2
0.49,0.7375,2
0.495,0.7375,2
0.5,0.7375,grazing
0.505,0.7375,1
0.51,0.7375,1
0.515,0.7375,1
0.52,0.7375,1
0.525,0.7375,1
0.53,0.7375,1
0.535,0.7375,1
0.54,0.7375,1
0.545,0.7375,1
0.55,0.7375,1
0.555,0.7375,1
0.56,0.7375,1
0.5650000000000001,0.7375,1
0.5700000000000001,0.7375,1
0.5750000000000001,0.7375,1
0.58,0.7375,1
0.585,0.7375,1
0.59,0.7375,1
0.595,0.7375,1
0.6,0.7375,1
0.605,0.7375,1
0.61,0.7375,1
0.615,0.7375,1
0.62,0.7375,1
0.625,0.7375,1
0.63,0.7375,1
0.635,0.7375,1
0.64,0.7375,1
0.645,0.7375,1
0.65,0.7375,1
0.655,0.7375,1
0.66,0.7375,1
0.665,0.7375,1
0.67,0.7375,1
0.675,0.7375,1
0.68,0.7375,1
0.685,0.7375,1
0.6900000000000001,0.7375,1
0.6950000000000001,0.7375,1
0.7000000000000001,0.7375,1
0.705,0.7375,1
0.71,0.7375,1
0.715,0.7375,1
0.72,0.7375,1
0.725,0.7375,1
0.73,0.7375,1
0.735,0.7375,1
0.74,0.7375,1
0.745,0.7375,1
0.75,0.7375,1
0.755,0.7375,1
0.76,0.7375,1
0.765,0.7375,1
0.77,0.7375,1
0.775,0.7375,1
0.78,0.7375,1
0.785,0.7375,1
0.79,0.7375,1
0.795,0.7375,1
0.8,0.7375,1
0.0,0.74375,1
0.005,0.74375,1
0.01,0.74375,1
0.015,0.74375,1
0.02,0.74375,1
0.025,0.74375,1
0.03,0.74375,1
0.035,0.74375,1
0.04,0.74375,1
0.045,0.74375,1
0.05,0.74375,1
0.055,0.74375,1
0.06,0.74375,1
0.065,0.74375,1
0.07,0.74375,1
0.075,0.74375,1
0.08,0.74375,1
0.085,0.74375,1
0.09,0.74375,1
0.095,0.74375,1
0.1,0.74375,1
0.105,0.74375,1
0.11,0.74375,1
0.115,0.74375,1
0.12,0.74375,1
0.125,0.74375,1
0.13,0.74375,1
0.135,0.74375,1
0.14,0.74375,1
0.145,0.74375,1
0.15,0.74375,1
0.155,0.74375,1
0.16,0.74375,1
0.165,0.74375,1
0.17,0.74375,1
0.17500000000000002,0.74375,1
0.18,0.74375,1
0.185,0.74375,1
0.19,0.74375,1
0.195,0.74375,1
0.2,0.74375,1
0.20500000000000002,0.74375,1
0.21,0.74375,1
0.215,0.74375,1
0.22,0.74375,1
0.225,0.74375,1
0.23,0.74375,1
0.23500000000000001,0.74375,1
0.24,0.74375,1
0.245,0.74375,1
0.25,0.74375,1
0.255,0.74375,1
0.26,0.74375,2
0.265,0.74375,2
0.27,0.74375,2
0.275,0.74375,2
0.28,0.74375,2
0.28500000000000003,0.74375,2
0.29,0.74375,2
0.295,0.74375,2
0.3,0.74375,2
0.305,0.74375,2
0.31,0.74375,2
0.315,0.74375,2
0.32,0.74375,2
0.325,0.74375,2
0.33,0.74375,2
0.335,0.74375,2
0.34,0.74375,2
0.34500000000000003,0.74375,2
0.35000000000000003,0.74375,2
0.355,0.74375,2
0.36,0.74375,2
0.365,0.74375,2
0.37,0.74375,2
0.375,0.74375,2
0.38,0.74375,2
0.385,0.74375,2
0.39,0.74375,2
0.395,0.74375,2
0.4,0.74375,2
0.405,0.74375,2
0.41000000000000003,0.74375,2
0.41500000000000004,0.74375,2
0.42,0.74375,2
0.425,0.74375,2
0.43,0.74375,2
0.435,0.74375,2
0.44,0.74375,2
0.445,0.74375,2
0.45,0.74375,2
0.455,0.74375,2
0.46,0.74375,2
0.465,0.74375,2
0.47000000000000003,0.74375,2
0.47500000000000003,0.74375,2
0.48,0.74375,2
0.485,0.74375,2
0.49,0.74375,2
0.495,0.74375,2
0.5,0.74375,grazing
0.505,0.74375,1
0.51,0.74375,1
0.515,0.74375,1
0.52,0.74375,1
0.525,0.74375,1
0.53,0.74375,1
0.535,0.74375,1
0.54,0.74375,1
0.545,0.74375,1
0.55,0.74375,1
0.555,0.74375,1
0.56,0.74375,1
0.5650000000000001,0.74375,1
0.5700000000000001,0.74375,1
0.5750000000000001,0.74375,1
0.58,0.74375,1
0.585,0.74375,1
0.59,0.74375,1
0.595,0.74375,1
0.6,0.74375,1
0.605,0.74375,1
0.61,0.74375,1
0.615,0.74375,1
0.62,0.74375,1
0.625,0.74375,1
0.63,0.74375,1
0.635,0.74375,1
0.64,0.74375,1
0.645,0.74375,1
0.65,0.74375,1
0.655,0.74375,1
0.66,0.74375,1
0.665,0.74375,1
0.67,0.74375,1
0.675,0.74375,1
0.68,0.74375,1
0.685,0.74375,1
0.6900000000000001,0.74375,1
0.6950000000000001,0.74375,1
0.7000000000000001,0.74375,1
0.705,0.74375,1
0.71,0.74375,1
0.715,0.74375,1
0.72,0.74375,1
0.725,0.74375,1
0.73,0.74375,1
0.735,0.74375,1
0.74,0.74375,1
0.745,0.74375,1
0.75,0.74375,1
0.755,0.74375,1
0.76,0.74375,1
0.765,0.74375,1
0.77,0.74375,1
0.775,0.74375,1
0.78,0.74375,1
0.785,0.74375,1
0.79,0.74375,1
0.795,0.74375,1
0.8,0.74375,1
0.0,0.75,1
0.005,0.75,1
0.01,0.75,1
0.015,0.75,1
0.02,0.75,1
0.025,0.75,1
0.03,0.75,1
0.035,0.75,1
0.04,0.75,1
0.045,0.75,1
0.05,0.75,1
0.055,0.75,1
0.06,0.75,1
0.065,0.75,1
0.07,0.75,1
0.075,0.75,1
0.08,0.75,1
0.085,0.75,1
0.09,0.75,1
0.095,0.75,1
0.1,0.75,1
0.105,0.75,1
0.11,0.75,1
0.115,0.75,1
0.12,0.75,1
0.125,0.75,1
0.13,0.75,1
0.135,0.75,1
0.14,0.75,1
0.145,0.75,1
0.15,0.75,1
0.155,0.75,1
0.16,0.75,1
0.165,0.75,1
0.17,0.75,1
0.17500000000000002,0.75,1
0.18,0.75,1
0.185,0.75,1
0.19,0.75,1
0.195,0.75,1
0.2,0.75,1
0.20500000000000002,0.75,1
0.21,0.75,1
0.215,0.75,1
0.22,0.75,1
0.225,0.75,1
0.23,0.75,1
0.23500000000000001,0.75,1
0.24,0.75,1
0.245,0.75,1
0.25,0.75,grazing
0.255,0.75,2
0.26,0.75,2
0.265,0.75,2
0.27,0.75,2
0.275,0.75,2
0.28,0.75,2
0.28500000000000003,0.75,2
0.29,0.75,2
0.295,0.75,2
0.3,0.75,2
0.305,0.75,2
0.31,0.75,2
0.315,0.75,2
0.32,0.75,2
0.325,0.75,2
0.33,0.75,2
0.335,0.75,2
0.34,0.75,2
0.34500000000000003,0.75,2
0.35000000000000003,0.75,2
0.355,0.75,2
0.36,0.75,2
0.365,0.75,2
0.37,0.75,2
0.375,0.75,2
0.38,0.75,2
0.385,0.75,2
0.39,0.75,2
0.395,0.75,2
0.4,0.75,2
0.405,0.75,2
0.41000000000000003,0.75,2
0.41500000000000004,0.75,2
0.42,0.75,2
0.425,0.75,2
0.43,0.75,2
0.435,0.75,2
0.44,0.75,2
0.445,0.75,2
0.45,0.75,2
0.455,0.75,2
0.46,0.75,2
0.465,0.75,2
0.47000000000000003,0.75,2
0.47500000000000003,0.75,2
0.48,0.75,2
0.485,0.75,2
0.49,0.75,2
0.495,0.75,2
0.5,0.75,grazing
0.505,0.75,1
0.51,0.75,1
0.515,0.75,1
0.52,0.75,1
0.525,0.75,1
0.53,0.75,1
0.535,0.75,1
0.54,0.75,1
0.545,0.75,1
0.55,0.75,1
0.555,0.75,1
0.56,0.75,1
0.5650000000000001,0.75,1
0.5700000000000001,0.75,1
0.5750000000000001,0.75,1
0.58,0.75,1
0.585,0.75,1
0.59,0.75,1
0.595,0.75,1
0.6,0.75,1
0.605,0.75,1
0.61,0.75,1
0.615,0.75,1
0.62,0.75,1
0.625,0.75,1
0.63,0.75,1
0.635,0.75,1
0.64,0.75,1
0.645,0.75,1
0.65,0.75,1
0.655,0.75,1
0.66,0.75,1
0.665,0.75,1
0.67,0.75,1
0.675,0.75,1
0.68,0.75,1
0.685,0.75,1
0.6900000000000001,0.75,1
0.6950000000000001,0.75,1
0.7000000000000001,0.75,1
0.705,0.75,1
0.71,0.75,1
0.715,0.75,1
0.72,0.75,1
0.725,0.75,1
0.73,0.75,1
0.735,0.75,1
0.74,0.75,1
0.745,0.75,1
0.75,0.75,1
0.755,0.75,1
0.76,0.75,1
0.765,0.75,1
0.77,0.75,1
0.775,0.75,1
0.78,0.75,1
0.785,0.75,1
0.79,0.75,1
0.795,0.75,1
0.8,0.75,1
0.0,0.7562500000000001,1
0.005,0.7562500000000001,1
0.01,0.7562500000000001,1
0.015,0.7562500000000001,1
0.02,0.7562500000000001,1
0.025,0.7562500000000001,1
0.03,0.7562500000000001,1
0.035,0.7562500000000001,1
0.04,0.7562500000000001,1
0.045,0.7562500000000001,1
0.05,0.7562500000000001,1
0.055,0.7562500000000001,1
0.06,0.7562500000000001,1
0.065,0.7562500000000001,1
0.07,0.7562500000000001,1
0.075,0.7562500000000001,1
0.08,0.7562500000000001,1
0.085,0.7562500000000001,1
0.09,0.7562500000000001,1
0.095,0.7562500000000001,1
0.1,0.7562500000000001,1
0.105,0.7562500000000001,1
0.11,0.7562500000000001,1
0.115,0.7562500000000001,1
0.12,0.7562500000000001,1
0.125,0.7562500000000001,1
0.13,0.7562500000000001,1
0.135,0.7562500000000001,1
0.14,0.7562500000000001,1
0.145,0.7562500000000001,1
0.15,0.7562500000000001,1
0.155,0.7562500000000001,1
0.16,0.7562500000000001,1
0.165,0.7562500000000001,1
0.17,0.7562500000000001,1
0.17500000000000002,0.7562500000000001,1
0.18,0.7562500000000001,1
0.185,0.7562500000000001,1
0.19,0.7562500000000001,1
0.195,0.7562500000000001,1
0.2,0.7562500000000001,1
0.20500000000000002,0.7562500000000001,1
0.21,0.7562500000000001,1
0.215,0.7562500000000001,1
0.22,0.7562500000000001,1
0.225,0.7562500000000001,1
0.23,0.7562500000000001,1
0.23500000000000001,0.7562500000000001,1
0.24,0.7562500000000001,1
0.245,0.7562500000000001,2
0.25,0.7562500000000001,2
0.255,0.7562500000000001,2
0.26,0.7562500000000001,2
0.265,0.7562500000000001,2
0.27,0.7562500000000001,2
0.275,0.7562500000000001,2
0.28,0.7562500000000001,2
0.28500000000000003,0.7562500000000001,2
0.29,0.7562500000000001,2
0.295,0.7562500000000001,2
0.3,0.7562500000000001,2
0.305,0.7562500000000001,2
0.31,0.7562500000000001,2
0.315,0.7562500000000001,2
0.32,0.7562500000000001,2
0.325,0.7562500000000001,2
0.33,0.7562500000000001,2
0.335,0.7562500000000001,2
0.34,0.7562500000000001,2
0.34500000000000003,0.7562500000000001,2
0.35000000000000003,0.7562500000000001,2
0.355,0.7562500000000001,2
0.36,0.7562500000000001,2
0.365,0.7562500000000001,2
0.37,0.7562500000000001,2
0.375,0.7562500000000001,2
0.38,0.7562500000000001,2
0.385,0.7562500000000001,2
0.39,0.7562500000000001,2
0.395,0.7562500000000001,2
0.4,0.7562500000000001,2
0.405,0.7562500000000001,2
0.41000000000000003,0.7562500000000001,2
0.41500000000000004,0.7562500000000001,2
0.42,0.7562500000000001,2
0.425,0.7562500000000001,2
0.43,0.7562500000000001,2
0.435,0.7562500000000001,2
0.44,0.7562500000000001,2
0.445,0.7562500000000001,2
0.45,0.7562500000000001,2
0.455,0.7562500000000001,2
0.46,0.7562500000000001,2
0.465,0.7562500000000001,2
0.47000000000000003,0.7562500000000001,2
0.47500000000000003,0.7562500000000001,2
0.48,0.7562500000000001,2
0.485,0.7562500000000001,2
0.49,0.7562500000000001,2
0.495,0.7562500000000001,2
0.5,0.7562500000000001,grazing
0.505,0.7562500000000001,1
0.51,0.7562500000000001,1
0.515,0.7562500000000001,1
0.52,0.7562500000000001,1
0.525,0.7562500000000001,1
0.53,0.7562500000000001,1
0.535,0.7562500000000001,1
0.54,0.7562500000000001,1
0.545,0.7562500000000001,1
0.55,0.7562500000000001,1
0.555,0.7562500000000001,1
0.56,0.7562500000000001,1
0.5650000000000001,0.7562500000000001,1
0.5700000000000001,0.7562500000000001,1
0.5750000000000001,0.7562500000000001,1
0.58,0.7562500000000001,1
0.585,0.7562500000000001,1
0.59,0.7562500000000001,1
0.595,0.7562500000000001,1
0.6,0.7562500000000001,1
0.605,0.7562500000000001,1
0.61,0.7562500000000001,1
0.615,0.7562500000000001,1
0.62,0.7562500000000001,1
0.625,0.7562500000000001,1
0.63,0.7562500000000001,1
0.635,0.7562500000000001,1
0.64,0.7562500000000001,1
0.645,0.7562500000000001,1
0.65,0.7562500000000001,1
0.655,0.7562500000000001,1
0.66,0.7562500000000001,1
0.665,0.7562500000000001,1
0.67,0.7562500000000001,1
0.675,0.7562500000000001,1
0.68,0.7562500000000001,1
0.685,0.7562500000000001,1
0.6900000000000001,0.7562500000000001,1
0.6950000000000001,0.7562500000000001,1
0.7000000000000001,0.7562500000000001,1
0.705,0.7562500000000001,1
0.71,0.7562500000000001,1
0.715,0.7562500000000001,1
0.72,0.7562500000000001,1
0.725,0.7562500000000001,1
0.73,0.7562500000000001,1
0.735,0.7562500000000001,1
0.74,0.7562500000000001,1
0.745,0.7562500000000001,1
0.75,0.7562500000000001,1
0.755,0.7562500000000001,1
0.76,0.7562500000000001,1
0.765,0.7562500000000001,1
0.77,0.7562500000000001,1
0.775,0.7562500000000001,1
0.78,0.7562500000000001,1
0.785,0.7562500000000001,1
0.79,0.7562500000000001,1
0.795,0.7562500000000001,1
0.8,0.7562500000000001,1
0.0,0.7625000000000001,1
0.005,0.7625000000000001,1
0.01,0.7625000000000001,1
0.015,0.7625000000000001,1
0.02,0.7625000000000001,1
0.025,0.7625000000000001,1
0.03,0.7625000000000001,1
0.035,0.7625000000000001,1
0.04,0.7625000000000001,1
0.045,0.7625000000000001,1
0.05,0.7625000000000001,1
0.055,0.7625000000000001,1
0.06,0.7625000000000001,1
0.065,0.7625000000000001,1
0.07,0.7625000000000001,1
0.075,0.7625000000000001,1
0.08,0.7625000000000001,1
0.085,0.7625000000000001,1
0.09,0.7625000000000001,1
0.095,0.7625000000000001,1
0.1,0.7625000000000001,1
0.105,0.7625000000000001,1
0.11,0.7625000000000001,1
0.115,0.7625000000000001,1
0.12,0.7625000000000001,1
0.125,0.7625000000000001,1
0.13,0.7625000000000001,1
0.135,0.7625000000000001,1
0.14,0.7625000000000001,1
0.145,0.7625000000000001,1
0.15,0.7625000000000001,1
0.155,0.7625000000000001,1
0.16,0.7625000000000001,1
0.165,0.7625000000000001,1
0.17,0.7625000000000001,1
0.17500000000000002,0.7625000000000001,1
0.18,0.7625000000000001,1
0.185,0.7625000000000001,1
0.19,0.7625000000000001,1
0.195,0.7625000000000001,1
0.2,0.7625000000000001,1
0.20500000000000002,0.7625000000000001,1
0.21,0.7625000000000001,1
0.215,0.7625000000000001,1
0.22,0.7625000000000001,1
0.225,0.7625000000000001,1
0.23,0.7625000000000001,1
0.23500000000000001,0.7625000000000001,1
0.24,0.7625000000000001,2
0.245,0.7625000000000001,2
0.25,0.7625000000000001,2
0.255,0.7625000000000001,2
0.26,0.7625000000000001,2
0.265,0.7625000000000001,2
0.27,0.7625000000000001,2
0.275,0.7625000000000001,2
0.28,0.7625000000000001,2
0.28500000000000003,0.7625000000000001,2
0.29,0.7625000000000001,2
0.295,0.7625000000000001,2
0.3,0.7625000000000001,2
0.305,0.7625000000000001,2
0.31,0.7625000000000001,2
0.315,0.7625000000000001,2
0.32,0.7625000000000001,2
0.325,0.7625000000000001,2
0.33,0.7625000000000001,2
0.335,0.7625000000000001,2
0.34,0.7625000000000001,2
0.34500000000000003,0.7625000000000001,2
0.35000000000000003,0.7625000000000001,2
0.355,0.7625000000000001,2
0.36,0.7625000000000001,2
0.365,0.7625000000000001,2
0.37,0.7625000000000001,2
0.375,0.7625000000000001,2
0.38,0.7625000000000001,2
0.385,0.7625000000000001,2
0.39,0.7625000000000001,2
0.395,0.7625000000000001,2
0.4,0.7625000000000001,2
0.405,0.7625000000000001,2
0.41000000000000003,0.7625000000000001,2
0.41500000000000004,0.7625000000000001,2
0.42,0.7625000000000001,2
0.425,0.7625000000000001,2
0.43,0.7625000000000001,2
0.435,0.7625000000000001,2
0.44,0.7625000000000001,2
0.445,0.7625000000000001,2
0.45,0.7625000000000001,2
0.455,0.7625000000000001,2
0.46,0.7625000000000001,2
0.465,0.7625000000000001,2
0.47000000000000003,0.7625000000000001,2
0.47500000000000003,0.7625000000000001,2
0.48,0.7625000000000001,2
0.485,0.7625000000000001,2
0.49,0.7625000000000001,2
0.495,0.7625000000000001,2
0.5,0.7625000000000001,grazing
0.505,0.7625000000000001,1
0.51,0.7625000000000001,1
0.515,0.7625000000000001,1
0.52,0.7625000000000001,1
0.525,0.7625000000000001,1
0.53,0.7625000000000001,1
0.535,0.7625000000000001,1
0.54,0.7625000000000001,1
0.545,0.7625000000000001,1
0.55,0.7625000000000001,1
0.555,0.7625000000000001,1
0.56,0.7625000000000001,1
0.5650000000000001,0.7625000000000001,1
0.5700000000000001,0.7625000000000001,1
0.5750000000000001,0.7625000000000001,1
0.58,0.7625000000000001,1
0.585,0.7625000000000001,1
0.59,0.7625000000000001,1
0.595,0.7625000000000001,1
0.6,0.7625000000000001,1
0.605,0.7625000000000001,1
0.61,0.7625000000000001,1
0.615,0.7625000000000001,1
0.62,0.7625000000000001,1
0.625,0.7625000000000001,1
0.63,0.7625000000000001,1
0.635,0.7625000000000001,1
0.64,0.7625000000000001,1
0.645,0.7625000000000001,1
0.65,0.7625000000000001,1
0.655,0.7625000000000001,1
0.66,0.7625000000000001,1
0.665,0.7625000000000001,1
0.67,0.7625000000000001,1
0.675,0.7625000000000001,1
0.68,0.7625000000000001,1
0.685,0.7625000000000001,1
0.6900000000000001,0.7625000000000001,1
0.6950000000000001,0.7625000000000001,1
0.7000000000000001,0.7625000000000001,1
0.705,0.7625000000000001,1
0.71,0.7625000000000001,1
0.715,0.7625000000000001,1
0.72,0.7625000000000001,1
0.725,0.7625000000000001,1
0.73,0.7625000000000001,1
0.735,0.7625000000000001,1
0.74,0.7625000000000001,1
0.745,0.7625000000000001,1
0.75,0.7625000000000001,1
0.755,0.7625000000000001,1
0.76,0.7625000000000001,1
0.765,0.7625000000000001,1
0.77,0.7625000000000001,1
0.775,0.7625000000000001,1
0.78,0.7625000000000001,1
0.785,0.7625000000000001,1
0.79,0.7625000000000001,1
0.795,0.7625000000000001,1
0.8,0.7625000000000001,1
0.0,0.76875,1
0.005,0.76875,1
0.01,0.76875,1
0.015,0.76875,1
0.02,0.76875,1
0.025,0.76875,1
0.03,0.76875,1
0.035,0.76875,1
0.04,0.76875,1
0.045,0.76875,1
0.05,0.76875,1
0.055,0.76875,1
0.06,0.76875,1
0.065,0.76875,1
0.07,0.76875,1
0.075,0.76875,1
0.08,0.76875,1
0.085,0.76875,1
0.09,0.76875,1
0.095,0.76875,1
0.1,0.76875,1
0.105,0.76875,1
0.11,0.76875,1
0.115,0.76875,1
0.12,0.76875,1
0.125,0.76875,1
0.13,0.76875,1
0.135,0.76875,1
0.14,0.76875,1
0.145,0.76875,1
0.15,0.76875,1
0.155,0.76875,1
0.16,0.76875,1
0.165,0.76875,1
0.17,0.76875,1
0.17500000000000002,0.76875,1
0.18,0.76875,1
0.185,0.76875,1
0.19,0.76875,1
0.195,0.76875,1
0.2,0.76875,1
0.20500000000000002,0.76875,1
0.21,0.76875,1
0.215,0.76875,1
0.22,0.76875,1
0.225,0.76875,1
0.23,0.76875,1
0.23500000000000001,0.76875,2
0.24,0.76875,2
0.245,0.76875,2
0.25,0.76875,2
0.255,0.76875,2
0.26,0.76875,2
0.265,0.76875,2
0.27,0.76875,2
0.275,0.76875,2
0.28,0.76875,2
0.28500000000000003,0.76875,2
0.29,0.76875,2
0.295,0.76875,2
0.3,0.76875,2
0.305,0.76875,2
0.31,0.76875,2
0.315,0.76875,2
0.32,0.76875,2
0.325,0.76875,2
0.33,0.76875,2
0.335,0.76875,2
0.34,0.76875,2
0.34500000000000003,0.76875,2
0.35000000000000003,0.76875,2
0.355,0.76875,2
0.36,0.76875,2
0.365,0.76875,2
0.37,0.76875,2
0.375,0.76875,2
0.38,0.76875,2
0.385,0.76875,2
0.39,0.76875,2
0.395,0.76875,2
0.4,0.76875,2
0.405,0.76875,2
0.41000000000000003,0.76875,2
0.41500000000000004,0.76875,2
0.42,0.76875,2
0.425,0.76875,2
0.43,0.76875,2
0.435,0.76875,2
0.44,0.76875,2
0.445,0.76875,2
0.45,0.76875,2
0.455,0.76875,2
0.46,0.76875,2
0.465,0.76875,2
0.47000000000000003,0.76875,2
0.47500000000000003,0.76875,2
0.48,0.76875,2
0.485,0.76875,2
0.49,0.76875,2
0.495,0.76875,2
0.5,0.76875,grazing
0.505,0.76875,1
0.51,0.76875,1
0.515,0.76875,1
0.52,0.76875,1
0.525,0.76875,1
0.53,0.76875,1
0.535,0.76875,1
0.54,0.76875,1
0.545,0.76875,1
0.55,0.76875,1
0.555,0.76875,1
0.56,0.76875,1
0.5650000000000001,0.76875,1
0.5700000000000001,0.76875,1
0.5750000000000001,0.76875,1
0.58,0.76875,1
0.585,0.76875,1
0.59,0.76875,1
0.595,0.76875,1
0.6,0.76875,1
0.605,0.76875,1
0.61,0.76875,1
0.615,0.76875,1
0.62,0.76875,1
0.625,0.76875,1
0.63,0.76875,1
0.635,0.76875,1
0.64,0.76875,1
0.645,0.76875,1
0.65,0.76875,1
0.655,0.76875,1
0.66,0.76875,1
0.665,0.76875,1
0.67,0.76875,1
0.675,0.76875,1
0.68,0.76875,1
0.685,0.76875,1
0.6900000000000001,0.76875,1
0.6950000000000001,0.76875,1
0.7000000000000001,0.76875,1
0.705,0.76875,1
0.71,0.76875,1
0.715,0.76875,1
0.72,0.76875,1
0.725,0.76875,1
0.73,0.76875,1
0.735,0.76875,1
0.74,0.76875,1
0.745,0.76875,1
0.75,0.76875,1
0.755,0.76875,1
0.76,0.76875,1
0.765,0.76875,1
0.77,0.76875,1
0.775,0.76875,1
0.78,0.76875,1
0.785,0.76875,1
0.79,0.76875,1
0.795,0.76875,1
0.8,0.76875,1
0.0,0.775,1
0.005,0.775,1
0.01,0.775,1
0.015,0.775,1
0.02,0.775,1
0.025,0.775,1
0.03,0.775,1
0.035,0.775,1
0.04,0.775,1
0.045,0.775,1
0.05,0.775,1
0.055,0.775,1
0.06,0.775,1
0.065,0.775,1
0.07,0.775,1
0.075,0.775,1
0.08,0.775,1
0.085,0.775,1
0.09,0.775,1
0.095,0.775,1
0.1,0.775,1
0.105,0.775,1
0.11,0.775,1
0.115,0.775,1
0.12,0.775,1
0.125,0.775,1
0.13,0.775,1
0.135,0.775,1
0.14,0.775,1
0.145,0.775,1
0.15,0.775,1
0.155,0.775,1
0.16,0.775,1
0.165,0.775,1
0.17,0.775,1
0.17500000000000002,0.775,1
0.18,0.775,1
0.185,0.775,1
0.19,0.775,1
0.195,0.775,1
0.2,0.775,1
0.20500000000000002,0.775,1
0.21,0.775,1
0.215,0.775,1
0.22,0.775,1
0.225,0.775,grazing
0.23,0.775,2
0.23500000000000001,0.775,2
0.24,0.775,2
0.245,0.775,2
0.25,0.775,2
0.255,0.775,2
0.26,0.775,2
0.265,0.775,2
0.27,0.775,2
0.275,0.775,2
0.28,0.775,2
0.28500000000000003,0.775,2
0.29,0.775,2
0.295,0.775,2
0.3,0.775,2
0.305,0.775,2
0.31,0.775,2
0.315,0.775,2
0.32,0.775,2
0.325,0.775,2
0.33,0.775,2
0.335,0.775,2
0.34,0.775,2
0.34500000000000003,0.775,2
0.35000000000000003,0.775,2
0.355,0.775,2
0.36,0.775,2
0.365,0.775,2
0.37,0.775,2
0.375,0.775,2
0.38,0.775,2
0.385,0.775,2
0.39,0.775,2
0.395,0.775,2
0.4,0.775,2
0.405,0.775,2
0.41000000000000003,0.775,2
0.41500000000000004,0.775,2
0.42,0.775,2
0.425,0.775,2
0.43,0.775,2
0.435,0.775,2
0.44,0.775,2
0.445,0.775,2
0.45,0.775,2
0.455,0.775,2
0.46,0.775,2
0.465,0.775,2
0.47000000000000003,0.775,2
0.47500000000000003,0.775,2
0.48,0.775,2
0.485,0.775,2
0.49,0.775,2
0.495,0.775,2
0.5,0.775,grazing
0.505,0.775,1
0.51,0.775,1
0.515,0.775,1
0.52,0.775,1
0.525,0.775,1
0.53,0.775,1
0.535,0.775,1
0.54,0.775,1
0.545,0.775,1
0.55,0.775,1
0.555,0.775,1
0.56,0.775,1
0.5650000000000001,0.775,1
0.5700000000000001,0.775,1
0.5750000000000001,0.775,1
0.58,0.775,1
0.585,0.775,1
0.59,0.775,1
0.595,0.775,1
0.6,0.775,1
0.605,0.775,1
0.61,0.775,1
0.615,0.775,1
0.62,0.775,1
0.625,0.775,1
0.63,0.775,1
0.635,0.775,1
0.64,0.775,1
0.645,0.775,1
0.65,0.775,1
0.655,0.775,1
0.66,0.775,1
0.665,0.775,1
0.67,0.775,1
0.675,0.775,1
0.68,0.775,1
0.685,0.775,1
0.6900000000000001,0.775,1
0.6950000000000001,0.775,1
0.7000000000000001,0.775,1
0.705,0.775,1
0.71,0.775,1
0.715,0.775,1
0.72,0.775,1
0.725,0.775,1
0.73,0.775,1
0.735,0.775,1
0.74,0.775,1
0.745,0.775,1
0.75,0.775,1
0.755,0.775,1
0.76,0.775,1
0.765,0.775,1
0.77,0.775,1
0.775,0.775,1
0.78,0.775,1
0.785,0.775,1
0.79,0.775,1
0.795,0.775,1
0.8,0.775,1
0.0,0.78125,1
0.005,0.78125,1
0.01,0.78125,1
0.015,0.78125,1
0.02,0.78125,1
0.025,0.78125,1
0.03,0.78125,1
0.035,0.78125,1
0.04,0.78125,1
0.045,0.78125,1
0.05,0.78125,1
0.055,0.78125,1
0.06,0.78125,1
0.065,0.78125,1
0.07,0.78125,1
0.075,0.78125,1
0.08,0.78125,1
0.085,0.78125,1
0.09,0.78125,1
0.095,0.78125,1
0.1,0.78125,1
0.105,0.78125,1
0.11,0.78125,1
0.115,0.78125,1
0.12,0.78125,1
0.125,0.78125,1
0.13,0.78125,1
0.135,0.78125,1
0.14,0.78125,1
0.145,0.78125,1
0.15,0.78125,1
0.155,0.78125,1
0.16,0.78125,1
0.165,0.78125,1
0.17,0.78125,1
0.17500000000000002,0.78125,1
0.18,0.78125,1
0.185,0.78125,1
0.19,0.78125,1
0.195,0.78125,1
0.2,0.78125,1
0.20500000000000002,0.78125,1
0.21,0.78125,1
0.215,0.78125,1
0.22,0.78125,2
0.225,0.78125,2
0.23,0.78125,2
0.23500000000000001,0.78125,2
0.24,0.78125,2
0.245,0.78125,2
0.25,0.78125,2
0.255,0.78125,2
0.26,0.78125,2
0.265,0.78125,2
0.27,0.78125,2
0.275,0.78125,2
0.28,0.78125,2
0.28500000000000003,0.78125,2
0.29,0.78125,2
0.295,0.78125,2
0.3,0.78125,2
0.305,0.78125,2
0.31,0.78125,2
0.315,0.78125,2
0.32,0.78125,2
0.325,0.78125,2
0.33,0.78125,2
0.335,0.78125,2
0.34,0.78125,2
0.34500000000000003,0.78125,2
0.35000000000000003,0.78125,2
0.355,0.78125,2
0.36,0.78125,2
0.365,0.78125,2
0.37,0.78125,2
0.375,0.78125,2
0.38,0.78125,2
0.385,0.78125,2
0.39,0.78125,2
0.395,0.78125,2
0.4,0.78125,2
0.405,0.78125,2
0.41000000000000003,0.78125,2
0.41500000000000004,0.78125,2
0.42,0.78125,2
0.425,0.78125,2
0.43,0.78125,2
0.435,0.78125,2
0.44,0.78125,2
0.445,0.78125,2
0.45,0.78125,2
0.455,0.78125,2
0.46,0.78125,2
0.465,0.78125,2
0.47000000000000003,0.78125,2
0.47500000000000003,0.78125,2
0.48,0.78125,2
0.485,0.78125,2
0.49,0.78125,2
0.495,0.78125,2
0.5,0.78125,grazing
0.505,0.78125,1
0.51,0.78125,1
0.515,0.78125,1
0.52,0.78125,1
0.525,0.78125,1
0.53,0.78125,1
0.535,0.78125,1
0.54,0.78125,1
0.545,0.78125,1
0.55,0.78125,1
0.555,0.78125,1
0.56,0.78125,1
0.5650000000000001,0.78125,1
0.5700000000000001,0.78125,1
0.5750000000000001,0.78125,1
0.58,0.78125,1
0.585,0.78125,1
0.59,0.78125,1
0.595,0.78125,1
0.6,0.78125,1
0.605,0.78125,1
0.61,0.78125,1
0.615,0.78125,1
0.62,0.78125,1
0.625,0.78125,1
0.63,0.78125,1
0.635,0.78125,1
0.64,0.78125,1
0.645,0.78125,1
0.65,0.78125,1
0.655,0.78125,1
0.66,0.78125,1
0.665,0.78125,1
0.67,0.78125,1
0.675,0.78125,1
0.68,0.78125,1
0.685,0.78125,1
0.6900000000000001,0.78125,1
0.6950000000000001,0.78125,1
0.7000000000000001,0.78125,1
0.705,0.78125,1
0.71,0.78125,1
0.715,0.78125,1
0.72,0.78125,1
0.725,0.78125,1
0.73,0.78125,1
0.735,0.78125,1
0.74,0.78125,1
0.745,0.78125,1
0.75,0.78125,1
0.755,0.78125,1
0.76,0.78125,1
0.765,0.78125,1
0.77,0.78125,1
0.775,0.78125,1
0.78,0.78125,1
0.785,0.78125,1
0.79,0.78125,1
0.795,0.78125,1
0.8,0.78125,1
0.0,0.7875000000000001,1
0.005,0.7875000000000001,1
0.01,0.7875000000000001,1
0.015,0.7875000000000001,1
0.02,0.7875000000000001,1
0.025,0.7875000000000001,1
0.03,0.7875000000000001,1
0.035,0.7875000000000001,1
0.04,0.7875000000000001,1
0.045,0.7875000000000001,1
0.05,0.7875000000000001,1
0.055,0.7875000000000001,1
0.06,0.7875000000000001,1
0.065,0.7875000000000001,1
0.07,0.7875000000000001,1
0.075,0.7875000000000001,1
0.08,0.7875000000000001,1
0.085,0.7875000000000001,1
0.09,0.7875000000000001,1
0.095,0.7875000000000001,1
0.1,0.7875000000000001,1
0.105,0.7875000000000001,1
0.11,0.7875000000000001,1
0.115,0.7875000000000001,1
0.12,0.7875000000000001,1
0.125,0.7875000000000001,1
0.13,0.7875000000000001,1
0.135,0.7875000000000001,1
0.14,0.7875000000000001,1
0.145,0.7875000000000001,1
0.15,0.7875000000000001,1
0.155,0.7875000000000001,1
0.16,0.7875000000000001,1
0.165,0.7875000000000001,1
0.17,0.7875000000000001,1
0.17500000000000002,0.7875000000000001,1
0.18,0.7875000000000001,1
0.185,0.7875000000000001,1
0.19,0.7875000000000001,1
0.195,0.7875000000000001,1
0.2,0.7875000000000001,1
0.20500000000000002,0.7875000000000001,1
0.21,0.7875000000000001,1
0.215,0.7875000000000001,2
0.22,0.7875000000000001,2
0.225,0.7875000000000001,2
0.23,0.7875000000000001,2
0.23500000000000001,0.7875000000000001,2
0.24,0.7875000000000001,2
0.245,0.7875000000000001,2
0.25,0.7875000000000001,2
0.255,0.7875000000000001,2
0.26,0.7875000000000001,2
0.265,0.7875000000000001,2
0.27,0.7875000000000001,2
0.275,0.7875000000000001,2
0.28,0.7875000000000001,2
0.28500000000000003,0.7875000000000001,2
0.29,0.7875000000000001,2
0.295,0.7875000000000001,2
0.3,0.7875000000000001,2
0.305,0.7875000000000001,2
0.31,0.7875000000000001,2
0.315,0.7875000000000001,2
0.32,0.7875000000000001,2
0.325,0.7875000000000001,2
0.33,0.7875000000000001,2
0.335,0.7875000000000001,2
0.34,0.7875000000000001,2
0.34500000000000003,0.7875000000000001,2
0.35000000000000003,0.7875000000000001,2
0.355,0.7875000000000001,2
0.36,0.7875000000000001,2
0.365,0.7875000000000001,2
0.37,0.7875000000000001,2
0.375,0.7875000000000001,2
0.38,0.7875000000000001,2
0.385,0.7875000000000001,2
0.39,0.7875000000000001,2
0.395,0.7875000000000001,2
0.4,0.7875000000000001,2
0.405,0.7875000000000001,2
0.41000000000000003,0.7875000000000001,2
0.41500000000000004,0.7875000000000001,2
0.42,0.7875000000000001,2
0.425,0.7875000000000001,2
0.43,0.7875000000000001,2
0.435,0.7875000000000001,2
0.44,0.7875000000000001,2
0.445,0.7875000000000001,2
0.45,0.7875000000000001,2
0.455,0.7875000000000001,2
0.46,0.7875000000000001,2
0.465,0.7875000000000001,2
0.47000000000000003,0.7875000000000001,2
0.47500000000000003,0.7875000000000001,2
0.48,0.7875000000000001,2
0.485,0.7875000000000001,2
0.49,0.7875000000000001,2
0.495,0.7875000000000001,2
0.5,0.7875000000000001,grazing
0.505,0.7875000000000001,1
0.51,0.7875000000000001,1
0.515,0.7875000000000001,1
0.52,0.7875000000000001,1
0.525,0.7875000000000001,1
0.53,0.7875000000000001,1
0.535,0.7875000000000001,1
0.54,0.7875000000000001,1
0.545,0.7875000000000001,1
0.55,0.7875000000000001,1
0.555,0.7875000000000001,1
0.56,0.7875000000000001,1
0.5650000000000001,0.7875000000000001,1
0.5700000000000001,0.7875000000000001,1
0.5750000000000001,0.7875000000000001,1
0.58,0.7875000000000001,1
0.585,0.7875000000000001,1
0.59,0.7875000000000001,1
0.595,0.7875000000000001,1
0.6,0.7875000000000001,1
0.605,0.7875000000000001,1
0.61,0.7875000000000001,1
0.615,0.7875000000000001,1
0.62,0.7875000000000001,1
0.625,0.7875000000000001,1
0.63,0.7875000000000001,1
0.635,0.7875000000000001,1
0.64,0.7875000000000001,1
0.645,0.7875000000000001,1
0.65,0.7875000000000001,1
0.655,0.7875000000000001,1
0.66,0.7875000000000001,1
0.665,0.7875000000000001,1
0.67,0.7875000000000001,1
0.675,0.7875000000000001,1
0.68,0.7875000000000001,1
0.685,0.7875000000000001,1
0.6900000000000001,0.7875000000000001,1
0.6950000000000001,0.7875000000000001,1
0.7000000000000001,0.7875000000000001,1
0.705,0.7875000000000001,1
0.71,0.7875000000000001,1
0.715,0.7875000000000001,1
0.72,0.7875000000000001,1
0.725,0.7875000000000001,1
0.73,0.7875000000000001,1
0.735,0.7875000000000001,1
0.74,0.7875000000000001,1
0.745,0.7875000000000001,1
0.75,0.7875000000000001,1
0.755,0.7875000000000001,1
0.76,0.7875000000000001,1
0.765,0.7875000000000001,1
0.77,0.7875000000000001,1
0.775,0.7875000000000001,1
0.78,0.7875000000000001,1
0.785,0.7875000000000001,1
0.79,0.7875000000000001,1
0.795,0.7875000000000001,1
0.8,0.7875000000000001,1
0.0,0.7937500000000001,1
0.005,0.7937500000000001,1
0.01,0.7937500000000001,1
0.015,0.7937500000000001,1
0.02,0.7937500000000001,1
0.025,0.7937500000000001,1
0.03,0.7937500000000001,1
0.035,0.7937500000000001,1
0.04,0.7937500000000001,1
0.045,0.7937500000000001,1
0.05,0.7937500000000001,1
0.055,0.7937500000000001,1
0.06,0.7937500000000001,1
0.065,0.7937500000000001,1
0.07,0.7937500000000001,1
0.075,0.7937500000000001,1
0.08,0.7937500000000001,1
0.085,0.7937500000000001,1
0.09,0.7937500000000001,1
0.095,0.7937500000000001,1
0.1,0.7937500000000001,1
0.105,0.7937500000000001,1
0.11,0.7937500000000001,1
0.115,0.7937500000000001,1
0.12,0.7937500000000001,1
0.125,0.7937500000000001,1
0.13,0.7937500000000001,1
0.135,0.7937500000000001,1
0.14,0.7937500000000001,1
0.145,0.7937500000000001,1
0.15,0.7937500000000001,1
0.155,0.7937500000000001,1
0.16,0.7937500000000001,1
0.165,0.7937500000000001,1
0.17,0.7937500000000001,1
0.17500000000000002,0.7937500000000001,1
0.18,0.7937500000000001,1
0.185,0.7937500000000001,1
0.19,0.7937500000000001,1
0.195,0.7937500000000001,1
0.2,0.7937500000000001,1
0.20500000000000002,0.7937500000000001,1
0.21,0.7937500000000001,2
0.215,0.7937500000000001,2
0.22,0.7937500000000001,2
0.225,0.7937500000000001,2
0.23,0.7937500000000001,2
0.23500000000000001,0.7937500000000001,2
0.24,0.7937500000000001,2
0.245,0.7937500000000001,2
0.25,0.7937500000000001,2
0.255,0.7937500000000001,2
0.26,0.7937500000000001,2
0.265,0.7937500000000001,2
0.27,0.7937500000000001,2
0.275,0.7937500000000001,2
0.28,0.7937500000000001,2
0.28500000000000003,0.7937500000000001,2
0.29,0.7937500000000001,2
0.295,0.7937500000000001,2
0.3,0.7937500000000001,2
0.305,0.7937500000000001,2
0.31,0.7937500000000001,2
0.315,0.7937500000000001,2
0.32,0.7937500000000001,2
0.325,0.7937500000000001,2
0.33,0.7937500000000001,2
0.335,0.7937500000000001,2
0.34,0.7937500000000001,2
0.34500000000000003,0.7937500000000001,2
0.35000000000000003,0.7937500000000001,2
0.355,0.7937500000000001,2
0.36,0.7937500000000001,2
0.365,0.7937500000000001,2
0.37,0.7937500000000001,2
0.375,0.7937500000000001,2
0.38,0.7937500000000001,2
0.385,0.7937500000000001,2
0.39,0.7937500000000001,2
0.395,0.7937500000000001,2
0.4,0.7937500000000001,2
0.405,0.7937500000000001,2
0.41000000000000003,0.7937500000000001,2
0.41500000000000004,0.7937500000000001,2
0.42,0.7937500000000001,2
0.425,0.7937500000000001,2
0.43,0.7937500000000001,2
0.435,0.7937500000000001,2
0.44,0.7937500000000001,2
0.445,0.7937500000000001,2
0.45,0.7937500000000001,2
0.455,0.7937500000000001,2
0.46,0.7937500000000001,2
0.465,0.7937500000000001,2
0.47000000000000003,0.7937500000000001,2
0.47500000000000003,0.7937500000000001,2
0.48,0.7937500000000001,2
0.485,0.7937500000000001,2
0.49,0.7937500000000001,2
0.495,0.7937500000000001,2
0.5,0.7937500000000001,grazing
0.505,0.7937500000000001,1
0.51,0.7937500000000001,1
0.515,0.7937500000000001,1
0.52,0.7937500000000001,1
0.525,0.7937500000000001,1
0.53,0.7937500000000001,1
0.535,0.7937500000000001,1
0.54,0.7937500000000001,1
0.545,0.7937500000000001,1
0.55,0.7937500000000001,1
0.555,0.7937500000000001,1
0.56,0.7937500000000001,1
0.5650000000000001,0.7937500000000001,1
0.5700000000000001,0.7937500000000001,1
0.5750000000000001,0.7937500000000001,1
0.58,0.7937500000000001,1
0.585,0.7937500000000001,1
0.59,0.7937500000000001,1
0.595,0.7937500000000001,1
0.6,0.7937500000000001,1
0.605,0.7937500000000001,1
0.61,0.7937500000000001,1
0.615,0.7937500000000001,1
0.62,0.7937500000000001,1
0.625,0.7937500000000001,1
0.63,0.7937500000000001,1
0.635,0.7937500000000001,1
0.64,0.7937500000000001,1
0.645,0.7937500000000001,1
0.65,0.7937500000000001,1
0.655,0.7937500000000001,1
0.66,0.7937500000000001,1
0.665,0.7937500000000001,1
0.67,0.7937500000000001,1
0.675,0.7937500000000001,1
0.68,0.7937500000000001,1
0.685,0.7937500000000001,1
0.6900000000000001,0.7937500000000001,1
0.6950000000000001,0.7937500000000001,1
0.7000000000000001,0.7937500000000001,1
0.705,0.7937500000000001,1
0.71,0.7937500000000001,1
0.715,0.7937500000000001,1
0.72,0.7937500000000001,1
0.725,0.7937500000000001,1
0.73,0.7937500000000001,1
0.735,0.7937500000000001,1
0.74,0.7937500000000001,1
0.745,0.7937500000000001,1
0.75,0.7937500000000001,1
0.755,0.7937500000000001,1
0.76,0.7937500000000001,1
0.765,0.7937500000000001,1
0.77,0.7937500000000001,1
0.775,0.7937500000000001,1
0.78,0.7937500000000001,1
0.785,0.7937500000000001,1
0.79,0.7937500000000001,1
0.795,0.7937500000000001,1
0.8,0.7937500000000001,1
0.0,0.8,1
0.005,0.8,1
0.01,0.8,1
0.015,0.8,1
0.02,0.8,1
0.025,0.8,1
0.03,0.8,1
0.035,0.8,1
0.04,0.8,1
0.045,0.8,1
0.05,0.8,1
0.055,0.8,1
0.06,0.8,1
0.065,0.8,1
0.07,0.8,1
0.075,0.8,1
0.08,0.8,1
0.085,0.8,1
0.09,0.8,1
0.095,0.8,1
0.1,0.8,1
0.105,0.8,1
0.11,0.8,1
0.115,0.8,1
0.12,0.8,1
0.125,0.8,1
0.13,0.8,1
0.135,0.8,1
0.14,0.8,1
0.145,0.8,1
0.15,0.8,1
0.155,0.8,1
0.16,0.8,1
0.165,0.8,1
0.17,0.8,1
0.17500000000000002,0.8,1
0.18,0.8,1
0.185,0.8,1
0.19,0.8,1
0.195,0.8,1
0.2,0.8,grazing
0.20500000000000002,0.8,2
0.21,0.8,2
0.215,0.8,2
0.22,0.8,2
0.225,0.8,2
0.23,0.8,2
0.23500000000000001,0.8,2
0.24,0.8,2
0.245,0.8,2
0.25,0.8,2
0.255,0.8,2
0.26,0.8,2
0.265,0.8,2
0.27,0.8,2
0.275,0.8,2
0.28,0.8,2
0.28500000000000003,0.8,2
0.29,0.8,2
0.295,0.8,2
0.3,0.8,2
0.305,0.8,2
0.31,0.8,2
0.315,0.8,2
0.32,0.8,2
0.325,0.8,2
0.33,0.8,2
0.335,0.8,2
0.34,0.8,2
0.34500000000000003,0.8,2
0.35000000000000003,0.8,2
0.355,0.8,2
0.36,0.8,2
0.365,0.8,2
0.37,0.8,2
0.375,0.8,2
0.38,0.8,2
0.385,0.8,2
0.39,0.8,2
0.395,0.8,2
0.4,0.8,2
0.405,0.8,2
0.41000000000000003,0.8,2
0.41500000000000004,0.8,2
0.42,0.8,2
0.425,0.8,2
0.43,0.8,2
0.435,0.8,2
0.44,0.8,2
0.445,0.8,2
0.45,0.8,2
0.455,0.8,2
0.46,0.8,2
0.465,0.8,2
0.47000000000000003,0.8,2
0.47500000000000003,0.8,2
0.48,0.8,2
0.485,0.8,2
0.49,0.8,2
0.495,0.8,2
0.5,0.8,grazing
0.505,0.8,1
0.51,0.8,1
0.515,0.8,1
0.52,0.8,1
0.525,0.8,1
0.53,0.8,1
0.535,0.8,1
0.54,0.8,1
0.545,0.8,1
0.55,0.8,1
0.555,0.8,1
0.56,0.8,1
0.5650000000000001,0.8,1
0.5700000000000001,0.8,1
0.5750000000000001,0.8,1
0.58,0.8,1
0.585,0.8,1
0.59,0.8,1
0.595,0.8,1
0.6,0.8,1
0.605,0.8,1
0.61,0.8,1
0.615,0.8,1
0.62,0.8,1
0.625,0.8,1
0.63,0.8,1
0.635,0.8,1
0.64,0.8,1
0.645,0.8,1
0.65,0.8,1
0.655,0.8,1
0.66,0.8,1
0.665,0.8,1
0.67,0.8,1
0.675,0.8,1
0.68,0.8,1
0.685,0.8,1
0.6900000000000001,0.8,1
0.6950000000000001,0.8,1
0.7000000000000001,0.8,1
0.705,0.8,1
0.71,0.8,1
0.715,0.8,1
0.72,0.8,1
0.725,0.8,1
0.73,0.8,1
0.735,0.8,1
0.74,0.8,1
0.745,0.8,1
0.75,0.8,1
0.755,0.8,1
0.76,0.8,1
0.765,0.8,1
0.77,0.8,1
0.775,0.8,1
0.78,0.8,1
0.785,0.8,1
0.79,0.8,1
0.795,0.8,1
0.8,0.8,1
0.0,0.80625,1
0.005,0.80625,1
0.01,0.80625,1
0.015,0.80625,1
0.02,0.80625,1
0.025,0.80625,1
0.03,0.80625,1
0.035,0.80625,1
0.04,0.80625,1
0.045,0.80625,1
0.05,0.80625,1
0.055,0.80625,1
0.06,0.80625,1
0.065,0.80625,1
0.07,0.80625,1
0.075,0.80625,1
0.08,0.80625,1
0.085,0.80625,1
0.09,0.80625,1
0.095,0.80625,1
0.1,0.80625,1
0.105,0.80625,1
0.11,0.80625,1
0.115,0.80625,1
0.12,0.80625,1
0.125,0.80625,1
0.13,0.80625,1
0.135,0.80625,1
0.14,0.80625,1
0.145,0.80625,1
0.15,0.80625,1
0.155,0.80625,1
0.16,0.80625,1
0.165,0.80625,1
0.17,0.80625,1
0.17500000000000002,0.80625,1
0.18,0.80625,1
0.185,0.80625,1
0.19,0.80625,1
0.195,0.80625,2
0.2,0.80625,2
0.20500000000000002,0.80625,2
0.21,0.80625,2
0.215,0.80625,2
0.22,0.80625,2
0.225,0.80625,2
0.23,0.80625,2
0.23500000000000001,0.80625,2
0.24,0.80625,2
0.245,0.80625,2
0.25,0.80625,2
0.255,0.80625,2
0.26,0.80625,2
0.265,0.80625,2
0.27,0.80625,2
0.275,0.80625,2
0.28,0.80625,2
0.28500000000000003,0.80625,2
0.29,0.80625,2
0.295,0.80625,2
0.3,0.80625,2
0.305,0.80625,2
0.31,0.80625,2
0.315,0.80625,2
0.32,0.80625,2
0.325,0.80625,2
0.33,0.80625,2
0.335,0.80625,2
0.34,0.80625,2
0.34500000000000003,0.80625,2
0.35000000000000003,0.80625,2
0.355,0.80625,2
0.36,0.80625,2
0.365,0.80625,2
0.37,0.80625,2
0.375,0.80625,2
0.38,0.80625,2
0.385,0.80625,2
0.39,0.80625,2
0.395,0.80625,2
0.4,0.80625,2
0.405,0.80625,2
0.41000000000000003,0.80625,2
0.41500000000000004,0.80625,2
0.42,0.80625,2
0.425,0.80625,2
0.43,0.80625,2
0.435,0.80625,2
0.44,0.80625,2
0.445,0.80625,2
0.45,0.80625,2
0.455,0.80625,2
0.46,0.80625,2
0.465,0.80625,2
0.47000000000000003,0.80625,2
0.47500000000000003,0.80625,2
0.48,0.80625,2
0.485,0.80625,2
0.49,0.80625,2
0.495,0.80625,2
0.5,0.80625,grazing
0.505,0.80625,1
0.51,0.80625,1
0.515,0.80625,1
0.52,0.80625,1
0.525,0.80625,1
0.53,0.80625,1
0.535,0.80625,1
0.54,0.80625,1
0.545,0.80625,1
0.55,0.80625,1
0.555,0.80625,1
0.56,0.80625,1
0.5650000000000001,0.80625,1
0.5700000000000001,0.80625,1
0.5750000000000001,0.80625,1
0.58,0.80625,1
0.585,0.80625,1
0.59,0.80625,1
0.595,0.80625,1
0.6,0.80625,1
0.605,0.80625,1
0.61,0.80625,1
0.615,0.80625,1
0.62,0.80625,1
0.625,0.80625,1
0.63,0.80625,1
0.635,0.80625,1
0.64,0.80625,1
0.645,0.80625,1
0.65,0.80625,1
0.655,0.80625,1
0.66,0.80625,1
0.665,0.80625,1
0.67,0.80625,1
0.675,0.80625,1
0.68,0.80625,1
0.685,0.80625,1
0.6900000000000001,0.80625,1
0.6950000000000001,0.80625,1
0.7000000000000001,0.80625,1
0.705,0.80625,1
0.71,0.80625,1
0.715,0.80625,1
0.72,0.80625,1
0.725,0.80625,1
0.73,0.80625,1
0.735,0.80625,1
0.74,0.80625,1
0.745,0.80625,1
0.75,0.80625,1
0.755,0.80625,1
0.76,0.80625,1
0.765,0.80625,1
0.77,0.80625,1
0.775,0.80625,1
0.78,0.80625,1
0.785,0.80625,1
0.79,0.80625,1
0.795,0.80625,1
0.8,0.80625,1
0.0,0.8125,1
0.005,0.8125,1
0.01,0.8125,1
0.015,0.8125,1
0.02,0.8125,1
0.025,0.8125,1
0.03,0.8125,1
0.035,0.8125,1
0.04,0.8125,1
0.045,0.8125,1
0.05,0.8125,1
0.055,0.8125,1
0.06,0.8125,1
0.065,0.8125,1
0.07,0.8125,1
0.075,0.8125,1
0.08,0.8125,1
0.085,0.8125,1
0.09,0.8125,1
0.095,0.8125,1
0.1,0.8125,1
0.105,0.8125,1
0.11,0.8125,1
0.115,0.8125,1
0.12,0.8125,1
0.125,0.8125,1
0.13,0.8125,1
0.135,0.8125,1
0.14,0.8125,1
0.145,0.8125,1
0.15,0.8125,1
0.155,0.8125,1
0.16,0.8125,1
0.165,0.8125,1
0.17,0.8125,1
0.17500000000000002,0.8125,1
0.18,0.8125,1
0.185,0.8125,1
0.19,0.8125,2
0.195,0.8125,2
0.2,0.8125,2
0.20500000000000002,0.8125,2
0.21,0.8125,2
0.215,0.8125,2
0.22,0.8125,2
0.225,0.8125,2
0.23,0.8125,2
0.23500000000000001,0.8125,2
0.24,0.8125,2
0.245,0.8125,2
0.25,0.8125,2
0.255,0.8125,2
0.26,0.8125,2
0.265,0.8125,2
0.27,0.8125,2
0.275,0.8125,2
0.28,0.8125,2
0.28500000000000003,0.8125,2
0.29,0.8125,2
0.295,0.8125,2
0.3,0.8125,2
0.305,0.8125,2
0.31,0.8125,2
0.315,0.8125,2
0.32,0.8125,2
0.325,0.8125,2
0.33,0.8125,2
0.335,0.8125,2
0.34,0.8125,2
0.34500000000000003,0.8125,2
0.35000000000000003,0.8125,2
0.355,0.8125,2
0.36,0.8125,2
0.365,0.8125,2
0.37,0.8125,2
0.375,0.8125,2
0.38,0.8125,2
0.385,0.8125,2
0.39,0.8125,2
0.395,0.8125,2
0.4,0.8125,2
0.405,0.8125,2
0.41000000000000003,0.8125,2
0.41500000000000004,0.8125,2
0.42,0.8125,2
0.425,0.8125,2
0.43,0.8125,2
0.435,0.8125,2
0.44,0.8125,2
0.445,0.8125,2
0.45,0.8125,2
0.455,0.8125,2
0.46,0.8125,2
0.465,0.8125,2
0.47000000000000003,0.8125,2
0.47500000000000003,0.8125,2
0.48,0.8125,2
0.485,0.8125,2
0.49,0.8125,2
0.495,0.8125,2
0.5,0.8125,grazing
0.505,0.8125,1
0.51,0.8125,1
0.515,0.8125,1
0.52,0.8125,1
0.525,0.8125,1
0.53,0.8125,1
0.535,0.8125,1
0.54,0.8125,1
0.545,0.8125,1
0.55,0.8125,1
0.555,0.8125,1
0.56,0.8125,1
0.5650000000000001,0.8125,1
0.5700000000000001,0.8125,1
0.5750000000000001,0.8125,1
0.58,0.8125,1
0.585,0.8125,1
0.59,0.8125,1
0.595,0.8125,1
0.6,0.8125,1
0.605,0.8125,1
0.61,0.8125,1
0.615,0.8125,1
0.62,0.8125,1
0.625,0.8125,1
0.63,0.8125,1
0.635,0.8125,1
0.64,0.8125,1
0.645,0.8125,1
0.65,0.8125,1
0.655,0.8125,1
0.66,0.8125,1
0.665,0.8125,1
0.67,0.8125,1
0.675,0.8125,1
0.68,0.8125,1
0.685,0.8125,1
0.6900000000000001,0.8125,1
0.6950000000000001,0.8125,1
0.7000000000000001,0.8125,1
0.705,0.8125,1
0.71,0.8125,1
0.715,0.8125,1
0.72,0.8125,1
0.725,0.8125,1
0.73,0.8125,1
0.735,0.8125,1
0.74,0.8125,1
0.745,0.8125,1
0.75,0.8125,1
0.755,0.8125,1
0.76,0.8125,1
0.765,0.8125,1
0.77,0.8125,1
0.775,0.8125,1
0.78,0.8125,1
0.785,0.8125,1
0.79,0.8125,1
0.795,0.8125,1
0.8,0.8125,1
0.0,0.8187500000000001,1
0.005,0.8187500000000001,1
0.01,0.8187500000000001,1
0.015,0.8187500000000001,1
0.02,0.8187500000000001,1
0.025,0.8187500000000001,1
0.03,0.8187500000000001,1
0.035,0.8187500000000001,1
0.04,0.8187500000000001,1
0.045,0.8187500000000001,1
0.05,0.8187500000000001,1
0.055,0.8187500000000001,1
0.06,0.8187500000000001,1
0.065,0.8187500000000001,1
0.07,0.8187500000000001,1
0.075,0.8187500000000001,1
0.08,0.8187500000000001,1
0.085,0.8187500000000001,1
0.09,0.8187500000000001,1
0.095,0.8187500000000001,1
0.1,0.8187500000000001,1
0.105,0.8187500000000001,1
0.11,0.8187500000000001,1
0.115,0.8187500000000001,1
0.12,0.8187500000000001,1
0.125,0.8187500000000001,1
0.13,0.8187500000000001,1
0.135,0.8187500000000001,1
0.14,0.8187500000000001,1
0.145,0.8187500000000001,1
0.15,0.8187500000000001,1
0.155,0.8187500000000001,1
0.16,0.8187500000000001,1
0.165,0.8187500000000001,1
0.17,0.8187500000000001,1
0.17500000000000002,0.8187500000000001,1
0.18,0.8187500000000001,1
0.185,0.8187500000000001,2
0.19,0.8187500000000001,2
0.195,0.8187500000000001,2
0.2,0.8187500000000001,2
0.20500000000000002,0.8187500000000001,2
0.21,0.8187500000000001,2
0.215,0.8187500000000001,2
0.22,0.8187500000000001,2
0.225,0.8187500000000001,2
0.23,0.8187500000000001,2
0.23500000000000001,0.8187500000000001,2
0.24,0.8187500000000001,2
0.245,0.8187500000000001,2
0.25,0.8187500000000001,2
0.255,0.8187500000000001,2
0.26,0.8187500000000001,2
0.265,0.8187500000000001,2
0.27,0.8187500000000001,2
0.275,0.8187500000000001,2
0.28,0.8187500000000001,2
0.28500000000000003,0.8187500000000001,2
0.29,0.8187500000000001,2
0.295,0.8187500000000001,2
0.3,0.8187500000000001,2
0.305,0.8187500000000001,2
0.31,0.8187500000000001,2
0.315,0.8187500000000001,2
0.32,0.8187500000000001,2
0.325,0.8187500000000001,2
0.33,0.8187500000000001,2
0.335,0.8187500000000001,2
0.34,0.8187500000000001,2
0.34500000000000003,0.8187500000000001,2
0.35000000000000003,0.8187500000000001,2
0.355,0.8187500000000001,2
0.36,0.8187500000000001,2
0.365,0.8187500000000001,2
0.37,0.8187500000000001,2
0.375,0.8187500000000001,2
0.38,0.8187500000000001,2
0.385,0.8187500000000001,2
0.39,0.8187500000000001,2
0.395,0.8187500000000001,2
0.4,0.8187500000000001,2
0.405,0.8187500000000001,2
0.41000000000000003,0.8187500000000001,2
0.41500000000000004,0.8187500000000001,2
0.42,0.8187500000000001,2
0.425,0.8187500000000001,2
0.43,0.8187500000000001,2
0.435,0.8187500000000001,2
0.44,0.8187500000000001,2
0.445,0.8187500000000001,2
0.45,0.8187500000000001,2
0.455,0.8187500000000001,2
0.46,0.8187500000000001,2
0.465,0.8187500000000001,2
0.47000000000000003,0.8187500000000001,2
0.47500000000000003,0.8187500000000001,2
0.48,0.8187500000000001,2
0.485,0.8187500000000001,2
0.49,0.8187500000000001,2
0.495,0.8187500000000001,2
0.5,0.8187500000000001,grazing
0.505,0.8187500000000001,1
0.51,0.8187500000000001,1
0.515,0.8187500000000001,1
0.52,0.8187500000000001,1
0.525,0.8187500000000001,1
0.53,0.8187500000000001,1
0.535,0.8187500000000001,1
0.54,0.8187500000000001,1
0.545,0.8187500000000001,1
0.55,0.8187500000000001,1
0.555,0.8187500000000001,1
0.56,0.8187500000000001,1
0.5650000000000001,0.8187500000000001,1
0.5700000000000001,0.8187500000000001,1
0.5750000000000001,0.8187500000000001,1
0.58,0.8187500000000001,1
0.585,0.8187500000000001,1
0.59,0.8187500000000001,1
0.595,0.8187500000000001,1
0.6,0.8187500000000001,1
0.605,0.8187500000000001,1
0.61,0.8187500000000001,1
0.615,0.8187500000000001,1
0.62,0.8187500000000001,1
0.625,0.8187500000000001,1
0.63,0.8187500000000001,1
0.635,0.8187500000000001,1
0.64,0.8187500000000001,1
0.645,0.8187500000000001,1
0.65,0.8187500000000001,1
0.655,0.8187500000000001,1
0.66,0.8187500000000001,1
0.665,0.8187500000000001,1
0.67,0.8187500000000001,1
0.675,0.8187500000000001,1
0.68,0.8187500000000001,1
0.685,0.8187500000000001,1
0.6900000000000001,0.8187500000000001,1
0.6950000000000001,0.8187500000000001,1
0.7000000000000001,0.8187500000000001,1
0.705,0.8187500000000001,1
0.71,0.8187500000000001,1
0.715,0.8187500000000001,1
0.72,0.8187500000000001,1
0.725,0.8187500000000001,1
0.73,0.8187500000000001,1
0.735,0.8187500000000001,1
0.74,0.8187500000000001,1
0.745,0.8187500000000001,1
0.75,0.8187500000000001,1
0.755,0.8187500000000001,1
0.76,0.8187500000000001,1
0.765,0.8187500000000001,1
0.77,0.8187500000000001,1
0.775,0.8187500000000001,1
0.78,0.8187500000000001,1
0.785,0.8187500000000001,1
0.79,0.8187500000000001,1
0.795,0.8187500000000001,1
0.8,0.8187500000000001,1
0.0,0.8250000000000001,1
0.005,0.8250000000000001,1
0.01,0.8250000000000001,1
0.015,0.8250000000000001,1
0.02,0.8250000000000001,1
0.025,0.8250000000000001,1
0.03,0.8250000000000001,1
0.035,0.8250000000000001,1
0.04,0.8250000000000001,1
0.045,0.8250000000000001,1
0.05,0.8250000000000001,1
0.055,0.8250000000000001,1
0.06,0.8250000000000001,1
0.065,0.8250000000000001,1
0.07,0.8250000000000001,1
0.075,0.8250000000000001,1
0.08,0.8250000000000001,1
0.085,0.8250000000000001,1
0.09,0.8250000000000001,1
0.095,0.8250000000000001,1
0.1,0.8250000000000001,1
0.105,0.8250000000000001,1
0.11,0.8250000000000001,1
0.115,0.8250000000000001,1
0.12,0.8250000000000001,1
0.125,0.8250000000000001,1
0.13,0.8250000000000001,1
0.135,0.8250000000000001,1
0.14,0.8250000000000001,1
0.145,0.8250000000000001,1
0.15,0.8250000000000001,1
0.155,0.8250000000000001,1
0.16,0.8250000000000001,1
0.165,0.8250000000000001,1
0.17,0.8250000000000001,1
0.17500000000000002,0.8250000000000001,grazing
0.18,0.8250000000000001,2
0.185,0.8250000000000001,2
0.19,0.8250000000000001,2
0.195,0.8250000000000001,2
0.2,0.8250000000000001,2
0.20500000000000002,0.8250000000000001,2
0.21,0.8250000000000001,2
0.215,0.8250000000000001,2
0.22,0.8250000000000001,2
0.225,0.8250000000000001,2
0.23,0.8250000000000001,2
0.23500000000000001,0.8250000000000001,2
0.24,0.8250000000000001,2
0.245,0.8250000000000001,2
0.25,0.8250000000000001,2
0.255,0.8250000000000001,2
0.26,0.8250000000000001,2
0.265,0.8250000000000001,2
0.27,0.8250000000000001,2
0.275,0.8250000000000001,2
0.28,0.8250000000000001,2
0.28500000000000003,0.8250000000000001,2
0.29,0.8250000000000001,2
0.295,0.8250000000000001,2
0.3,0.8250000000000001,2
0.305,0.8250000000000001,2
0.31,0.8250000000000001,2
0.315,0.8250000000000001,2
0.32,0.8250000000000001,2
0.325,0.8250000000000001,2
0.33,0.8250000000000001,2
0.335,0.8250000000000001,2
0.34,0.8250000000000001,2
0.34500000000000003,0.8250000000000001,2
0.35000000000000003,0.8250000000000001,2
0.355,0.8250000000000001,2
0.36,0.8250000000000001,2
0.365,0.8250000000000001,2
0.37,0.8250000000000001,2
0.375,0.8250000000000001,2
0.38,0.8250000000000001,2
0.385,0.8250000000000001,2
0.39,0.8250000000000001,2
0.395,0.8250000000000001,2
0.4,0.8250000000000001,2
0.405,0.8250000000000001,2
0.41000000000000003,0.8250000000000001,2
0.41500000000000004,0.8250000000000001,2
0.42,0.8250000000000001,2
0.425,0.8250000000000001,2
0.43,0.8250000000000001,2
0.435,0.8250000000000001,2
0.44,0.8250000000000001,2
0.445,0.8250000000000001,2
0.45,0.8250000000000001,2
0.455,0.8250000000000001,2
0.46,0.8250000000000001,2
0.465,0.8250000000000001,2
0.47000000000000003,0.8250000000000001,2
0.47500000000000003,0.8250000000000001,2
0.48,0.8250000000000001,2
0.485,0.8250000000000001,2
0.49,0.8250000000000001,2
0.495,0.8250000000000001,2
0.5,0.8250000000000001,grazing
0.505,0.8250000000000001,1
0.51,0.8250000000000001,1
0.515,0.8250000000000001,1
0.52,0.8250000000000001,1
0.525,0.8250000000000001,1
0.53,0.8250000000000001,1
0.535,0.8250000000000001,1
0.54,0.8250000000000001,1
0.545,0.8250000000000001,1
0.55,0.8250000000000001,1
0.555,0.8250000000000001,1
0.56,0.8250000000000001,1
0.5650000000000001,0.8250000000000001,1
0.5700000000000001,0.8250000000000001,1
0.5750000000000001,0.8250000000000001,1
0.58,0.8250000000000001,1
0.585,0.8250000000000001,1
0.59,0.8250000000000001,1
0.595,0.8250000000000001,1
0.6,0.8250000000000001,1
0.605,0.8250000000000001,1
0.61,0.8250000000000001,1
0.615,0.8250000000000001,1
0.62,0.8250000000000001,1
0.625,0.8250000000000001,1
0.63,0.8250000000000001,1
0.635,0.8250000000000001,1
0.64,0.8250000000000001,1
0.645,0.8250000000000001,1
0.65,0.8250000000000001,1
0.655,0.8250000000000001,1
0.66,0.8250000000000001,1
0.665,0.8250000000000001,1
0.67,0.8250000000000001,1
0.675,0.8250000000000001,1
0.68,0.8250000000000001,1
0.685,0.8250000000000001,1
0.6900000000000001,0.8250000000000001,1
0.6950000000000001,0.8250000000000001,1
0.7000000000000001,0.8250000000000001,1
0.705,0.8250000000000001,1
0.71,0.8250000000000001,1
0.715,0.8250000000000001,1
0.72,0.8250000000000001,1
0.725,0.8250000000000001,1
0.73,0.8250000000000001,1
0.735,0.8250000000000001,1
0.74,0.8250000000000001,1
0.745,0.8250000000000001,1
0.75,0.8250000000000001,1
0.755,0.8250000000000001,1
0.76,0.8250000000000001,1
0.765,0.8250000000000001,1
0.77,0.8250000000000001,1
0.775,0.8250000000000001,1
0.78,0.8250000000000001,1
0.785,0.8250000000000001,1
0.79,0.8250000000000001,1
0.795,0.8250000000000001,1
0.8,0.8250000000000001,1
0.0,0.83125,1
0.005,0.83125,1
0.01,0.83125,1
0.015,0.83125,1
0.02,0.83125,1
0.025,0.83125,1
0.03,0.83125,1
0.035,0.83125,1
0.04,0.83125,1
0.045,0.83125,1
0.05,0.83125,1
0.055,0.83125,1
0.06,0.83125,1
0.065,0.83125,1
0.07,0.83125,1
0.075,0.83125,1
0.08,0.83125,1
0.085,0.83125,1
0.09,0.83125,1
0.095,0.83125,1
0.1,0.83125,1
0.105,0.83125,1
0.11,0.83125,1
0.115,0.83125,1
0.12,0.83125,1
0.125,0.83125,1
0.13,0.83125,1
0.135,0.83125,1
0.14,0.83125,1
0.145,0.83125,1
0.15,0.83125,1
0.155,0.83125,1
0.16,0.83125,1
0.165,0.83125,1
0.17,0.83125,2
0.17500000000000002,0.83125,2
0.18,0.83125,2
0.185,0.83125,2
0.19,0.83125,2
0.195,0.83125,2
0.2,0.83125,2
0.20500000000000002,0.83125,2
0.21,0.83125,2
0.215,0.83125,2
0.22,0.83125,2
0.225,0.83125,2
0.23,0.83125,2
0.23500000000000001,0.83125,2
0.24,0.83125,2
0.245,0.83125,2
0.25,0.83125,2
0.255,0.83125,2
0.26,0.83125,2
0.265,0.83125,2
0.27,0.83125,2
0.275,0.83125,2
0.28,0.83125,2
0.28500000000000003,0.83125,2
0.29,0.83125,2
0.295,0.83125,2
0.3,0.83125,2
0.305,0.83125,2
0.31,0.83125,2
0.315,0.83125,2
0.32,0.83125,2
0.325,0.83125,2
0.33,0.83125,2
0.335,0.83125,2
0.34,0.83125,2
0.34500000000000003,0.83125,2
0.35000000000000003,0.83125,2
0.355,0.83125,2
0.36,0.83125,2
0.365,0.83125,2
0.37,0.83125,2
0.375,0.83125,2
0.38,0.83125,2
0.385,0.83125,2
0.39,0.83125,2
0.395,0.83125,2
0.4,0.83125,2
0.405,0.83125,2
0.41000000000000003,0.83125,2
0.41500000000000004,0.83125,2
0.42,0.83125,2
0.425,0.83125,2
0.43,0.83125,2
0.435,0.83125,2
0.44,0.83125,2
0.445,0.83125,2
0.45,0.83125,2
0.455,0.83125,2
0.46,0.83125,2
0.465,0.83125,2
0.47000000000000003,0.83125,2
0.47500000000000003,0.83125,2
0.48,0.83125,2
0.485,0.83125,2
0.49,0.83125,2
0.495,0.83125,2
0.5,0.83125,grazing
0.505,0.83125,1
0.51,0.83125,1
0.515,0.83125,1
0.52,0.83125,1
0.525,0.83125,1
0.53,0.83125,1
0.535,0.83125,1
0.54,0.83125,1
0.545,0.83125,1
0.55,0.83125,1
0.555,0.83125,1
0.56,0.83125,1
0.5650000000000001,0.83125,1
0.5700000000000001,0.83125,1
0.5750000000000001,0.83125,1
0.58,0.83125,1
0.585,0.83125,1
0.59,0.83125,1
0.595,0.83125,1
0.6,0.83125,1
0.605,0.83125,1
0.61,0.83125,1
0.615,0.83125,1
0.62,0.83125,1
0.625,0.83125,1
0.63,0.83125,1
0.635,0.83125,1
0.64,0.83125,1
0.645,0.83125,1
0.65,0.83125,1
0.655,0.83125,1
0.66,0.83125,1
0.665,0.83125,1
0.67,0.83125,1
0.675,0.83125,1
0.68,0.83125,1
0.685,0.83125,1
0.6900000000000001,0.83125,1
0.6950000000000001,0.83125,1
0.7000000000000001,0.83125,1
0.705,0.83125,1
0.71,0.83125,1
0.715,0.83125,1
0.72,0.83125,1
0.725,0.83125,1
0.73,0.83125,1
0.735,0.83125,1
0.74,0.83125,1
0.745,0.83125,1
0.75,0.83125,1
0.755,0.83125,1
0.76,0.83125,1
0.765,0.83125,1
0.77,0.83125,1
0.775,0.83125,1
0.78,0.83125,1
0.785,0.83125,1
0.79,0.83125,1
0.795,0.83125,1
0.8,0.83125,1
0.0,0.8375,1
0.005,0.8375,1
0.01,0.8375,1
0.015,0.8375,1
0.02,0.8375,1
0.025,0.8375,1
0.03,0.8375,1
0.035,0.8375,1
0.04,0.8375,1
0.045,0.8375,1
0.05,0.8375,1
0.055,0.8375,1
0.06,0.8375,1
0.065,0.8375,1
0.07,0.8375,1
0.075,0.8375,1
0.08,0.8375,1
0.085,0.8375,1
0.09,0.8375,1
0.095,0.8375,1
0.1,0.8375,1
0.105,0.8375,1
0.11,0.8375,1
0.115,0.8375,1
0.12,0.8375,1
0.125,0.8375,1
0.13,0.8375,1
0.135,0.8375,1
0.14,0.8375,1
0.145,0.8375,1
0.15,0.8375,1
0.155,0.8375,1
0.16,0.8375,1
0.165,0.8375,2
0.17,0.8375,2
0.17500000000000002,0.8375,2
0.18,0.8375,2
0.185,0.8375,2
0.19,0.8375,2
0.195,0.8375,2
0.2,0.8375,2
0.20500000000000002,0.8375,2
0.21,0.8375,2
0.215,0.8375,2
0.22,0.8375,2
0.225,0.8375,2
0.23,0.8375,2
0.23500000000000001,0.8375,2
0.24,0.8375,2
0.245,0.8375,2
0.25,0.8375,2
0.255,0.8375,2
0.26,0.8375,2
0.265,0.8375,2
0.27,0.8375,2
0.275,0.8375,2
0.28,0.8375,2
0.28500000000000003,0.8375,2
0.29,0.8375,2
0.295,0.8375,2
0.3,0.8375,2
0.305,0.8375,2
0.31,0.8375,2
0.315,0.8375,2
0.32,0.8375,2
0.325,0.8375,2
0.33,0.8375,2
0.335,0.8375,2
0.34,0.8375,2
0.34500000000000003,0.8375,2
0.35000000000000003,0.8375,2
0.355,0.8375,2
0.36,0.8375,2
0.365,0.8375,2
0.37,0.8375,2
0.375,0.8375,2
0.38,0.8375,2
0.385,0.8375,2
0.39,0.8375,2
0.395,0.8375,2
0.4,0.8375,2
0.405,0.8375,2
0.41000000000000003,0.8375,2
0.41500000000000004,0.8375,2
0.42,0.8375,2
0.425,0.8375,2
0.43,0.8375,2
0.435,0.8375,2
0.44,0.8375,2
0.445,0.8375,2
0.45,0.8375,2
0.455,0.8375,2
0.46,0.8375,2
0.465,0.8375,2
0.47000000000000003,0.8375,2
0.47500000000000003,0.8375,2
0.48,0.8375,2
0.485,0.8375,2
0.49,0.8375,2
0.495,0.8375,2
0.5,0.8375,grazing
0.505,0.8375,1
0.51,0.8375,1
0.515,0.8375,1
0.52,0.8375,1
0.525,0.8375,1
0.53,0.8375,1
0.535,0.8375,1
0.54,0.8375,1
0.545,0.8375,1
0.55,0.8375,1
0.555,0.8375,1
0.56,0.8375,1
0.5650000000000001,0.8375,1
0.5700000000000001,0.8375,1
0.5750000000000001,0.8375,1
0.58,0.8375,1
0.585,0.8375,1
0.59,0.8375,1
0.595,0.8375,1
0.6,0.8375,1
0.605,0.8375,1
0.61,0.8375,1
0.615,0.8375,1
0.62,0.8375,1
0.625,0.8375,1
0.63,0.8375,1
0.635,0.8375,1
0.64,0.8375,1
0.645,0.8375,1
0.65,0.8375,1
0.655,0.8375,1
0.66,0.8375,1
0.665,0.8375,1
0.67,0.8375,1
0.675,0.8375,1
0.68,0.8375,1
0.685,0.8375,1
0.6900000000000001,0.8375,1
0.6950000000000001,0.8375,1
0.7000000000000001,0.8375,1
0.705,0.8375,1
0.71,0.8375,1
0.715,0.8375,1
0.72,0.8375,1
0.725,0.8375,1
0.73,0.8375,1
0.735,0.8375,1
0.74,0.8375,1
0.745,0.8375,1
0.75,0.8375,1
0.755,0.8375,1
0.76,0.8375,1
0.765,0.8375,1
0.77,0.8375,1
0.775,0.8375,1
0.78,0.8375,1
0.785,0.8375,1
0.79,0.8375,1
0.795,0.8375,1
0.8,0.8375,1
0.0,0.84375,1
0.005,0.84375,1
0.01,0.84375,1
0.015,0.84375,1
0.02,0.84375,1
0.025,0.84375,1
0.03,0.84375,1
0.035,0.84375,1
0.04,0.84375,1
0.045,0.84375,1
0.05,0.84375,1
0.055,0.84375,1
0.06,0.84375,1
0.065,0.84375,1
0.07,0.84375,1
0.075,0.84375,1
0.08,0.84375,1
0.085,0.84375,1
0.09,0.84375,1
0.095,0.84375,1
0.1,0.84375,1
0.105,0.84375,1
0.11,0.84375,1
0.115,0.84375,1
0.12,0.84375,1
0.125,0.84375,1
0.13,0.84375,1
0.135,0.84375,1
0.14,0.84375,1
0.145,0.84375,1
0.15,0.84375,1
0.155,0.84375,1
0.16,0.84375,2
0.165,0.84375,2
0.17,0.84375,2
0.17500000000000002,0.84375,2
0.18,0.84375,2
0.185,0.84375,2
0.19,0.84375,2
0.195,0.84375,2
0.2,0.84375,2
0.20500000000000002,0.84375,2
0.21,0.84375,2
0.215,0.84375,2
0.22,0.84375,2
0.225,0.84375,2
0.23,0.84375,2
0.23500000000000001,0.84375,2
0.24,0.84375,2
0.245,0.84375,2
0.25,0.84375,2
0.255,0.84375,2
0.26,0.84375,2
0.265,0.84375,2
0.27,0.84375,2
0.275,0.84375,2
0.28,0.84375,2
0.28500000000000003,0.84375,2
0.29,0.84375,2
0.295,0.84375,2
0.3,0.84375,2
0.305,0.84375,2
0.31,0.84375,2
0.315,0.84375,2
0.32,0.84375,2
0.325,0.84375,2
0.33,0.84375,2
0.335,0.84375,2
0.34,0.84375,2
0.34500000000000003,0.84375,2
0.35000000000000003,0.84375,2
0.355,0.84375,2
0.36,0.84375,2
0.365,0.84375,2
0.37,0.84375,2
0.375,0.84375,2
0.38,0.84375,2
0.385,0.84375,2
0.39,0.84375,2
0.395,0.84375,2
0.4,0.84375,2
0.405,0.84375,2
0.41000000000000003,0.84375,2
0.41500000000000004,0.84375,2
0.42,0.84375,2
0.425,0.84375,2
0.43,0.84375,2
0.435,0.84375,2
0.44,0.84375,2
0.445,0.84375,2
0.45,0.84375,2
0.455,0.84375,2
0.46,0.84375,2
0.465,0.84375,2
0.47000000000000003,0.84375,2
0.47500000000000003,0.84375,2
0.48,0.84375,2
0.485,0.84375,2
0.49,0.84375,2
0.495,0.84375,2
0.5,0.84375,grazing
0.505,0.84375,1
0.51,0.84375,1
0.515,0.84375,1
0.52,0.84375,1
0.525,0.84375,1
0.53,0.84375,1
0.535,0.84375,1
0.54,0.84375,1
0.545,0.84375,1
0.55,0.84375,1
0.555,0.84375,1
0.56,0.84375,1
0.5650000000000001,0.84375,1
0.5700000000000001,0.84375,1
0.5750000000000001,0.84375,1
0.58,0.84375,1
0.585,0.84375,1
0.59,0.84375,1
0.595,0.84375,1
0.6,0.84375,1
0.605,0.84375,1
0.61,0.84375,1
0.615,0.84375,1
0.62,0.84375,1
0.625,0.84375,1
0.63,0.84375,1
0.635,0.84375,1
0.64,0.84375,1
0.645,0.84375,1
0.65,0.84375,1
0.655,0.84375,1
0.66,0.84375,1
0.665,0.84375,1
0.67,0.84375,1
0.675,0.84375,1
0.68,0.84375,1
0.685,0.84375,1
0.6900000000000001,0.84375,1
0.6950000000000001,0.84375,1
0.7000000000000001,0.84375,1
0.705,0.84375,1
0.71,0.84375,1
0.715,0.84375,1
0.72,0.84375,1
0.725,0.84375,1
0.73,0.84375,1
0.735,0.84375,1
0.74,0.84375,1
0.745,0.84375,1
0.75,0.84375,1
0.755,0.84375,1
0.76,0.84375,1
0.765,0.84375,1
0.77,0.84375,1
0.775,0.84375,1
0.78,0.84375,1
0.785,0.84375,1
0.79,0.84375,1
0.795,0.84375,1
0.8,0.84375,1
0.0,0.8500000000000001,1
0.005,0.8500000000000001,1
0.01,0.8500000000000001,1
0.015,0.8500000000000001,1
0.02,0.8500000000000001,1
0.025,0.8500000000000001,1
0.03,0.8500000000000001,1
0.035,0.8500000000000001,1
0.04,0.8500000000000001,1
0.045,0.8500000000000001,1
0.05,0.8500000000000001,1
0.055,0.8500000000000001,1
0.06,0.8500000000000001,1
0.065,0.8500000000000001,1
0.07,0.8500000000000001,1
0.075,0.8500000000000001,1
0.08,0.8500000000000001,1
0.085,0.8500000000000001,1
0.09,0.8500000000000001,1
0.095,0.8500000000000001,1
0.1,0.8500000000000001,1
0.105,0.8500000000000001,1
0.11,0.8500000000000001,1
0.115,0.8500000000000001,1
0.12,0.8500000000000001,1
0.125,0.8500000000000001,1
0.13,0.8500000000000001,1
0.135,0.8500000000000001,1
0.14,0.8500000000000001,1
0.145,0.8500000000000001,1
0.15,0.8500000000000001,grazing
0.155,0.8500000000000001,2
0.16,0.8500000000000001,2
0.165,0.8500000000000001,2
0.17,0.8500000000000001,2
0.17500000000000002,0.8500000000000001,2
0.18,0.8500000000000001,2
0.185,0.8500000000000001,2
0.19,0.8500000000000001,2
0.195,0.8500000000000001,2
0.2,0.8500000000000001,2
0.20500000000000002,0.8500000000000001,2
0.21,0.8500000000000001,2
0.215,0.8500000000000001,2
0.22,0.8500000000000001,2
0.225,0.8500000000000001,2
0.23,0.8500000000000001,2
0.23500000000000001,0.8500000000000001,2
0.24,0.8500000000000001,2
0.245,0.8500000000000001,2
0.25,0.8500000000000001,2
0.255,0.8500000000000001,2
0.26,0.8500000000000001,2
0.265,0.8500000000000001,2
0.27,0.8500000000000001,2
0.275,0.8500000000000001,2
0.28,0.8500000000000001,2
0.28500000000000003,0.8500000000000001,2
0.29,0.8500000000000001,2
0.295,0.8500000000000001,2
0.3,0.8500000000000001,2
0.305,0.8500000000000001,2
0.31,0.8500000000000001,2
0.315,0.8500000000000001,2
0.32,0.8500000000000001,2
0.325,0.8500000000000001,2
0.33,0.8500000000000001,2
0.335,0.8500000000000001,2
0.34,0.8500000000000001,2
0.34500000000000003,0.8500000000000001,2
0.35000000000000003,0.8500000000000001,2
0.355,0.8500000000000001,2
0.36,0.8500000000000001,2
0.365,0.8500000000000001,2
0.37,0.8500000000000001,2
0.375,0.8500000000000001,2
0.38,0.8500000000000001,2
0.385,0.8500000000000001,2
0.39,0.8500000000000001,2
0.395,0.8500000000000001,2
0.4,0.8500000000000001,2
0.405,0.8500000000000001,2
0.41000000000000003,0.8500000000000001,2
0.41500000000000004,0.8500000000000001,2
0.42,0.8500000000000001,2
0.425,0.8500000000000001,2
0.43,0.8500000000000001,2
0.435,0.8500000000000001,2
0.44,0.8500000000000001,2
0.445,0.8500000000000001,2
0.45,0.8500000000000001,2
0.455,0.8500000000000001,2
0.46,0.8500000000000001,2
0.465,0.8500000000000001,2
0.47000000000000003,0.8500000000000001,2
0.47500000000000003,0.8500000000000001,2
0.48,0.8500000000000001,2
0.485,0.8500000000000001,2
0.49,0.8500000000000001,2
0.495,0.8500000000000001,2
0.5,0.8500000000000001,grazing
0.505,0.8500000000000001,1
0.51,0.8500000000000001,1
0.515,0.8500000000000001,1
0.52,0.8500000000000001,1
0.525,0.8500000000000001,1
0.53,0.8500000000000001,1
0.535,0.8500000000000001,1
0.54,0.8500000000000001,1
0.545,0.8500000000000001,1
0.55,0.8500000000000001,1
0.555,0.8500000000000001,1
0.56,0.8500000000000001,1
0.5650000000000001,0.8500000000000001,1
0.5700000000000001,0.8500000000000001,1
0.5750000000000001,0.8500000000000001,1
0.58,0.8500000000000001,1
0.585,0.8500000000000001,1
0.59,0.8500000000000001,1
0.595,0.8500000000000001,1
0.6,0.8500000000000001,1
0.605,0.8500000000000001,1
0.61,0.8500000000000001,1
0.615,0.8500000000000001,1
0.62,0.8500000000000001,1
0.625,0.8500000000000001,1
0.63,0.8500000000000001,1
0.635,0.8500000000000001,1
0.64,0.8500000000000001,1
0.645,0.8500000000000001,1
0.65,0.8500000000000001,1
0.655,0.8500000000000001,1
0.66,0.8500000000000001,1
0.665,0.8500000000000001,1
0.67,0.8500000000000001,1
0.675,0.8500000000000001,1
0.68,0.8500000000000001,1
0.685,0.8500000000000001,1
0.6900000000000001,0.8500000000000001,1
0.6950000000000001,0.8500000000000001,1
0.7000000000000001,0.8500000000000001,1
0.705,0.8500000000000001,1
0.71,0.8500000000000001,1
0.715,0.8500000000000001,1
0.72,0.8500000000000001,1
0.725,0.8500000000000001,1
0.73,0.8500000000000001,1
0.735,0.8500000000000001,1
0.74,0.8500000000000001,1
0.745,0.8500000000000001,1
0.75,0.8500000000000001,1
0.755,0.8500000000000001,1
0.76,0.8500000000000001,1
0.765,0.8500000000000001,1
0.77,0.8500000000000001,1
0.775,0.8500000000000001,1
0.78,0.8500000000000001,1
0.785,0.8500000000000001,1
0.79,0.8500000000000001,1
0.795,0.8500000000000001,1
0.8,0.8500000000000001,1
0.0,0.8562500000000001,1
0.005,0.8562500000000001,1
0.01,0.8562500000000001,1
0.015,0.8562500000000001,1
0.02,0.8562500000000001,1
0.025,0.8562500000000001,1
0.03,0.8562500000000001,1
0.035,0.8562500000000001,1
0.04,0.8562500000000001,1
0.045,0.8562500000000001,1
0.05,0.8562500000000001,1
0.055,0.8562500000000001,1
0.06,0.8562500000000001,1
0.065,0.8562500000000001,1
0.07,0.8562500000000001,1
0.075,0.8562500000000001,1
0.08,0.8562500000000001,1
0.085,0.8562500000000001,1
0.09,0.8562500000000001,1
0.095,0.8562500000000001,1
0.1,0.8562500000000001,1
0.105,0.8562500000000001,1
0.11,0.8562500000000001,1
0.115,0.8562500000000001,1
0.12,0.8562500000000001,1
0.125,0.8562500000000001,1
0.13,0.8562500000000001,1
0.135,0.8562500000000001,1
0.14,0.8562500000000001,1
0.145,0.8562500000000001,2
0.15,0.8562500000000001,2
0.155,0.8562500000000001,2
0.16,0.8562500000000001,2
0.165,0.8562500000000001,2
0.17,0.8562500000000001,2
0.17500000000000002,0.8562500000000001,2
0.18,0.8562500000000001,2
0.185,0.8562500000000001,2
0.19,0.8562500000000001,2
0.195,0.8562500000000001,2
0.2,0.8562500000000001,2
0.20500000000000002,0.8562500000000001,2
0.21,0.8562500000000001,2
0.215,0.8562500000000001,2
0.22,0.8562500000000001,2
0.225,0.8562500000000001,2
0.23,0.8562500000000001,2
0.23500000000000001,0.8562500000000001,2
0.24,0.8562500000000001,2
0.245,0.8562500000000001,2
0.25,0.8562500000000001,2
0.255,0.8562500000000001,2
0.26,0.8562500000000001,2
0.265,0.8562500000000001,2
0.27,0.8562500000000001,2
0.275,0.8562500000000001,2
0.28,0.8562500000000001,2
0.28500000000000003,0.8562500000000001,2
0.29,0.8562500000000001,2
0.295,0.8562500000000001,2
0.3,0.8562500000000001,2
0.305,0.8562500000000001,2
0.31,0.8562500000000001,2
0.315,0.8562500000000001,2
0.32,0.8562500000000001,2
0.325,0.8562500000000001,2
0.33,0.8562500000000001,2
0.335,0.8562500000000001,2
0.34,0.8562500000000001,2
0.34500000000000003,0.8562500000000001,2
0.35000000000000003,0.8562500000000001,2
0.355,0.8562500000000001,2
0.36,0.8562500000000001,2
0.365,0.8562500000000001,2
0.37,0.8562500000000001,2
0.375,0.8562500000000001,2
0.38,0.8562500000000001,2
0.385,0.8562500000000001,2
0.39,0.8562500000000001,2
0.395,0.8562500000000001,2
0.4,0.8562500000000001,2
0.405,0.8562500000000001,2
0.41000000000000003,0.8562500000000001,2
0.41500000000000004,0.8562500000000001,2
0.42,0.8562500000000001,2
0.425,0.8562500000000001,2
0.43,0.8562500000000001,2
0.435,0.8562500000000001,2
0.44,0.8562500000000001,2
0.445,0.8562500000000001,2
0.45,0.8562500000000001,2
0.455,0.8562500000000001,2
0.46,0.8562500000000001,2
0.465,0.8562500000000001,2
0.47000000000000003,0.8562500000000001,2
0.47500000000000003,0.8562500000000001,2
0.48,0.8562500000000001,2
0.485,0.8562500000000001,2
0.49,0.8562500000000001,2
0.495,0.8562500000000001,2
0.5,0.8562500000000001,grazing
0.505,0.8562500000000001,1
0.51,0.8562500000000001,1
0.515,0.8562500000000001,1
0.52,0.8562500000000001,1
0.525,0.8562500000000001,1
0.53,0.8562500000000001,1
0.535,0.8562500000000001,1
0.54,0.8562500000000001,1
0.545,0.8562500000000001,1
0.55,0.8562500000000001,1
0.555,0.8562500000000001,1
0.56,0.8562500000000001,1
0.5650000000000001,0.8562500000000001,1
0.5700000000000001,0.8562500000000001,1
0.5750000000000001,0.8562500000000001,1
0.58,0.8562500000000001,1
0.585,0.8562500000000001,1
0.59,0.8562500000000001,1
0.595,0.8562500000000001,1
0.6,0.8562500000000001,1
0.605,0.8562500000000001,1
0.61,0.8562500000000001,1
0.615,0.8562500000000001,1
0.62,0.8562500000000001,1
0.625,0.8562500000000001,1
0.63,0.8562500000000001,1
0.635,0.8562500000000001,1
0.64,0.8562500000000001,1
0.645,0.8562500000000001,1
0.65,0.8562500000000001,1
0.655,0.8562500000000001,1
0.66,0.8562500000000001,1
0.665,0.8562500000000001,1
0.67,0.8562500000000001,1
0.675,0.8562500000000001,1
0.68,0.8562500000000001,1
0.685,0.8562500000000001,1
0.6900000000000001,0.8562500000000001,1
0.6950000000000001,0.8562500000000001,1
0.7000000000000001,0.8562500000000001,1
0.705,0.8562500000000001,1
0.71,0.8562500000000001,1
0.715,0.8562500000000001,1
0.72,0.8562500000000001,1
0.725,0.8562500000000001,1
0.73,0.8562500000000001,1
0.735,0.8562500000000001,1
0.74,0.8562500000000001,1
0.745,0.8562500000000001,1
0.75,0.8562500000000001,1
0.755,0.8562500000000001,1
0.76,0.8562500000000001,1
0.765,0.8562500000000001,1
0.77,0.8562500000000001,1
0.775,0.8562500000000001,1
0.78,0.8562500000000001,1
0.785,0.8562500000000001,1
0.79,0.8562500000000001,1
0.795,0.8562500000000001,1
0.8,0.8562500000000001,1
0.0,0.8625,1
0.005,0.8625,1
0.01,0.8625,1
0.015,0.8625,1
0.02,0.8625,1
0.025,0.8625,1
0.03,0.8625,1
0.035,0.8625,1
0.04,0.8625,1
0.045,0.8625,1
0.05,0.8625,1
0.055,0.8625,1
0.06,0.8625,1
0.065,0.8625,1
0.07,0.8625,1
0.075,0.8625,1
0.08,0.8625,1
0.085,0.8625,1
0.09,0.8625,1
0.095,0.8625,1
0.1,0.8625,1
0.105,0.8625,1
0.11,0.8625,1
0.115,0.8625,1
0.12,0.8625,1
0.125,0.8625,1
0.13,0.8625,1
0.135,0.8625,1
0.14,0.8625,2
0.145,0.8625,2
0.15,0.8625,2
0.155,0.8625,2
0.16,0.8625,2
0.165,0.8625,2
0.17,0.8625,2
0.17500000000000002,0.8625,2
0.18,0.8625,2
0.185,0.8625,2
0.19,0.8625,2
0.195,0.8625,2
0.2,0.8625,2
0.20500000000000002,0.8625,2
0.21,0.8625,2
0.215,0.8625,2
0.22,0.8625,2
0.225,0.8625,2
0.23,0.8625,2
0.23500000000000001,0.8625,2
0.24,0.8625,2
0.245,0.8625,2
0.25,0.8625,2
0.255,0.8625,2
0.26,0.8625,2
0.265,0.8625,2
0.27,0.8625,2
0.275,0.8625,2
0.28,0.8625,2
0.28500000000000003,0.8625,2
0.29,0.8625,2
0.295,0.8625,2
0.3,0.8625,2
0.305,0.8625,2
0.31,0.8625,2
0.315,0.8625,2
0.32,0.8625,2
0.325,0.8625,2
0.33,0.8625,2
0.335,0.8625,2
0.34,0.8625,2
0.34500000000000003,0.8625,2
0.35000000000000003,0.8625,2
0.355,0.8625,2
0.36,0.8625,2
0.365,0.8625,2
0.37,0.8625,2
0.375,0.8625,2
0.38,0.8625,2
0.385,0.8625,2
0.39,0.8625,2
0.395,0.8625,2
0.4,0.8625,2
0.405,0.8625,2
0.41000000000000003,0.8625,2
0.41500000000000004,0.8625,2
0.42,0.8625,2
0.425,0.8625,2
0.43,0.8625,2
0.435,0.8625,2
0.44,0.8625,2
0.445,0.8625,2
0.45,0.8625,2
0.455,0.8625,2
0.46,0.8625,2
0.465,0.8625,2
0.47000000000000003,0.8625,2
0.47500000000000003,0.8625,2
0.48,0.8625,2
0.485,0.8625,2
0.49,0.8625,2
0.495,0.8625,2
0.5,0.8625,grazing
0.505,0.8625,1
0.51,0.8625,1
0.515,0.8625,1
0.52,0.8625,1
0.525,0.8625,1
0.53,0.8625,1
0.535,0.8625,1
0.54,0.8625,1
0.545,0.8625,1
0.55,0.8625,1
0.555,0.8625,1
0.56,0.8625,1
0.5650000000000001,0.8625,1
0.5700000000000001,0.8625,1
0.5750000000000001,0.8625,1
0.58,0.8625,1
0.585,0.8625,1
0.59,0.8625,1
0.595,0.8625,1
0.6,0.8625,1
0.605,0.8625,1
0.61,0.8625,1
0.615,0.8625,1
0.62,0.8625,1
0.625,0.8625,1
0.63,0.8625,1
0.635,0.8625,1
0.64,0.8625,1
0.645,0.8625,1
0.65,0.8625,1
0.655,0.8625,1
0.66,0.8625,1
0.665,0.8625,1
0.67,0.8625,1
0.675,0.8625,1
0.68,0.8625,1
0.685,0.8625,1
0.6900000000000001,0.8625,1
0.6950000000000001,0.8625,1
0.7000000000000001,0.8625,1
0.705,0.8625,1
0.71,0.8625,1
0.715,0.8625,1
0.72,0.8625,1
0.725,0.8625,1
0.73,0.8625,1
0.735,0.8625,1
0.74,0.8625,1
0.745,0.8625,1
0.75,0.8625,1
0.755,0.8625,1
0.76,0.8625,1
0.765,0.8625,1
0.77,0.8625,1
0.775,0.8625,1
0.78,0.8625,1
0.785,0.8625,1
0.79,0.8625,1
0.795,0.8625,1
0.8,0.8625,1
0.0,0.86875,1
0.005,0.86875,1
0.01,0.86875,1
0.015,0.86875,1
0.02,0.86875,1
0.025,0.86875,1
0.03,0.86875,1
0.035,0.86875,1
0.04,0.86875,1
0.045,0.86875,1
0.05,0.86875,1
0.055,0.86875,1
0.06,0.86875,1
0.065,0.86875,1
0.07,0.86875,1
0.075,0.86875,1
0.08,0.86875,1
0.085,0.86875,1
0.09,0.86875,1
0.095,0.86875,1
0.1,0.86875,1
0.105,0.86875,1
0.11,0.86875,1
0.115,0.86875,1
0.12,0.86875,1
0.125,0.86875,1
0.13,0.86875,1
0.135,0.86875,2
0.14,0.86875,2
0.145,0.86875,2
0.15,0.86875,2
0.155,0.86875,2
0.16,0.86875,2
0.165,0.86875,2
0.17,0.86875,2
0.17500000000000002,0.86875,2
0.18,0.86875,2
0.185,0.86875,2
0.19,0.86875,2
0.195,0.86875,2
0.2,0.86875,2
0.20500000000000002,0.86875,2
0.21,0.86875,2
0.215,0.86875,2
0.22,0.86875,2
0.225,0.86875,2
0.23,0.86875,2
0.23500000000000001,0.86875,2
0.24,0.86875,2
0.245,0.86875,2
0.25,0.86875,2
0.255,0.86875,2
0.26,0.86875,2
0.265,0.86875,2
0.27,0.86875,2
0.275,0.86875,2
0.28,0.86875,2
0.28500000000000003,0.86875,2
0.29,0.86875,2
0.295,0.86875,2
0.3,0.86875,2
0.305,0.86875,2
0.31,0.86875,2
0.315,0.86875,2
0.32,0.86875,2
0.325,0.86875,2
0.33,0.86875,2
0.335,0.86875,2
0.34,0.86875,2
0.34500000000000003,0.86875,2
0.35000000000000003,0.86875,2
0.355,0.86875,2
0.36,0.86875,2
0.365,0.86875,2
0.37,0.86875,2
0.375,0.86875,2
0.38,0.86875,2
0.385,0.86875,2
0.39,0.86875,2
0.395,0.86875,2
0.4,0.86875,2
0.405,0.86875,2
0.41000000000000003,0.86875,2
0.41500000000000004,0.86875,2
0.42,0.86875,2
0.425,0.86875,2
0.43,0.86875,2
0.435,0.86875,2
0.44,0.86875,2
0.445,0.86875,2
0.45,0.86875,2
0.455,0.86875,2
0.46,0.86875,2
0.465,0.86875,2
0.47000000000000003,0.86875,2
0.47500000000000003,0.86875,2
0.48,0.86875,2
0.485,0.86875,2
0.49,0.86875,2
0.495,0.86875,2
0.5,0.86875,grazing
0.505,0.86875,1
0.51,0.86875,1
0.515,0.86875,1
0.52,0.86875,1
0.525,0.86875,1
0.53,0.86875,1
0.535,0.86875,1
0.54,0.86875,1
0.545,0.86875,1
0.55,0.86875,1
0.555,0.86875,1
0.56,0.86875,1
0.5650000000000001,0.86875,1
0.5700000000000001,0.86875,1
0.5750000000000001,0.86875,1
0.58,0.86875,1
0.585,0.86875,1
0.59,0.86875,1
0.595,0.86875,1
0.6,0.86875,1
0.605,0.86875,1
0.61,0.86875,1
0.615,0.86875,1
0.62,0.86875,1
0.625,0.86875,1
0.63,0.86875,1
0.635,0.86875,1
0.64,0.86875,1
0.645,0.86875,1
0.65,0.86875,1
0.655,0.86875,1
0.66,0.86875,1
0.665,0.86875,1
0.67,0.86875,1
0.675,0.86875,1
0.68,0.86875,1
0.685,0.86875,1
0.6900000000000001,0.86875,1
0.6950000000000001,0.86875,1
0.7000000000000001,0.86875,1
0.705,0.86875,1
0.71,0.86875,1
0.715,0.86875,1
0.72,0.86875,1
0.725,0.86875,1
0.73,0.86875,1
0.735,0.86875,1
0.74,0.86875,1
0.745,0.86875,1
0.75,0.86875,1
0.755,0.86875,1
0.76,0.86875,1
0.765,0.86875,1
0.77,0.86875,1
0.775,0.86875,1
0.78,0.86875,1
0.785,0.86875,1
0.79,0.86875,1
0.795,0.86875,1
0.8,0.86875,1
0.0,0.875,1
0.005,0.875,1
0.01,0.875,1
0.015,0.875,1
0.02,0.875,1
0.025,0.875,1
0.03,0.875,1
0.035,0.875,1
0.04,0.875,1
0.045,0.875,1
0.05,0.875,1
0.055,0.875,1
0.06,0.875,1
0.065,0.875,1
0.07,0.875,1
0.075,0.875,1
0.08,0.875,1
0.085,0.875,1
0.09,0.875,1
0.095,0.875,1
0.1,0.875,1
0.105,0.875,1
0.11,0.875,1
0.115,0.875,1
0.12,0.875,1
0.125,0.875,grazing
0.13,0.875,2
0.135,0.875,2
0.14,0.875,2
0.145,0.875,2
0.15,0.875,2
0.155,0.875,2
0.16,0.875,2
0.165,0.875,2
0.17,0.875,2
0.17500000000000002,0.875,2
0.18,0.875,2
0.185,0.875,2
0.19,0.875,2
0.195,0.875,2
0.2,0.875,2
0.20500000000000002,0.875,2
0.21,0.875,2
0.215,0.875,2
0.22,0.875,2
0.225,0.875,2
0.23,0.875,2
0.23500000000000001,0.875,2
0.24,0.875,2
0.245,0.875,2
0.25,0.875,2
0.255,0.875,2
0.26,0.875,2
0.265,0.875,2
0.27,0.875,2
0.275,0.875,2
0.28,0.875,2
0.28500000000000003,0.875,2
0.29,0.875,2
0.295,0.875,2
0.3,0.875,2
0.305,0.875,2
0.31,0.875,2
0.315,0.875,2
0.32,0.875,2
0.325,0.875,2
0.33,0.875,2
0.335,0.875,2
0.34,0.875,2
0.34500000000000003,0.875,2
0.35000000000000003,0.875,2
0.355,0.875,2
0.36,0.875,2
0.365,0.875,2
0.37,0.875,2
0.375,0.875,2
0.38,0.875,2
0.385,0.875,2
0.39,0.875,2
0.395,0.875,2
0.4,0.875,2
0.405,0.875,2
0.41000000000000003,0.875,2
0.41500000000000004,0.875,2
0.42,0.875,2
0.425,0.875,2
0.43,0.875,2
0.435,0.875,2
0.44,0.875,2
0.445,0.875,2
0.45,0.875,2
0.455,0.875,2
0.46,0.875,2
0.465,0.875,2
0.47000000000000003,0.875,2
0.47500000000000003,0.875,2
0.48,0.875,2
0.485,0.875,2
0.49,0.875,2
0.495,0.875,2
0.5,0.875,grazing
0.505,0.875,1
0.51,0.875,1
0.515,0.875,1
0.52,0.875,1
0.525,0.875,1
0.53,0.875,1
0.535,0.875,1
0.54,0.875,1
0.545,0.875,1
0.55,0.875,1
0.555,0.875,1
0.56,0.875,1
0.5650000000000001,0.875,1
0.5700000000000001,0.875,1
0.5750000000000001,0.875,1
0.58,0.875,1
0.585,0.875,1
0.59,0.875,1
0.595,0.875,1
0.6,0.875,1
0.605,0.875,1
0.61,0.875,1
0.615,0.875,1
0.62,0.875,1
0.625,0.875,1
0.63,0.875,1
0.635,0.875,1
0.64,0.875,1
0.645,0.875,1
0.65,0.875,1
0.655,0.875,1
0.66,0.875,1
0.665,0.875,1
0.67,0.875,1
0.675,0.875,1
0.68,0.875,1
0.685,0.875,1
0.6900000000000001,0.875,1
0.6950000000000001,0.875,1
0.7000000000000001,0.875,1
0.705,0.875,1
0.71,0.875,1
0.715,0.875,1
0.72,0.875,1
0.725,0.875,1
0.73,0.875,1
0.735,0.875,1
0.74,0.875,1
0.745,0.875,1
0.75,0.875,1
0.755,0.875,1
0.76,0.875,1
0.765,0.875,1
0.77,0.875,1
0.775,0.875,1
0.78,0.875,1
0.785,0.875,1
0.79,0.875,1
0.795,0.875,1
0.8,0.875,1
0.0,0.8812500000000001,1
0.005,0.8812500000000001,1
0.01,0.8812500000000001,1
0.015,0.8812500000000001,1
0.02,0.8812500000000001,1
0.025,0.8812500000000001,1
0.03,0.8812500000000001,1
0.035,0.8812500000000001,1
0.04,0.8812500000000001,1
0.045,0.8812500000000001,1
0.05,0.8812500000000001,1
0.055,0.8812500000000001,1
0.06,0.8812500000000001,1
0.065,0.8812500000000001,1
0.07,0.8812500000000001,1
0.075,0.8812500000000001,1
0.08,0.8812500000000001,1
0.085,0.8812500000000001,1
0.09,0.8812500000000001,1
0.095,0.8812500000000001,1
0.1,0.8812500000000001,1
0.105,0.8812500000000001,1
0.11,0.8812500000000001,1
0.115,0.8812500000000001,1
0.12,0.8812500000000001,2
0.125,0.8812500000000001,2
0.13,0.8812500000000001,2
0.135,0.8812500000000001,2
0.14,0.8812500000000001,2
0.145,0.8812500000000001,2
0.15,0.8812500000000001,2
0.155,0.8812500000000001,2
0.16,0.8812500000000001,2
0.165,0.8812500000000001,2
0.17,0.8812500000000001,2
0.17500000000000002,0.8812500000000001,2
0.18,0.8812500000000001,2
0.185,0.8812500000000001,2
0.19,0.8812500000000001,2
0.195,0.8812500000000001,2
0.2,0.8812500000000001,2
0.20500000000000002,0.8812500000000001,2
0.21,0.8812500000000001,2
0.215,0.8812500000000001,2
0.22,0.8812500000000001,2
0.225,0.8812500000000001,2
0.23,0.8812500000000001,2
0.23500000000000001,0.8812500000000001,2
0.24,0.8812500000000001,2
0.245,0.8812500000000001,2
0.25,0.8812500000000001,2
0.255,0.8812500000000001,2
0.26,0.8812500000000001,2
0.265,0.8812500000000001,2
0.27,0.8812500000000001,2
0.275,0.8812500000000001,2
0.28,0.8812500000000001,2
0.28500000000000003,0.8812500000000001,2
0.29,0.8812500000000001,2
0.295,0.8812500000000001,2
0.3,0.8812500000000001,2
0.305,0.8812500000000001,2
0.31,0.8812500000000001,2
0.315,0.8812500000000001,2
0.32,0.8812500000000001,2
0.325,0.8812500000000001,2
0.33,0.8812500000000001,2
0.335,0.8812500000000001,2
0.34,0.8812500000000001,2
0.34500000000000003,0.8812500000000001,2
0.35000000000000003,0.8812500000000001,2
0.355,0.8812500000000001,2
0.36,0.8812500000000001,2
0.365,0.8812500000000001,2
0.37,0.8812500000000001,2
0.375,0.8812500000000001,2
0.38,0.8812500000000001,2
0.385,0.8812500000000001,2
0.39,0.8812500000000001,2
0.395,0.8812500000000001,2
0.4,0.8812500000000001,2
0.405,0.8812500000000001,2
0.41000000000000003,0.8812500000000001,2
0.41500000000000004,0.8812500000000001,2
0.42,0.8812500000000001,2
0.425,0.8812500000000001,2
0.43,0.8812500000000001,2
0.435,0.8812500000000001,2
0.44,0.8812500000000001,2
0.445,0.8812500000000001,2
0.45,0.8812500000000001,2
0.455,0.8812500000000001,2
0.46,0.8812500000000001,2
0.465,0.8812500000000001,2
0.47000000000000003,0.8812500000000001,2
0.47500000000000003,0.8812500000000001,2
0.48,0.8812500000000001,2
0.485,0.8812500000000001,2
0.49,0.8812500000000001,2
0.495,0.8812500000000001,2
0.5,0.8812500000000001,grazing
0.505,0.8812500000000001,1
0.51,0.8812500000000001,1
0.515,0.8812500000000001,1
0.52,0.8812500000000001,1
0.525,0.8812500000000001,1
0.53,0.8812500000000001,1
0.535,0.8812500000000001,1
0.54,0.8812500000000001,1
0.545,0.8812500000000001,1
0.55,0.8812500000000001,1
0.555,0.8812500000000001,1
0.56,0.8812500000000001,1
0.5650000000000001,0.8812500000000001,1
0.5700000000000001,0.8812500000000001,1
0.5750000000000001,0.8812500000000001,1
0.58,0.8812500000000001,1
0.585,0.8812500000000001,1
0.59,0.8812500000000001,1
0.595,0.8812500000000001,1
0.6,0.8812500000000001,1
0.605,0.8812500000000001,1
0.61,0.8812500000000001,1
0.615,0.8812500000000001,1
0.62,0.8812500000000001,1
0.625,0.8812500000000001,1
0.63,0.8812500000000001,1
0.635,0.8812500000000001,1
0.64,0.8812500000000001,1
0.645,0.8812500000000001,1
0.65,0.8812500000000001,1
0.655,0.8812500000000001,1
0.66,0.8812500000000001,1
0.665,0.8812500000000001,1
0.67,0.8812500000000001,1
0.675,0.8812500000000001,1
0.68,0.8812500000000001,1
0.685,0.8812500000000001,1
0.6900000000000001,0.8812500000000001,1
0.6950000000000001,0.8812500000000001,1
0.7000000000000001,0.8812500000000001,1
0.705,0.8812500000000001,1
0.71,0.8812500000000001,1
0.715,0.8812500000000001,1
0.72,0.8812500000000001,1
0.725,0.8812500000000001,1
0.73,0.8812500000000001,1
0.735,0.8812500000000001,1
0.74,0.8812500000000001,1
0.745,0.8812500000000001,1
0.75,0.8812500000000001,1
0.755,0.8812500000000001,1
0.76,0.8812500000000001,1
0.765,0.8812500000000001,1
0.77,0.8812500000000001,1
0.775,0.8812500000000001,1
0.78,0.8812500000000001,1
0.785,0.8812500000000001,1
0.79,0.8812500000000001,1
0.795,0.8812500000000001,1
0.8,0.8812500000000001,1
0.0,0.8875000000000001,1
0.005,0.8875000000000001,1
0.01,0.8875000000000001,1
0.015,0.8875000000000001,1
0.02,0.8875000000000001,1
0.025,0.8875000000000001,1
0.03,0.8875000000000001,1
0.035,0.8875000000000001,1
0.04,0.8875000000000001,1
0.045,0.8875000000000001,1
0.05,0.8875000000000001,1
0.055,0.8875000000000001,1
0.06,0.8875000000000001,1
0.065,0.8875000000000001,1
0.07,0.8875000000000001,1
0.075,0.8875000000000001,1
0.08,0.8875000000000001,1
0.085,0.8875000000000001,1
0.09,0.8875000000000001,1
0.095,0.8875000000000001,1
0.1,0.8875000000000001,1
0.105,0.8875000000000001,1
0.11,0.8875000000000001,1
0.115,0.8875000000000001,2
0.12,0.8875000000000001,2
0.125,0.8875000000000001,2
0.13,0.8875000000000001,2
0.135,0.8875000000000001,2
0.14,0.8875000000000001,2
0.145,0.8875000000000001,2
0.15,0.8875000000000001,2
0.155,0.8875000000000001,2
0.16,0.8875000000000001,2
0.165,0.8875000000000001,2
0.17,0.8875000000000001,2
0.17500000000000002,0.8875000000000001,2
0.18,0.8875000000000001,2
0.185,0.8875000000000001,2
0.19,0.8875000000000001,2
0.195,0.8875000000000001,2
0.2,0.8875000000000001,2
0.20500000000000002,0.8875000000000001,2
0.21,0.8875000000000001,2
0.215,0.8875000000000001,2
0.22,0.8875000000000001,2
0.225,0.8875000000000001,2
0.23,0.8875000000000001,2
0.23500000000000001,0.8875000000000001,2
0.24,0.8875000000000001,2
0.245,0.8875000000000001,2
0.25,0.8875000000000001,2
0.255,0.8875000000000001,2
0.26,0.8875000000000001,2
0.265,0.8875000000000001,2
0.27,0.8875000000000001,2
0.275,0.8875000000000001,2
0.28,0.8875000000000001,2
0.28500000000000003,0.8875000000000001,2
0.29,0.8875000000000001,2
0.295,0.8875000000000001,2
0.3,0.8875000000000001,2
0.305,0.8875000000000001,2
0.31,0.8875000000000001,2
0.315,0.8875000000000001,2
0.32,0.8875000000000001,2
0.325,0.8875000000000001,2
0.33,0.8875000000000001,2
0.335,0.8875000000000001,2
0.34,0.8875000000000001,2
0.34500000000000003,0.8875000000000001,2
0.35000000000000003,0.8875000000000001,2
0.355,0.8875000000000001,2
0.36,0.8875000000000001,2
0.365,0.8875000000000001,2
0.37,0.8875000000000001,2
0.375,0.8875000000000001,2
0.38,0.8875000000000001,2
0.385,0.8875000000000001,2
0.39,0.8875000000000001,2
0.395,0.8875000000000001,2
0.4,0.8875000000000001,2
0.405,0.8875000000000001,2
0.41000000000000003,0.8875000000000001,2
0.41500000000000004,0.8875000000000001,2
0.42,0.8875000000000001,2
0.425,0.8875000000000001,2
0.43,0.8875000000000001,2
0.435,0.8875000000000001,2
0.44,0.8875000000000001,2
0.445,0.8875000000000001,2
0.45,0.8875000000000001,2
0.455,0.8875000000000001,2
0.46,0.8875000000000001,2
0.465,0.8875000000000001,2
0.47000000000000003,0.8875000000000001,2
0.47500000000000003,0.8875000000000001,2
0.48,0.8875000000000001,2
0.485,0.8875000000000001,2
0.49,0.8875000000000001,2
0.495,0.8875000000000001,2
0.5,0.8875000000000001,grazing
0.505,0.8875000000000001,1
0.51,0.8875000000000001,1
0.515,0.8875000000000001,1
0.52,0.8875000000000001,1
0.525,0.8875000000000001,1
0.53,0.8875000000000001,1
0.535,0.8875000000000001,1
0.54,0.8875000000000001,1
0.545,0.8875000000000001,1
0.55,0.8875000000000001,1
0.555,0.8875000000000001,1
0.56,0.8875000000000001,1
0.5650000000000001,0.8875000000000001,1
0.5700000000000001,0.8875000000000001,1
0.5750000000000001,0.8875000000000001,1
0.58,0.8875000000000001,1
0.585,0.8875000000000001,1
0.59,0.8875000000000001,1
0.595,0.8875000000000001,1
0.6,0.8875000000000001,1
0.605,0.8875000000000001,1
0.61,0.8875000000000001,1
0.615,0.8875000000000001,1
0.62,0.8875000000000001,1
0.625,0.8875000000000001,1
0.63,0.8875000000000001,1
0.635,0.8875000000000001,1
0.64,0.8875000000000001,1
0.645,0.8875000000000001,1
0.65,0.8875000000000001,1
0.655,0.8875000000000001,1
0.66,0.8875000000000001,1
0.665,0.8875000000000001,1
0.67,0.8875000000000001,1
0.675,0.8875000000000001,1
0.68,0.8875000000000001,1
0.685,0.8875000000000001,1
0.6900000000000001,0.8875000000000001,1
0.6950000000000001,0.8875000000000001,1
0.7000000000000001,0.8875000000000001,1
0.705,0.8875000000000001,1
0.71,0.8875000000000001,1
0.715,0.8875000000000001,1
0.72,0.8875000000000001,1
0.725,0.8875000000000001,1
0.73,0.8875000000000001,1
0.735,0.8875000000000001,1
0.74,0.8875000000000001,1
0.745,0.8875000000000001,1
0.75,0.8875000000000001,1
0.755,0.8875000000000001,1
0.76,0.8875000000000001,1
0.765,0.8875000000000001,1
0.77,0.8875000000000001,1
0.775,0.8875000000000001,1
0.78,0.8875000000000001,1
0.785,0.8875000000000001,1
0.79,0.8875000000000001,1
0.795,0.8875000000000001,1
0.8,0.8875000000000001,1
0.0,0.89375,1
0.005,0.89375,1
0.01,0.89375,1
0.015,0.89375,1
0.02,0.89375,1
0.025,0.89375,1
0.03,0.89375,1
0.035,0.89375,1
0.04,0.89375,1
0.045,0.89375,1
0.05,0.89375,1
0.055,0.89375,1
0.06,0.89375,1
0.065,0.89375,1
0.07,0.89375,1
0.075,0.89375,1
0.08,0.89375,1
0.085,0.89375,1
0.09,0.89375,1
0.095,0.89375,1
0.1,0.89375,1
0.105,0.89375,1
0.11,0.89375,2
0.115,0.89375,2
0.12,0.89375,2
0.125,0.89375,2
0.13,0.89375,2
0.135,0.89375,2
0.14,0.89375,2
0.145,0.89375,2
0.15,0.89375,2
0.155,0.89375,2
0.16,0.89375,2
0.165,0.89375,2
0.17,0.89375,2
0.17500000000000002,0.89375,2
0.18,0.89375,2
0.185,0.89375,2
0.19,0.89375,2
0.195,0.89375,2
0.2,0.89375,2
0.20500000000000002,0.89375,2
0.21,0.89375,2
0.215,0.89375,2
0.22,0.89375,2
0.225,0.89375,2
0.23,0.89375,2
0.23500000000000001,0.89375,2
0.24,0.89375,2
0.245,0.89375,2
0.25,0.89375,2
0.255,0.89375,2
0.26,0.89375,2
0.265,0.89375,2
0.27,0.89375,2
0.275,0.89375,2
0.28,0.89375,2
0.28500000000000003,0.89375,2
0.29,0.89375,2
0.295,0.89375,2
0.3,0.89375,2
0.305,0.89375,2
0.31,0.89375,2
0.315,0.89375,2
0.32,0.89375,2
0.325,0.89375,2
0.33,0.89375,2
0.335,0.89375,2
0.34,0.89375,2
0.34500000000000003,0.89375,2
0.35000000000000003,0.89375,2
0.355,0.89375,2
0.36,0.89375,2
0.365,0.89375,2
0.37,0.89375,2
0.375,0.89375,2
0.38,0.89375,2
0.385,0.89375,2
0.39,0.89375,2
0.395,0.89375,2
0.4,0.89375,2
0.405,0.89375,2
0.41000000000000003,0.89375,2
0.41500000000000004,0.89375,2
0.42,0.89375,2
0.425,0.89375,2
0.43,0.89375,2
0.435,0.89375,2
0.44,0.89375,2
0.445,0.89375,2
0.45,0.89375,2
0.455,0.89375,2
0.46,0.89375,2
0.465,0.89375,2
0.47000000000000003,0.89375,2
0.47500000000000003,0.89375,2
0.48,0.89375,2
0.485,0.89375,2
0.49,0.89375,2
0.495,0.89375,2
0.5,0.89375,grazing
0.505,0.89375,1
0.51,0.89375,1
0.515,0.89375,1
0.52,0.89375,1
0.525,0.89375,1
0.53,0.89375,1
0.535,0.89375,1
0.54,0.89375,1
0.545,0.89375,1
0.55,0.89375,1
0.555,0.89375,1
0.56,0.89375,1
0.5650000000000001,0.89375,1
0.5700000000000001,0.89375,1
0.5750000000000001,0.89375,1
0.58,0.89375,1
0.585,0.89375,1
0.59,0.89375,1
0.595,0.89375,1
0.6,0.89375,1
0.605,0.89375,1
0.61,0.89375,1
0.615,0.89375,1
0.62,0.89375,1
0.625,0.89375,1
0.63,0.89375,1
0.635,0.89375,1
0.64,0.89375,1
0.645,0.89375,1
0.65,0.89375,1
0.655,0.89375,1
0.66,0.89375,1
0.665,0.89375,1
0.67,0.89375,1
0.675,0.89375,1
0.68,0.89375,1
0.685,0.89375,1
0.6900000000000001,0.89375,1
0.6950000000000001,0.89375,1
0.7000000000000001,0.89375,1
0.705,0.89375,1
0.71,0.89375,1
0.715,0.89375,1
0.72,0.89375,1
0.725,0.89375,1
0.73,0.89375,1
0.735,0.89375,1
0.74,0.89375,1
0.745,0.89375,1
0.75,0.89375,1
0.755,0.89375,1
0.76,0.89375,1
0.765,0.89375,1
0.77,0.89375,1
0.775,0.89375,1
0.78,0.89375,1
0.785,0.89375,1
0.79,0.89375,1
0.795,0.89375,1
0.8,0.89375,1
0.0,0.9,1
0.005,0.9,1
0.01,0.9,1
0.015,0.9,1
0.02,0.9,1
0.025,0.9,1
0.03,0.9,1
0.035,0.9,1
0.04,0.9,1
0.045,0.9,1
0.05,0.9,1
0.055,0.9,1
0.06,0.9,1
0.065,0.9,1
0.07,0.9,1
0.075,0.9,1
0.08,0.9,1
0.085,0.9,1
0.09,0.9,1
0.095,0.9,1
0.1,0.9,grazing
0.105,0.9,2
0.11,0.9,2
0.115,0.9,2
0.12,0.9,2
0.125,0.9,2
0.13,0.9,2
0.135,0.9,2
0.14,0.9,2
0.145,0.9,2
0.15,0.9,2
0.155,0.9,2
0.16,0.9,2
0.165,0.9,2
0.17,0.9,2
0.17500000000000002,0.9,2
0.18,0.9,2
0.185,0.9,2
0.19,0.9,2
0.195,0.9,2
0.2,0.9,2
0.20500000000000002,0.9,2
0.21,0.9,2
0.215,0.9,2
0.22,0.9,2
0.225,0.9,2
0.23,0.9,2
0.23500000000000001,0.9,2
0.24,0.9,2
0.245,0.9,2
0.25,0.9,2
0.255,0.9,2
0.26,0.9,2
0.265,0.9,2
0.27,0.9,2
0.275,0.9,2
0.28,0.9,2
0.28500000000000003,0.9,2
0.29,0.9,2
0.295,0.9,2
0.3,0.9,2
0.305,0.9,2
0.31,0.9,2
0.315,0.9,2
0.32,0.9,2
0.325,0.9,2
0.33,0.9,2
0.335,0.9,2
0.34,0.9,2
0.34500000000000003,0.9,2
0.35000000000000003,0.9,2
0.355,0.9,2
0.36,0.9,2
0.365,0.9,2
0.37,0.9,2
0.375,0.9,2
0.38,0.9,2
0.385,0.9,2
0.39,0.9,2
0.395,0.9,2
0.4,0.9,2
0.405,0.9,2
0.41000000000000003,0.9,2
0.41500000000000004,0.9,2
0.42,0.9,2
0.425,0.9,2
0.43,0.9,2
0.435,0.9,2
0.44,0.9,2
0.445,0.9,2
0.45,0.9,2
0.455,0.9,2
0.46,0.9,2
0.465,0.9,2
0.47000000000000003,0.9,2
0.47500000000000003,0.9,2
0.48,0.9,2
0.485,0.9,2
0.49,0.9,2
0.495,0.9,2
0.5,0.9,grazing
0.505,0.9,1
0.51,0.9,1
0.515,0.9,1
0.52,0.9,1
0.525,0.9,1
0.53,0.9,1
0.535,0.9,1
0.54,0.9,1
0.545,0.9,1
0.55,0.9,1
0.555,0.9,1
0.56,0.9,1
0.5650000000000001,0.9,1
0.5700000000000001,0.9,1
0.5750000000000001,0.9,1
0.58,0.9,1
0.585,0.9,1
0.59,0.9,1
0.595,0.9,1
0.6,0.9,1
0.605,0.9,1
0.61,0.9,1
0.615,0.9,1
0.62,0.9,1
0.625,0.9,1
0.63,0.9,1
0.635,0.9,1
0.64,0.9,1
0.645,0.9,1
0.65,0.9,1
0.655,0.9,1
0.66,0.9,1
0.665,0.9,1
0.67,0.9,1
0.675,0.9,1
0.68,0.9,1
0.685,0.9,1
0.6900000000000001,0.9,1
0.6950000000000001,0.9,1
0.7000000000000001,0.9,1
0.705,0.9,1
0.71,0.9,1
0.715,0.9,1
0.72,0.9,1
0.725,0.9,1
0.73,0.9,1
0.735,0.9,1
0.74,0.9,1
0.745,0.9,1
0.75,0.9,1
0.755,0.9,1
0.76,0.9,1
0.765,0.9,1
0.77,0.9,1
0.775,0.9,1
0.78,0.9,1
0.785,0.9,1
0.79,0.9,1
0.795,0.9,1
0.8,0.9,1
0.0,0.90625,1
0.005,0.90625,1
0.01,0.90625,1
0.015,0.90625,1
0.02,0.90625,1
0.025,0.90625,1
0.03,0.90625,1
0.035,0.90625,1
0.04,0.90625,1
0.045,0.90625,1
0.05,0.90625,1
0.055,0.90625,1
0.06,0.90625,1
0.065,0.90625,1
0.07,0.90625,1
0.075,0.90625,1
0.08,0.90625,1
0.085,0.90625,1
0.09,0.90625,1
0.095,0.90625,2
0.1,0.90625,2
0.105,0.90625,2
0.11,0.90625,2
0.115,0.90625,2
0.12,0.90625,2
0.125,0.90625,2
0.13,0.90625,2
0.135,0.90625,2
0.14,0.90625,2
0.145,0.90625,2
0.15,0.90625,2
0.155,0.90625,2
0.16,0.90625,2
0.165,0.90625,2
0.17,0.90625,2
0.17500000000000002,0.90625,2
0.18,0.90625,2
0.185,0.90625,2
0.19,0.90625,2
0.195,0.90625,2
0.2,0.90625,2
0.20500000000000002,0.90625,2
0.21,0.90625,2
0.215,0.90625,2
0.22,0.90625,2
0.225,0.90625,2
0.23,0.90625,2
0.23500000000000001,0.90625,2
0.24,0.90625,2
0.245,0.90625,2
0.25,0.90625,2
0.255,0.90625,2
0.26,0.90625,2
0.265,0.90625,2
0.27,0.90625,2
0.275,0.90625,2
0.28,0.90625,2
0.28500000000000003,0.90625,2
0.29,0.90625,2
0.295,0.90625,2
0.3,0.90625,2
0.305,0.90625,2
0.31,0.90625,2
0.315,0.90625,2
0.32,0.90625,2
0.325,0.90625,2
0.33,0.90625,2
0.335,0.90625,2
0.34,0.90625,2
0.34500000000000003,0.90625,2
0.35000000000000003,0.90625,2
0.355,0.90625,2
0.36,0.90625,2
0.365,0.90625,2
0.37,0.90625,2
0.375,0.90625,2
0.38,0.90625,2
0.385,0.90625,2
0.39,0.90625,2
0.395,0.90625,2
0.4,0.90625,2
0.405,0.90625,2
0.41000000000000003,0.90625,2
0.41500000000000004,0.90625,2
0.42,0.90625,2
0.425,0.90625,2
0.43,0.90625,2
0.435,0.90625,2
0.44,0.90625,2
0.445,0.90625,2
0.45,0.90625,2
0.455,0.90625,2
0.46,0.90625,2
0.465,0.90625,2
0.47000000000000003,0.90625,2
0.47500000000000003,0.90625,2
0.48,0.90625,2
0.485,0.90625,2
0.49,0.90625,2
0.495,0.90625,2
0.5,0.90625,grazing
0.505,0.90625,1
0.51,0.90625,1
0.515,0.90625,1
0.52,0.90625,1
0.525,0.90625,1
0.53,0.90625,1
0.535,0.90625,1
0.54,0.90625,1
0.545,0.90625,1
0.55,0.90625,1
0.555,0.90625,1
0.56,0.90625,1
0.5650000000000001,0.90625,1
0.5700000000000001,0.90625,1
0.5750000000000001,0.90625,1
0.58,0.90625,1
0.585,0.90625,1
0.59,0.90625,1
0.595,0.90625,1
0.6,0.90625,1
0.605,0.90625,1
0.61,0.90625,1
0.615,0.90625,1
0.62,0.90625,1
0.625,0.90625,1
0.63,0.90625,1
0.635,0.90625,1
0.64,0.90625,1
0.645,0.90625,1
0.65,0.90625,1
0.655,0.90625,1
0.66,0.90625,1
0.665,0.90625,1
0.67,0.90625,1
0.675,0.90625,1
0.68,0.90625,1
0.685,0.90625,1
0.6900000000000001,0.90625,1
0.6950000000000001,0.90625,1
0.7000000000000001,0.90625,1
0.705,0.90625,1
0.71,0.90625,1
0.715,0.90625,1
0.72,0.90625,1
0.725,0.90625,1
0.73,0.90625,1
0.735,0.90625,1
0.74,0.90625,1
0.745,0.90625,1
0.75,0.90625,1
0.755,0.90625,1
0.76,0.90625,1
0.765,0.90625,1
0.77,0.90625,1
0.775,0.90625,1
0.78,0.90625,1
0.785,0.90625,1
0.79,0.90625,1
0.795,0.90625,1
0.8,0.90625,1
0.0,0.9125000000000001,1
0.005,0.9125000000000001,1
0.01,0.9125000000000001,1
0.015,0.9125000000000001,1
0.02,0.9125000000000001,1
0.025,0.9125000000000001,1
0.03,0.9125000000000001,1
0.035,0.9125000000000001,1
0.04,0.9125000000000001,1
0.045,0.9125000000000001,1
0.05,0.9125000000000001,1
0.055,0.9125000000000001,1
0.06,0.9125000000000001,1
0.065,0.9125000000000001,1
0.07,0.9125000000000001,1
0.075,0.9125000000000001,1
0.08,0.9125000000000001,1
0.085,0.9125000000000001,1
0.09,0.9125000000000001,2
0.095,0.9125000000000001,2
0.1,0.9125000000000001,2
0.105,0.9125000000000001,2
0.11,0.9125000000000001,2
0.115,0.9125000000000001,2
0.12,0.9125000000000001,2
0.125,0.9125000000000001,2
0.13,0.9125000000000001,2
0.135,0.9125000000000001,2
0.14,0.9125000000000001,2
0.145,0.9125000000000001,2
0.15,0.9125000000000001,2
0.155,0.9125000000000001,2
0.16,0.9125000000000001,2
0.165,0.9125000000000001,2
0.17,0.9125000000000001,2
0.17500000000000002,0.9125000000000001,2
0.18,0.9125000000000001,2
0.185,0.9125000000000001,2
0.19,0.9125000000000001,2
0.195,0.9125000000000001,2
0.2,0.9125000000000001,2
0.20500000000000002,0.9125000000000001,2
0.21,0.9125000000000001,2
0.215,0.9125000000000001,2
0.22,0.9125000000000001,2
0.225,0.9125000000000001,2
0.23,0.9125000000000001,2
0.23500000000000001,0.9125000000000001,2
0.24,0.9125000000000001,2
0.245,0.9125000000000001,2
0.25,0.9125000000000001,2
0.255,0.9125000000000001,2
0.26,0.9125000000000001,2
0.265,0.9125000000000001,2
0.27,0.9125000000000001,2
0.275,0.9125000000000001,2
0.28,0.9125000000000001,2
0.28500000000000003,0.9125000000000001,2
0.29,0.9125000000000001,2
0.295,0.9125000000000001,2
0.3,0.9125000000000001,2
0.305,0.9125000000000001,2
0.31,0.9125000000000001,2
0.315,0.9125000000000001,2
0.32,0.9125000000000001,2
0.325,0.9125000000000001,2
0.33,0.9125000000000001,2
0.335,0.9125000000000001,2
0.34,0.9125000000000001,2
0.34500000000000003,0.9125000000000001,2
0.35000000000000003,0.9125000000000001,2
0.355,0.9125000000000001,2
0.36,0.9125000000000001,2
0.365,0.9125000000000001,2
0.37,0.9125000000000001,2
0.375,0.9125000000000001,2
0.38,0.9125000000000001,2
0.385,0.9125000000000001,2
0.39,0.9125000000000001,2
0.395,0.9125000000000001,2
0.4,0.9125000000000001,2
0.405,0.9125000000000001,2
0.41000000000000003,0.9125000000000001,2
0.41500000000000004,0.9125000000000001,2
0.42,0.9125000000000001,2
0.425,0.9125000000000001,2
0.43,0.9125000000000001,2
0.435,0.9125000000000001,2
0.44,0.9125000000000001,2
0.445,0.9125000000000001,2
0.45,0.9125000000000001,2
0.455,0.9125000000000001,2
0.46,0.9125000000000001,2
0.465,0.9125000000000001,2
0.47000000000000003,0.9125000000000001,2
0.47500000000000003,0.9125000000000001,2
0.48,0.9125000000000001,2
0.485,0.9125000000000001,2
0.49,0.9125000000000001,2
0.495,0.9125000000000001,2
0.5,0.9125000000000001,grazing
0.505,0.9125000000000001,1
0.51,0.9125000000000001,1
0.515,0.9125000000000001,1
0.52,0.9125000000000001,1
0.525,0.9125000000000001,1
0.53,0.9125000000000001,1
0.535,0.9125000000000001,1
0.54,0.9125000000000001,1
0.545,0.9125000000000001,1
0.55,0.9125000000000001,1
0.555,0.9125000000000001,1
0.56,0.9125000000000001,1
0.5650000000000001,0.9125000000000001,1
0.5700000000000001,0.9125000000000001,1
0.5750000000000001,0.9125000000000001,1
0.58,0.9125000000000001,1
0.585,0.9125000000000001,1
0.59,0.9125000000000001,1
0.595,0.9125000000000001,1
0.6,0.9125000000000001,1
0.605,0.9125000000000001,1
0.61,0.9125000000000001,1
0.615,0.9125000000000001,1
0.62,0.9125000000000001,1
0.625,0.9125000000000001,1
0.63,0.9125000000000001,1
0.635,0.9125000000000001,1
0.64,0.9125000000000001,1
0.645,0.9125000000000001,1
0.65,0.9125000000000001,1
0.655,0.9125000000000001,1
0.66,0.9125000000000001,1
0.665,0.9125000000000001,1
0.67,0.9125000000000001,1
0.675,0.9125000000000001,1
0.68,0.9125000000000001,1
0.685,0.9125000000000001,1
0.6900000000000001,0.9125000000000001,1
0.6950000000000001,0.9125000000000001,1
0.7000000000000001,0.9125000000000001,1
0.705,0.9125000000000001,1
0.71,0.9125000000000001,1
0.715,0.9125000000000001,1
0.72,0.9125000000000001,1
0.725,0.9125000000000001,1
0.73,0.9125000000000001,1
0.735,0.9125000000000001,1
0.74,0.9125000000000001,1
0.745,0.9125000000000001,1
0.75,0.9125000000000001,1
0.755,0.9125000000000001,1
0.76,0.9125000000000001,1
0.765,0.9125000000000001,1
0.77,0.9125000000000001,1
0.775,0.9125000000000001,1
0.78,0.9125000000000001,1
0.785,0.9125000000000001,1
0.79,0.9125000000000001,1
0.795,0.9125000000000001,1
0.8,0.9125000000000001,1
0.0,0.9187500000000001,1
0.005,0.9187500000000001,1
0.01,0.9187500000000001,1
0.015,0.9187500000000001,1
0.02,0.9187500000000001,1
0.025,0.9187500000000001,1
0.03,0.9187500000000001,1
0.035,0.9187500000000001,1
0.04,0.9187500000000001,1
0.045,0.9187500000000001,1
0.05,0.9187500000000001,1
0.055,0.9187500000000001,1
0.06,0.9187500000000001,1
0.065,0.9187500000000001,1
0.07,0.9187500000000001,1
0.075,0.9187500000000001,1
0.08,0.9187500000000001,1
0.085,0.9187500000000001,2
0.09,0.9187500000000001,2
0.095,0.9187500000000001,2
0.1,0.9187500000000001,2
0.105,0.9187500000000001,2
0.11,0.9187500000000001,2
0.115,0.9187500000000001,2
0.12,0.9187500000000001,2
0.125,0.9187500000000001,2
0.13,0.9187500000000001,2
0.135,0.9187500000000001,2
0.14,0.9187500000000001,2
0.145,0.9187500000000001,2
0.15,0.9187500000000001,2
0.155,0.9187500000000001,2
0.16,0.9187500000000001,2
0.165,0.9187500000000001,2
0.17,0.9187500000000001,2
0.17500000000000002,0.9187500000000001,2
0.18,0.9187500000000001,2
0.185,0.9187500000000001,2
0.19,0.9187500000000001,2
0.195,0.9187500000000001,2
0.2,0.9187500000000001,2
0.20500000000000002,0.9187500000000001,2
0.21,0.9187500000000001,2
0.215,0.9187500000000001,2
0.22,0.9187500000000001,2
0.225,0.9187500000000001,2
0.23,0.9187500000000001,2
0.23500000000000001,0.9187500000000001,2
0.24,0.9187500000000001,2
0.245,0.9187500000000001,2
0.25,0.9187500000000001,2
0.255,0.9187500000000001,2
0.26,0.9187500000000001,2
0.265,0.9187500000000001,2
0.27,0.9187500000000001,2
0.275,0.9187500000000001,2
0.28,0.9187500000000001,2
0.28500000000000003,0.9187500000000001,2
0.29,0.9187500000000001,2
0.295,0.9187500000000001,2
0.3,0.9187500000000001,2
0.305,0.9187500000000001,2
0.31,0.9187500000000001,2
0.315,0.9187500000000001,2
0.32,0.9187500000000001,2
0.325,0.9187500000000001,2
0.33,0.9187500000000001,2
0.335,0.9187500000000001,2
0.34,0.9187500000000001,2
0.34500000000000003,0.9187500000000001,2
0.35000000000000003,0.9187500000000001,2
0.355,0.9187500000000001,2
0.36,0.9187500000000001,2
0.365,0.9187500000000001,2
0.37,0.9187500000000001,2
0.375,0.9187500000000001,2
0.38,0.9187500000000001,2
0.385,0.9187500000000001,2
0.39,0.9187500000000001,2
0.395,0.9187500000000001,2
0.4,0.9187500000000001,2
0.405,0.9187500000000001,2
0.41000000000000003,0.9187500000000001,2
0.41500000000000004,0.9187500000000001,2
0.42,0.9187500000000001,2
0.425,0.9187500000000001,2
0.43,0.9187500000000001,2
0.435,0.9187500000000001,2
0.44,0.9187500000000001,2
0.445,0.9187500000000001,2
0.45,0.9187500000000001,2
0.455,0.9187500000000001,2
0.46,0.9187500000000001,2
0.465,0.9187500000000001,2
0.47000000000000003,0.9187500000000001,2
0.47500000000000003,0.9187500000000001,2
0.48,0.9187500000000001,2
0.485,0.9187500000000001,2
0.49,0.9187500000000001,2
0.495,0.9187500000000001,2
0.5,0.9187500000000001,grazing
0.505,0.9187500000000001,1
0.51,0.9187500000000001,1
0.515,0.9187500000000001,1
0.52,0.9187500000000001,1
0.525,0.9187500000000001,1
0.53,0.9187500000000001,1
0.535,0.9187500000000001,1
0.54,0.9187500000000001,1
0.545,0.9187500000000001,1
0.55,0.9187500000000001,1
0.555,0.9187500000000001,1
0.56,0.9187500000000001,1
0.5650000000000001,0.9187500000000001,1
0.5700000000000001,0.9187500000000001,1
0.5750000000000001,0.9187500000000001,1
0.58,0.9187500000000001,1
0.585,0.9187500000000001,1
0.59,0.9187500000000001,1
0.595,0.9187500000000001,1
0.6,0.9187500000000001,1
0.605,0.9187500000000001,1
0.61,0.9187500000000001,1
0.615,0.9187500000000001,1
0.62,0.9187500000000001,1
0.625,0.9187500000000001,1
0.63,0.9187500000000001,1
0.635,0.9187500000000001,1
0.64,0.9187500000000001,1
0.645,0.9187500000000001,1
0.65,0.9187500000000001,1
0.655,0.9187500000000001,1
0.66,0.9187500000000001,1
0.665,0.9187500000000001,1
0.67,0.9187500000000001,1
0.675,0.9187500000000001,1
0.68,0.9187500000000001,1
0.685,0.9187500000000001,1
0.6900000000000001,0.9187500000000001,1
0.6950000000000001,0.9187500000000001,1
0.7000000000000001,0.9187500000000001,1
0.705,0.9187500000000001,1
0.71,0.9187500000000001,1
0.715,0.9187500000000001,1
0.72,0.9187500000000001,1
0.725,0.9187500000000001,1
0.73,0.9187500000000001,1
0.735,0.9187500000000001,1
0.74,0.9187500000000001,1
0.745,0.9187500000000001,1
0.75,0.9187500000000001,1
0.755,0.9187500000000001,1
0.76,0.9187500000000001,1
0.765,0.9187500000000001,1
0.77,0.9187500000000001,1
0.775,0.9187500000000001,1
0.78,0.9187500000000001,1
0.785,0.9187500000000001,1
0.79,0.9187500000000001,1
0.795,0.9187500000000001,1
0.8,0.9187500000000001,1
0.0,0.925,1
0.005,0.925,1
0.01,0.925,1
0.015,0.925,1
0.02,0.925,1
0.025,0.925,1
0.03,0.925,1
0.035,0.925,1
0.04,0.925,1
0.045,0.925,1
0.05,0.925,1
0.055,0.925,1
0.06,0.925,1
0.065,0.925,1
0.07,0.925,1
0.075,0.925,grazing
0.08,0.925,2
0.085,0.925,2
0.09,0.925,2
0.095,0.925,2
0.1,0.925,2
0.105,0.925,2
0.11,0.925,2
0.115,0.925,2
0.12,0.925,2
0.125,0.925,2
0.13,0.925,2
0.135,0.925,2
0.14,0.925,2
0.145,0.925,2
0.15,0.925,2
0.155,0.925,2
0.16,0.925,2
0.165,0.925,2
0.17,0.925,2
0.17500000000000002,0.925,2
0.18,0.925,2
0.185,0.925,2
0.19,0.925,2
0.195,0.925,2
0.2,0.925,2
0.20500000000000002,0.925,2
0.21,0.925,2
0.215,0.925,2
0.22,0.925,2
0.225,0.925,2
0.23,0.925,2
0.23500000000000001,0.925,2
0.24,0.925,2
0.245,0.925,2
0.25,0.925,2
0.255,0.925,2
0.26,0.925,2
0.265,0.925,2
0.27,0.925,2
0.275,0.925,2
0.28,0.925,2
0.28500000000000003,0.925,2
0.29,0.925,2
0.295,0.925,2
0.3,0.925,2
0.305,0.925,2
0.31,0.925,2
0.315,0.925,2
0.32,0.925,2
0.325,0.925,2
0.33,0.925,2
0.335,0.925,2
0.34,0.925,2
0.34500000000000003,0.925,2
0.35000000000000003,0.925,2
0.355,0.925,2
0.36,0.925,2
0.365,0.925,2
0.37,0.925,2
0.375,0.925,2
0.38,0.925,2
0.385,0.925,2
0.39,0.925,2
0.395,0.925,2
0.4,0.925,2
0.405,0.925,2
0.41000000000000003,0.925,2
0.41500000000000004,0.925,2
0.42,0.925,2
0.425,0.925,2
0.43,0.925,2
0.435,0.925,2
0.44,0.925,2
0.445,0.925,2
0.45,0.925,2
0.455,0.925,2
0.46,0.925,2
0.465,0.925,2
0.47000000000000003,0.925,2
0.47500000000000003,0.925,2
0.48,0.925,2
0.485,0.925,2
0.49,0.925,2
0.495,0.925,2
0.5,0.925,grazing
0.505,0.925,1
0.51,0.925,1
0.515,0.925,1
0.52,0.925,1
0.525,0.925,1
0.53,0.925,1
0.535,0.925,1
0.54,0.925,1
0.545,0.925,1
0.55,0.925,1
0.555,0.925,1
0.56,0.925,1
0.5650000000000001,0.925,1
0.5700000000000001,0.925,1
0.5750000000000001,0.925,1
0.58,0.925,1
0.585,0.925,1
0.59,0.925,1
0.595,0.925,1
0.6,0.925,1
0.605,0.925,1
0.61,0.925,1
0.615,0.925,1
0.62,0.925,1
0.625,0.925,1
0.63,0.925,1
0.635,0.925,1
0.64,0.925,1
0.645,0.925,1
0.65,0.925,1
0.655,0.925,1
0.66,0.925,1
0.665,0.925,1
0.67,0.925,1
0.675,0.925,1
0.68,0.925,1
0.685,0.925,1
0.6900000000000001,0.925,1
0.6950000000000001,0.925,1
0.7000000000000001,0.925,1
0.705,0.925,1
0.71,0.925,1
0.715,0.925,1
0.72,0.925,1
0.725,0.925,1
0.73,0.925,1
0.735,0.925,1
0.74,0.925,1
0.745,0.925,1
0.75,0.925,1
0.755,0.925,1
0.76,0.925,1
0.765,0.925,1
0.77,0.925,1
0.775,0.925,1
0.78,0.925,1
0.785,0.925,1
0.79,0.925,1
0.795,0.925,1
0.8,0.925,1
0.0,0.93125,1
0.005,0.93125,1
0.01,0.93125,1
0.015,0.93125,1
0.02,0.93125,1
0.025,0.93125,1
0.03,0.93125,1
0.035,0.93125,1
0.04,0.93125,1
0.045,0.93125,1
0.05,0.93125,1
0.055,0.93125,1
0.06,0.93125,1
0.065,0.93125,1
0.07,0.93125,2
0.075,0.93125,2
0.08,0.93125,2
0.085,0.93125,2
0.09,0.93125,2
0.095,0.93125,2
0.1,0.93125,2
0.105,0.93125,2
0.11,0.93125,2
0.115,0.93125,2
0.12,0.93125,2
0.125,0.93125,2
0.13,0.93125,2
0.135,0.93125,2
0.14,0.93125,2
0.145,0.93125,2
0.15,0.93125,2
0.155,0.93125,2
0.16,0.93125,2
0.165,0.93125,2
0.17,0.93125,2
0.17500000000000002,0.93125,2
0.18,0.93125,2
0.185,0.93125,2
0.19,0.93125,2
0.195,0.93125,2
0.2,0.93125,2
0.20500000000000002,0.93125,2
0.21,0.93125,2
0.215,0.93125,2
0.22,0.93125,2
0.225,0.93125,2
0.23,0.93125,2
0.23500000000000001,0.93125,2
0.24,0.93125,2
0.245,0.93125,2
0.25,0.93125,2
0.255,0.93125,2
0.26,0.93125,2
0.265,0.93125,2
0.27,0.93125,2
0.275,0.93125,2
0.28,0.93125,2
0.28500000000000003,0.93125,2
0.29,0.93125,2
0.295,0.93125,2
0.3,0.93125,2
0.305,0.93125,2
0.31,0.93125,2
0.315,0.93125,2
0.32,0.93125,2
0.325,0.93125,2
0.33,0.93125,2
0.335,0.93125,2
0.34,0.93125,2
0.34500000000000003,0.93125,2
0.35000000000000003,0.93125,2
0.355,0.93125,2
0.36,0.93125,2
0.365,0.93125,2
0.37,0.93125,2
0.375,0.93125,2
0.38,0.93125,2
0.385,0.93125,2
0.39,0.93125,2
0.395,0.93125,2
0.4,0.93125,2
0.405,0.93125,2
0.41000000000000003,0.93125,2
0.41500000000000004,0.93125,2
0.42,0.93125,2
0.425,0.93125,2
0.43,0.93125,2
0.435,0.93125,2
0.44,0.93125,2
0.445,0.93125,2
0.45,0.93125,2
0.455,0.93125,2
0.46,0.93125,2
0.465,0.93125,2
0.47000000000000003,0.93125,2
0.47500000000000003,0.93125,2
0.48,0.93125,2
0.485,0.93125,2
0.49,0.93125,2
0.495,0.93125,2
0.5,0.93125,grazing
0.505,0.93125,1
0.51,0.93125,1
0.515,0.93125,1
0.52,0.93125,1
0.525,0.93125,1
0.53,0.93125,1
0.535,0.93125,1
0.54,0.93125,1
0.545,0.93125,1
0.55,0.93125,1
0.555,0.93125,1
0.56,0.93125,1
0.5650000000000001,0.93125,1
0.5700000000000001,0.93125,1
0.5750000000000001,0.93125,1
0.58,0.93125,1
0.585,0.93125,1
0.59,0.93125,1
0.595,0.93125,1
0.6,0.93125,1
0.605,0.93125,1
0.61,0.93125,1
0.615,0.93125,1
0.62,0.93125,1
0.625,0.93125,1
0.63,0.93125,1
0.635,0.93125,1
0.64,0.93125,1
0.645,0.93125,1
0.65,0.93125,1
0.655,0.93125,1
0.66,0.93125,1
0.665,0.93125,1
0.67,0.93125,1
0.675,0.93125,1
0.68,0.93125,1
0.685,0.93125,1
0.6900000000000001,0.93125,1
0.6950000000000001,0.93125,1
0.7000000000000001,0.93125,1
0.705,0.93125,1
0.71,0.93125,1
0.715,0.93125,1
0.72,0.93125,1
0.725,0.93125,1
0.73,0.93125,1
0.735,0.93125,1
0.74,0.93125,1
0.745,0.93125,1
0.75,0.93125,1
0.755,0.93125,1
0.76,0.93125,1
0.765,0.93125,1
0.77,0.93125,1
0.775,0.93125,1
0.78,0.93125,1
0.785,0.93125,1
0.79,0.93125,1
0.795,0.93125,1
0.8,0.93125,1
0.0,0.9375,1
0.005,0.9375,1
0.01,0.9375,1
0.015,0.9375,1
0.02,0.9375,1
0.025,0.9375,1
0.03,0.9375,1
0.035,0.9375,1
0.04,0.9375,1
0.045,0.9375,1
0.05,0.9375,1
0.055,0.9375,1
0.06,0.9375,1
0.065,0.9375,2
0.07,0.9375,2
0.075,0.9375,2
0.08,0.9375,2
0.085,0.9375,2
0.09,0.9375,2
0.095,0.9375,2
0.1,0.9375,2
0.105,0.9375,2
0.11,0.9375,2
0.115,0.9375,2
0.12,0.9375,2
0.125,0.9375,2
0.13,0.9375,2
0.135,0.9375,2
0.14,0.9375,2
0.145,0.9375,2
0.15,0.9375,2
0.155,0.9375,2
0.16,0.9375,2
0.165,0.9375,2
0.17,0.9375,2
0.17500000000000002,0.9375,2
0.18,0.9375,2
0.185,0.9375,2
0.19,0.9375,2
0.195,0.9375,2
0.2,0.9375,2
0.20500000000000002,0.9375,2
0.21,0.9375,2
0.215,0.9375,2
0.22,0.9375,2
0.225,0.9375,2
0.23,0.9375,2
0.23500000000000001,0.9375,2
0.24,0.9375,2
0.245,0.9375,2
0.25,0.9375,2
0.255,0.9375,2
0.26,0.9375,2
0.265,0.9375,2
0.27,0.9375,2
0.275,0.9375,2
0.28,0.9375,2
0.28500000000000003,0.9375,2
0.29,0.9375,2
0.295,0.9375,2
0.3,0.9375,2
0.305,0.9375,2
0.31,0.9375,2
0.315,0.9375,2
0.32,0.9375,2
0.325,0.9375,2
0.33,0.9375,2
0.335,0.9375,2
0.34,0.9375,2
0.34500000000000003,0.9375,2
0.35000000000000003,0.9375,2
0.355,0.9375,2
0.36,0.9375,2
0.365,0.9375,2
0.37,0.9375,2
0.375,0.9375,2
0.38,0.9375,2
0.385,0.9375,2
0.39,0.9375,2
0.395,0.9375,2
0.4,0.9375,2
0.405,0.9375,2
0.41000000000000003,0.9375,2
0.41500000000000004,0.9375,2
0.42,0.9375,2
0.425,0.9375,2
0.43,0.9375,2
0.435,0.9375,2
0.44,0.9375,2
0.445,0.9375,2
0.45,0.9375,2
0.455,0.9375,2
0.46,0.9375,2
0.465,0.9375,2
0.47000000000000003,0.9375,2
0.47500000000000003,0.9375,2
0.48,0.9375,2
0.485,0.9375,2
0.49,0.9375,2
0.495,0.9375,2
0.5,0.9375,grazing
0.505,0.9375,1
0.51,0.9375,1
0.515,0.9375,1
0.52,0.9375,1
0.525,0.9375,1
0.53,0.9375,1
0.535,0.9375,1
0.54,0.9375,1
0.545,0.9375,1
0.55,0.9375,1
0.555,0.9375,1
0.56,0.9375,1
0.5650000000000001,0.9375,1
0.5700000000000001,0.9375,1
0.5750000000000001,0.9375,1
0.58,0.9375,1
0.585,0.9375,1
0.59,0.9375,1
0.595,0.9375,1
0.6,0.9375,1
0.605,0.9375,1
0.61,0.9375,1
0.615,0.9375,1
0.62,0.9375,1
0.625,0.9375,1
0.63,0.9375,1
0.635,0.9375,1
0.64,0.9375,1
0.645,0.9375,1
0.65,0.9375,1
0.655,0.9375,1
0.66,0.9375,1
0.665,0.9375,1
0.67,0.9375,1
0.675,0.9375,1
0.68,0.9375,1
0.685,0.9375,1
0.6900000000000001,0.9375,1
0.6950000000000001,0.9375,1
0.7000000000000001,0.9375,1
0.705,0.9375,1
0.71,0.9375,1
0.715,0.9375,1
0.72,0.9375,1
0.725,0.9375,1
0.73,0.9375,1
0.735,0.9375,1
0.74,0.9375,1
0.745,0.9375,1
0.75,0.9375,1
0.755,0.9375,1
0.76,0.9375,1
0.765,0.9375,1
0.77,0.9375,1
0.775,0.9375,1
0.78,0.9375,1
0.785,0.9375,1
0.79,0.9375,1
0.795,0.9375,1
0.8,0.9375,1
0.0,0.9437500000000001,1
0.005,0.9437500000000001,1
0.01,0.9437500000000001,1
0.015,0.9437500000000001,1
0.02,0.9437500000000001,1
0.025,0.9437500000000001,1
0.03,0.9437500000000001,1
0.035,0.9437500000000001,1
0.04,0.9437500000000001,1
0.045,0.9437500000000001,1
0.05,0.9437500000000001,1
0.055,0.9437500000000001,1
0.06,0.9437500000000001,2
0.065,0.9437500000000001,2
0.07,0.9437500000000001,2
0.075,0.9437500000000001,2
0.08,0.9437500000000001,2
0.085,0.9437500000000001,2
0.09,0.9437500000000001,2
0.095,0.9437500000000001,2
0.1,0.9437500000000001,2
0.105,0.9437500000000001,2
0.11,0.9437500000000001,2
0.115,0.9437500000000001,2
0.12,0.9437500000000001,2
0.125,0.9437500000000001,2
0.13,0.9437500000000001,2
0.135,0.9437500000000001,2
0.14,0.9437500000000001,2
0.145,0.9437500000000001,2
0.15,0.9437500000000001,2
0.155,0.9437500000000001,2
0.16,0.9437500000000001,2
0.165,0.9437500000000001,2
0.17,0.9437500000000001,2
0.17500000000000002,0.9437500000000001,2
0.18,0.9437500000000001,2
0.185,0.9437500000000001,2
0.19,0.9437500000000001,2
0.195,0.9437500000000001,2
0.2,0.9437500000000001,2
0.20500000000000002,0.9437500000000001,2
0.21,0.9437500000000001,2
0.215,0.9437500000000001,2
0.22,0.9437500000000001,2
0.225,0.9437500000000001,2
0.23,0.9437500000000001,2
0.23500000000000001,0.9437500000000001,2
0.24,0.9437500000000001,2
0.245,0.9437500000000001,2
0.25,0.9437500000000001,2
0.255,0.9437500000000001,2
0.26,0.9437500000000001,2
0.265,0.9437500000000001,2
0.27,0.9437500000000001,2
0.275,0.9437500000000001,2
0.28,0.9437500000000001,2
0.28500000000000003,0.9437500000000001,2
0.29,0.9437500000000001,2
0.295,0.9437500000000001,2
0.3,0.9437500000000001,2
0.305,0.9437500000000001,2
0.31,0.9437500000000001,2
0.315,0.9437500000000001,2
0.32,0.9437500000000001,2
0.325,0.9437500000000001,2
0.33,0.9437500000000001,2
0.335,0.9437500000000001,2
0.34,0.9437500000000001,2
0.34500000000000003,0.9437500000000001,2
0.35000000000000003,0.9437500000000001,2
0.355,0.9437500000000001,2
0.36,0.9437500000000001,2
0.365,0.9437500000000001,2
0.37,0.9437500000000001,2
0.375,0.9437500000000001,2
0.38,0.9437500000000001,2
0.385,0.9437500000000001,2
0.39,0.9437500000000001,2
0.395,0.9437500000000001,2
0.4,0.9437500000000001,2
0.405,0.9437500000000001,2
0.41000000000000003,0.9437500000000001,2
0.41500000000000004,0.9437500000000001,2
0.42,0.9437500000000001,2
0.425,0.9437500000000001,2
0.43,0.9437500000000001,2
0.435,0.9437500000000001,2
0.44,0.9437500000000001,2
0.445,0.9437500000000001,2
0.45,0.9437500000000001,2
0.455,0.9437500000000001,2
0.46,0.9437500000000001,2
0.465,0.9437500000000001,2
0.47000000000000003,0.9437500000000001,2
0.47500000000000003,0.9437500000000001,2
0.48,0.9437500000000001,2
0.485,0.9437500000000001,2
0.49,0.9437500000000001,2
0.495,0.9437500000000001,2
0.5,0.9437500000000001,grazing
0.505,0.9437500000000001,1
0.51,0.9437500000000001,1
0.515,0.9437500000000001,1
0.52,0.9437500000000001,1
0.525,0.9437500000000001,1
0.53,0.9437500000000001,1
0.535,0.9437500000000001,1
0.54,0.9437500000000001,1
0.545,0.9437500000000001,1
0.55,0.9437500000000001,1
0.555,0.9437500000000001,1
0.56,0.9437500000000001,1
0.5650000000000001,0.9437500000000001,1
0.5700000000000001,0.9437500000000001,1
0.5750000000000001,0.9437500000000001,1
0.58,0.9437500000000001,1
0.585,0.9437500000000001,1
0.59,0.9437500000000001,1
0.595,0.9437500000000001,1
0.6,0.9437500000000001,1
0.605,0.9437500000000001,1
0.61,0.9437500000000001,1
0.615,0.9437500000000001,1
0.62,0.9437500000000001,1
0.625,0.9437500000000001,1
0.63,0.9437500000000001,1
0.635,0.9437500000000001,1
0.64,0.9437500000000001,1
0.645,0.9437500000000001,1
0.65,0.9437500000000001,1
0.655,0.9437500000000001,1
0.66,0.9437500000000001,1
0.665,0.9437500000000001,1
0.67,0.9437500000000001,1
0.675,0.9437500000000001,1
0.68,0.9437500000000001,1
0.685,0.9437500000000001,1
0.6900000000000001,0.9437500000000001,1
0.6950000000000001,0.9437500000000001,1
0.7000000000000001,0.9437500000000001,1
0.705,0.9437500000000001,1
0.71,0.9437500000000001,1
0.715,0.9437500000000001,1
0.72,0.9437500000000001,1
0.725,0.9437500000000001,1
0.73,0.9437500000000001,1
0.735,0.9437500000000001,1
0.74,0.9437500000000001,1
0.745,0.9437500000000001,1
0.75,0.9437500000000001,1
0.755,0.9437500000000001,1
0.76,0.9437500000000001,1
0.765,0.9437500000000001,1
0.77,0.9437500000000001,1
0.775,0.9437500000000001,1
0.78,0.9437500000000001,1
0.785,0.9437500000000001,1
0.79,0.9437500000000001,1
0.795,0.9437500000000001,1
0.8,0.9437500000000001,1
0.0,0.9500000000000001,1
0.005,0.9500000000000001,1
0.01,0.9500000000000001,1
0.015,0.9500000000000001,1
0.02,0.9500000000000001,1
0.025,0.9500000000000001,1
0.03,0.9500000000000001,1
0.035,0.9500000000000001,1
0.04,0.9500000000000001,1
0.045,0.9500000000000001,1
0.05,0.9500000000000001,grazing
0.055,0.9500000000000001,2
0.06,0.9500000000000001,2
0.065,0.9500000000000001,2
0.07,0.9500000000000001,2
0.075,0.9500000000000001,2
0.08,0.9500000000000001,2
0.085,0.9500000000000001,2
0.09,0.9500000000000001,2
0.095,0.9500000000000001,2
0.1,0.9500000000000001,2
0.105,0.9500000000000001,2
0.11,0.9500000000000001,2
0.115,0.9500000000000001,2
0.12,0.9500000000000001,2
0.125,0.9500000000000001,2
0.13,0.9500000000000001,2
0.135,0.9500000000000001,2
0.14,0.9500000000000001,2
0.145,0.9500000000000001,2
0.15,0.9500000000000001,2
0.155,0.9500000000000001,2
0.16,0.9500000000000001,2
0.165,0.9500000000000001,2
0.17,0.9500000000000001,2
0.17500000000000002,0.9500000000000001,2
0.18,0.9500000000000001,2
0.185,0.9500000000000001,2
0.19,0.9500000000000001,2
0.195,0.9500000000000001,2
0.2,0.9500000000000001,2
0.20500000000000002,0.9500000000000001,2
0.21,0.9500000000000001,2
0.215,0.9500000000000001,2
0.22,0.9500000000000001,2
0.225,0.9500000000000001,2
0.23,0.9500000000000001,2
0.23500000000000001,0.9500000000000001,2
0.24,0.9500000000000001,2
0.245,0.9500000000000001,2
0.25,0.9500000000000001,2
0.255,0.9500000000000001,2
0.26,0.9500000000000001,2
0.265,0.9500000000000001,2
0.27,0.9500000000000001,2
0.275,0.9500000000000001,2
0.28,0.9500000000000001,2
0.28500000000000003,0.9500000000000001,2
0.29,0.9500000000000001,2
0.295,0.9500000000000001,2
0.3,0.9500000000000001,2
0.305,0.9500000000000001,2
0.31,0.9500000000000001,2
0.315,0.9500000000000001,2
0.32,0.9500000000000001,2
0.325,0.9500000000000001,2
0.33,0.9500000000000001,2
0.335,0.9500000000000001,2
0.34,0.9500000000000001,2
0.34500000000000003,0.9500000000000001,2
0.35000000000000003,0.9500000000000001,2
0.355,0.9500000000000001,2
0.36,0.9500000000000001,2
0.365,0.9500000000000001,2
0.37,0.9500000000000001,2
0.375,0.9500000000000001,2
0.38,0.9500000000000001,2
0.385,0.9500000000000001,2
0.39,0.9500000000000001,2
0.395,0.9500000000000001,2
0.4,0.9500000000000001,2
0.405,0.9500000000000001,2
0.41000000000000003,0.9500000000000001,2
0.41500000000000004,0.9500000000000001,2
0.42,0.9500000000000001,2
0.425,0.9500000000000001,2
0.43,0.9500000000000001,2
0.435,0.9500000000000001,2
0.44,0.9500000000000001,2
0.445,0.9500000000000001,2
0.45,0.9500000000000001,2
0.455,0.9500000000000001,2
0.46,0.9500000000000001,2
0.465,0.9500000000000001,2
0.47000000000000003,0.9500000000000001,2
0.47500000000000003,0.9500000000000001,2
0.48,0.9500000000000001,2
0.485,0.9500000000000001,2
0.49,0.9500000000000001,2
0.495,0.9500000000000001,2
0.5,0.9500000000000001,grazing
0.505,0.9500000000000001,1
0.51,0.9500000000000001,1
0.515,0.9500000000000001,1
0.52,0.9500000000000001,1
0.525,0.9500000000000001,1
0.53,0.9500000000000001,1
0.535,0.9500000000000001,1
0.54,0.9500000000000001,1
0.545,0.9500000000000001,1
0.55,0.9500000000000001,1
0.555,0.9500000000000001,1
0.56,0.9500000000000001,1
0.5650000000000001,0.9500000000000001,1
0.5700000000000001,0.9500000000000001,1
0.5750000000000001,0.9500000000000001,1
0.58,0.9500000000000001,1
0.585,0.9500000000000001,1
0.59,0.9500000000000001,1
0.595,0.9500000000000001,1
0.6,0.9500000000000001,1
0.605,0.9500000000000001,1
0.61,0.9500000000000001,1
0.615,0.9500000000000001,1
0.62,0.9500000000000001,1
0.625,0.9500000000000001,1
0.63,0.9500000000000001,1
0.635,0.9500000000000001,1
0.64,0.9500000000000001,1
0.645,0.9500000000000001,1
0.65,0.9500000000000001,1
0.655,0.9500000000000001,1
0.66,0.9500000000000001,1
0.665,0.9500000000000001,1
0.67,0.9500000000000001,1
0.675,0.9500000000000001,1
0.68,0.9500000000000001,1
0.685,0.9500000000000001,1
0.6900000000000001,0.9500000000000001,1
0.6950000000000001,0.9500000000000001,1
0.7000000000000001,0.9500000000000001,1
0.705,0.9500000000000001,1
0.71,0.9500000000000001,1
0.715,0.9500000000000001,1
0.72,0.9500000000000001,1
0.725,0.9500000000000001,1
0.73,0.9500000000000001,1
0.735,0.9500000000000001,1
0.74,0.9500000000000001,1
0.745,0.9500000000000001,1
0.75,0.9500000000000001,1
0.755,0.9500000000000001,1
0.76,0.9500000000000001,1
0.765,0.9500000000000001,1
0.77,0.9500000000000001,1
0.775,0.9500000000000001,1
0.78,0.9500000000000001,1
0.785,0.9500000000000001,1
0.79,0.9500000000000001,1
0.795,0.9500000000000001,1
0.8,0.9500000000000001,1
0.0,0.95625,1
0.005,0.95625,1
0.01,0.95625,1
0.015,0.95625,1
0.02,0.95625,1
0.025,0.95625,1
0.03,0.95625,1
0.035,0.95625,1
0.04,0.95625,1
0.045,0.95625,2
0.05,0.95625,2
0.055,0.95625,2
0.06,0.95625,2
0.065,0.95625,2
0.07,0.95625,2
0.075,0.95625,2
0.08,0.95625,2
0.085,0.95625,2
0.09,0.95625,2
0.095,0.95625,2
0.1,0.95625,2
0.105,0.95625,2
0.11,0.95625,2
0.115,0.95625,2
0.12,0.95625,2
0.125,0.95625,2
0.13,0.95625,2
0.135,0.95625,2
0.14,0.95625,2
0.145,0.95625,2
0.15,0.95625,2
0.155,0.95625,2
0.16,0.95625,2
0.165,0.95625,2
0.17,0.95625,2
0.17500000000000002,0.95625,2
0.18,0.95625,2
0.185,0.95625,2
0.19,0.95625,2
0.195,0.95625,2
0.2,0.95625,2
0.20500000000000002,0.95625,2
0.21,0.95625,2
0.215,0.95625,2
0.22,0.95625,2
0.225,0.95625,2
0.23,0.95625,2
0.23500000000000001,0.95625,2
0.24,0.95625,2
0.245,0.95625,2
0.25,0.95625,2
0.255,0.95625,2
0.26,0.95625,2
0.265,0.95625,2
0.27,0.95625,2
0.275,0.95625,2
0.28,0.95625,2
0.28500000000000003,0.95625,2
0.29,0.95625,2
0.295,0.95625,2
0.3,0.95625,2
0.305,0.95625,2
0.31,0.95625,2
0.315,0.95625,2
0.32,0.95625,2
0.325,0.95625,2
0.33,0.95625,2
0.335,0.95625,2
0.34,0.95625,2
0.34500000000000003,0.95625,2
0.35000000000000003,0.95625,2
0.355,0.95625,2
0.36,0.95625,2
0.365,0.95625,2
0.37,0.95625,2
0.375,0.95625,2
0.38,0.95625,2
0.385,0.95625,2
0.39,0.95625,2
0.395,0.95625,2
0.4,0.95625,2
0.405,0.95625,2
0.41000000000000003,0.95625,2
0.41500000000000004,0.95625,2
0.42,0.95625,2
0.425,0.95625,2
0.43,0.95625,2
0.435,0.95625,2
0.44,0.95625,2
0.445,0.95625,2
0.45,0.95625,2
0.455,0.95625,2
0.46,0.95625,2
0.465,0.95625,2
0.47000000000000003,0.95625,2
0.47500000000000003,0.95625,2
0.48,0.95625,2
0.485,0.95625,2
0.49,0.95625,2
0.495,0.95625,2
0.5,0.95625,grazing
0.505,0.95625,1
0.51,0.95625,1
0.515,0.95625,1
0.52,0.95625,1
0.525,0.95625,1
0.53,0.95625,1
0.535,0.95625,1
0.54,0.95625,1
0.545,0.95625,1
0.55,0.95625,1
0.555,0.95625,1
0.56,0.95625,1
0.5650000000000001,0.95625,1
0.5700000000000001,0.95625,1
0.5750000000000001,0.95625,1
0.58,0.95625,1
0.585,0.95625,1
0.59,0.95625,1
0.595,0.95625,1
0.6,0.95625,1
0.605,0.95625,1
0.61,0.95625,1
0.615,0.95625,1
0.62,0.95625,1
0.625,0.95625,1
0.63,0.95625,1
0.635,0.95625,1
0.64,0.95625,1
0.645,0.95625,1
0.65,0.95625,1
0.655,0.95625,1
0.66,0.95625,1
0.665,0.95625,1
0.67,0.95625,1
0.675,0.95625,1
0.68,0.95625,1
0.685,0.95625,1
0.6900000000000001,0.95625,1
0.6950000000000001,0.95625,1
0.7000000000000001,0.95625,1
0.705,0.95625,1
0.71,0.95625,1
0.715,0.95625,1
0.72,0.95625,1
0.725,0.95625,1
0.73,0.95625,1
0.735,0.95625,1
0.74,0.95625,1
0.745,0.95625,1
0.75,0.95625,1
0.755,0.95625,1
0.76,0.95625,1
0.765,0.95625,1
0.77,0.95625,1
0.775,0.95625,1
0.78,0.95625,1
0.785,0.95625,1
0.79,0.95625,1
0.795,0.95625,1
0.8,0.95625,1
0.0,0.9625,1
0.005,0.9625,1
0.01,0.9625,1
0.015,0.9625,1
0.02,0.9625,1
0.025,0.9625,1
0.03,0.9625,1
0.035,0.9625,1
0.04,0.9625,2
0.045,0.9625,2
0.05,0.9625,2
0.055,0.9625,2
0.06,0.9625,2
0.065,0.9625,2
0.07,0.9625,2
0.075,0.9625,2
0.08,0.9625,2
0.085,0.9625,2
0.09,0.9625,2
0.095,0.9625,2
0.1,0.9625,2
0.105,0.9625,2
0.11,0.9625,2
0.115,0.9625,2
0.12,0.9625,2
0.125,0.9625,2
0.13,0.9625,2
0.135,0.9625,2
0.14,0.9625,2
0.145,0.9625,2
0.15,0.9625,2
0.155,0.9625,2
0.16,0.9625,2
0.165,0.9625,2
0.17,0.9625,2
0.17500000000000002,0.9625,2
0.18,0.9625,2
0.185,0.9625,2
0.19,0.9625,2
0.195,0.9625,2
0.2,0.9625,2
0.20500000000000002,0.9625,2
0.21,0.9625,2
0.215,0.9625,2
0.22,0.9625,2
0.225,0.9625,2
0.23,0.9625,2
0.23500000000000001,0.9625,2
0.24,0.9625,2
0.245,0.9625,2
0.25,0.9625,2
0.255,0.9625,2
0.26,0.9625,2
0.265,0.9625,2
0.27,0.9625,2
0.275,0.9625,2
0.28,0.9625,2
0.28500000000000003,0.9625,2
0.29,0.9625,2
0.295,0.9625,2
0.3,0.9625,2
0.305,0.9625,2
0.31,0.9625,2
0.315,0.9625,2
0.32,0.9625,2
0.325,0.9625,2
0.33,0.9625,2
0.335,0.9625,2
0.34,0.9625,2
0.34500000000000003,0.9625,2
0.35000000000000003,0.9625,2
0.355,0.9625,2
0.36,0.9625,2
0.365,0.9625,2
0.37,0.9625,2
0.375,0.9625,2
0.38,0.9625,2
0.385,0.9625,2
0.39,0.9625,2
0.395,0.9625,2
0.4,0.9625,2
0.405,0.9625,2
0.41000000000000003,0.9625,2
0.41500000000000004,0.9625,2
0.42,0.9625,2
0.425,0.9625,2
0.43,0.9625,2
0.435,0.9625,2
0.44,0.9625,2
0.445,0.9625,2
0.45,0.9625,2
0.455,0.9625,2
0.46,0.9625,2
0.465,0.9625,2
0.47000000000000003,0.9625,2
0.47500000000000003,0.9625,2
0.48,0.9625,2
0.485,0.9625,2
0.49,0.9625,2
0.495,0.9625,2
0.5,0.9625,grazing
0.505,0.9625,1
0.51,0.9625,1
0.515,0.9625,1
0.52,0.9625,1
0.525,0.9625,1
0.53,0.9625,1
0.535,0.9625,1
0.54,0.9625,1
0.545,0.9625,1
0.55,0.9625,1
0.555,0.9625,1
0.56,0.9625,1
0.5650000000000001,0.9625,1
0.5700000000000001,0.9625,1
0.5750000000000001,0.9625,1
0.58,0.9625,1
0.585,0.9625,1
0.59,0.9625,1
0.595,0.9625,1
0.6,0.9625,1
0.605,0.9625,1
0.61,0.9625,1
0.615,0.9625,1
0.62,0.9625,1
0.625,0.9625,1
0.63,0.9625,1
0.635,0.9625,1
0.64,0.9625,1
0.645,0.9625,1
0.65,0.9625,1
0.655,0.9625,1
0.66,0.9625,1
0.665,0.9625,1
0.67,0.9625,1
0.675,0.9625,1
0.68,0.9625,1
0.685,0.9625,1
0.6900000000000001,0.9625,1
0.6950000000000001,0.9625,1
0.7000000000000001,0.9625,1
0.705,0.9625,1
0.71,0.9625,1
0.715,0.9625,1
0.72,0.9625,1
0.725,0.9625,1
0.73,0.9625,1
0.735,0.9625,1
0.74,0.9625,1
0.745,0.9625,1
0.75,0.9625,1
0.755,0.9625,1
0.76,0.9625,1
0.765,0.9625,1
0.77,0.9625,1
0.775,0.9625,1
0.78,0.9625,1
0.785,0.9625,1
0.79,0.9625,1
0.795,0.9625,1
0.8,0.9625,1
0.0,0.96875,1
0.005,0.96875,1
0.01,0.96875,1
0.015,0.96875,1
0.02,0.96875,1
0.025,0.96875,1
0.03,0.96875,1
0.035,0.96875,2
0.04,0.96875,2
0.045,0.96875,2
0.05,0.96875,2
0.055,0.96875,2
0.06,0.96875,2
0.065,0.96875,2
0.07,0.96875,2
0.075,0.96875,2
0.08,0.96875,2
0.085,0.96875,2
0.09,0.96875,2
0.095,0.96875,2
0.1,0.96875,2
0.105,0.96875,2
0.11,0.96875,2
0.115,0.96875,2
0.12,0.96875,2
0.125,0.96875,2
0.13,0.96875,2
0.135,0.96875,2
0.14,0.96875,2
0.145,0.96875,2
0.15,0.96875,2
0.155,0.96875,2
0.16,0.96875,2
0.165,0.96875,2
0.17,0.96875,2
0.17500000000000002,0.96875,2
0.18,0.96875,2
0.185,0.96875,2
0.19,0.96875,2
0.195,0.96875,2
0.2,0.96875,2
0.20500000000000002,0.96875,2
0.21,0.96875,2
0.215,0.96875,2
0.22,0.96875,2
0.225,0.96875,2
0.23,0.96875,2
0.23500000000000001,0.96875,2
0.24,0.96875,2
0.245,0.96875,2
0.25,0.96875,2
0.255,0.96875,2
0.26,0.96875,2
0.265,0.96875,2
0.27,0.96875,2
0.275,0.96875,2
0.28,0.96875,2
0.28500000000000003,0.96875,2
0.29,0.96875,2
0.295,0.96875,2
0.3,0.96875,2
0.305,0.96875,2
0.31,0.96875,2
0.315,0.96875,2
0.32,0.96875,2
0.325,0.96875,2
0.33,0.96875,2
0.335,0.96875,2
0.34,0.96875,2
0.34500000000000003,0.96875,2
0.35000000000000003,0.96875,2
0.355,0.96875,2
0.36,0.96875,2
0.365,0.96875,2
0.37,0.96875,2
0.375,0.96875,2
0.38,0.96875,2
0.385,0.96875,2
0.39,0.96875,2
0.395,0.96875,2
0.4,0.96875,2
0.405,0.96875,2
0.41000000000000003,0.96875,2
0.41500000000000004,0.96875,2
0.42,0.96875,2
0.425,0.96875,2
0.43,0.96875,2
0.435,0.96875,2
0.44,0.96875,2
0.445,0.96875,2
0.45,0.96875,2
0.455,0.96875,2
0.46,0.96875,2
0.465,0.96875,2
0.47000000000000003,0.96875,2
0.47500000000000003,0.96875,2
0.48,0.96875,2
0.485,0.96875,2
0.49,0.96875,2
0.495,0.96875,2
0.5,0.96875,grazing
0.505,0.96875,1
0.51,0.96875,1
0.515,0.96875,1
0.52,0.96875,1
0.525,0.96875,1
0.53,0.96875,1
0.535,0.96875,1
0.54,0.96875,1
0.545,0.96875,1
0.55,0.96875,1
0.555,0.96875,1
0.56,0.96875,1
0.5650000000000001,0.96875,1
0.5700000000000001,0.96875,1
0.5750000000000001,0.96875,1
0.58,0.96875,1
0.585,0.96875,1
0.59,0.96875,1
0.595,0.96875,1
0.6,0.96875,1
0.605,0.96875,1
0.61,0.96875,1
0.615,0.96875,1
0.62,0.96875,1
0.625,0.96875,1
0.63,0.96875,1
0.635,0.96875,1
0.64,0.96875,1
0.645,0.96875,1
0.65,0.96875,1
0.655,0.96875,1
0.66,0.96875,1
0.665,0.96875,1
0.67,0.96875,1
0.675,0.96875,1
0.68,0.96875,1
0.685,0.96875,1
0.6900000000000001,0.96875,1
0.6950000000000001,0.96875,1
0.7000000000000001,0.96875,1
0.705,0.96875,1
0.71,0.96875,1
0.715,0.96875,1
0.72,0.96875,1
0.725,0.96875,1
0.73,0.96875,1
0.735,0.96875,1
0.74,0.96875,1
0.745,0.96875,1
0.75,0.96875,1
0.755,0.96875,1
0.76,0.96875,1
0.765,0.96875,1
0.77,0.96875,1
0.775,0.96875,1
0.78,0.96875,1
0.785,0.96875,1
0.79,0.96875,1
0.795,0.96875,1
0.8,0.96875,1
0.0,0.9750000000000001,1
0.005,0.9750000000000001,1
0.01,0.9750000000000001,1
0.015,0.9750000000000001,1
0.02,0.9750000000000001,1
0.025,0.9750000000000001,grazing
0.03,0.9750000000000001,2
0.035,0.9750000000000001,2
0.04,0.9750000000000001,2
0.045,0.9750000000000001,2
0.05,0.9750000000000001,2
0.055,0.9750000000000001,2
0.06,0.9750000000000001,2
0.065,0.9750000000000001,2
0.07,0.9750000000000001,2
0.075,0.9750000000000001,2
0.08,0.9750000000000001,2
0.085,0.9750000000000001,2
0.09,0.9750000000000001,2
0.095,0.9750000000000001,2
0.1,0.9750000000000001,2
0.105,0.9750000000000001,2
0.11,0.9750000000000001,2
0.115,0.9750000000000001,2
0.12,0.9750000000000001,2
0.125,0.9750000000000001,2
0.13,0.9750000000000001,2
0.135,0.9750000000000001,2
0.14,0.9750000000000001,2
0.145,0.9750000000000001,2
0.15,0.9750000000000001,2
0.155,0.9750000000000001,2
0.16,0.9750000000000001,2
0.165,0.9750000000000001,2
0.17,0.9750000000000001,2
0.17500000000000002,0.9750000000000001,2
0.18,0.9750000000000001,2
0.185,0.9750000000000001,2
0.19,0.9750000000000001,2
0.195,0.9750000000000001,2
0.2,0.9750000000000001,2
0.20500000000000002,0.9750000000000001,2
0.21,0.9750000000000001,2
0.215,0.9750000000000001,2
0.22,0.9750000000000001,2
0.225,0.9750000000000001,2
0.23,0.9750000000000001,2
0.23500000000000001,0.9750000000000001,2
0.24,0.9750000000000001,2
0.245,0.9750000000000001,2
0.25,0.9750000000000001,2
0.255,0.9750000000000001,2
0.26,0.9750000000000001,2
0.265,0.9750000000000001,2
0.27,0.9750000000000001,2
0.275,0.9750000000000001,2
0.28,0.9750000000000001,2
0.28500000000000003,0.9750000000000001,2
0.29,0.9750000000000001,2
0.295,0.9750000000000001,2
0.3,0.9750000000000001,2
0.305,0.9750000000000001,2
0.31,0.9750000000000001,2
0.315,0.9750000000000001,2
0.32,0.9750000000000001,2
0.325,0.9750000000000001,2
0.33,0.9750000000000001,2
0.335,0.9750000000000001,2
0.34,0.9750000000000001,2
0.34500000000000003,0.9750000000000001,2
0.35000000000000003,0.9750000000000001,2
0.355,0.9750000000000001,2
0.36,0.9750000000000001,2
0.365,0.9750000000000001,2
0.37,0.9750000000000001,2
0.375,0.9750000000000001,2
0.38,0.9750000000000001,2
0.385,0.9750000000000001,2
0.39,0.9750000000000001,2
0.395,0.9750000000000001,2
0.4,0.9750000000000001,2
0.405,0.9750000000000001,2
0.41000000000000003,0.9750000000000001,2
0.41500000000000004,0.9750000000000001,2
0.42,0.9750000000000001,2
0.425,0.9750000000000001,2
0.43,0.9750000000000001,2
0.435,0.9750000000000001,2
0.44,0.9750000000000001,2
0.445,0.9750000000000001,2
0.45,0.9750000000000001,2
0.455,0.9750000000000001,2
0.46,0.9750000000000001,2
0.465,0.9750000000000001,2
0.47000000000000003,0.9750000000000001,2
0.47500000000000003,0.9750000000000001,2
0.48,0.9750000000000001,2
0.485,0.9750000000000001,2
0.49,0.9750000000000001,2
0.495,0.9750000000000001,2
0.5,0.9750000000000001,grazing
0.505,0.9750000000000001,1
0.51,0.9750000000000001,1
0.515,0.9750000000000001,1
0.52,0.9750000000000001,1
0.525,0.9750000000000001,1
0.53,0.9750000000000001,1
0.535,0.9750000000000001,1
0.54,0.9750000000000001,1
0.545,0.9750000000000001,1
0.55,0.9750000000000001,1
0.555,0.9750000000000001,1
0.56,0.9750000000000001,1
0.5650000000000001,0.9750000000000001,1
0.5700000000000001,0.9750000000000001,1
0.5750000000000001,0.9750000000000001,1
0.58,0.9750000000000001,1
0.585,0.9750000000000001,1
0.59,0.9750000000000001,1
0.595,0.9750000000000001,1
0.6,0.9750000000000001,1
0.605,0.9750000000000001,1
0.61,0.9750000000000001,1
0.615,0.9750000000000001,1
0.62,0.9750000000000001,1
0.625,0.9750000000000001,1
0.63,0.9750000000000001,1
0.635,0.9750000000000001,1
0.64,0.9750000000000001,1
0.645,0.9750000000000001,1
0.65,0.9750000000000001,1
0.655,0.9750000000000001,1
0.66,0.9750000000000001,1
0.665,0.9750000000000001,1
0.67,0.9750000000000001,1
0.675,0.9750000000000001,1
0.68,0.9750000000000001,1
0.685,0.9750000000000001,1
0.6900000000000001,0.9750000000000001,1
0.6950000000000001,0.9750000000000001,1
0.7000000000000001,0.9750000000000001,1
0.705,0.9750000000000001,1
0.71,0.9750000000000001,1
0.715,0.9750000000000001,1
0.72,0.9750000000000001,1
0.725,0.9750000000000001,1
0.73,0.9750000000000001,1
0.735,0.9750000000000001,1
0.74,0.9750000000000001,1
0.745,0.9750000000000001,1
0.75,0.9750000000000001,1
0.755,0.9750000000000001,1
0.76,0.9750000000000001,1
0.765,0.9750000000000001,1
0.77,0.9750000000000001,1
0.775,0.9750000000000001,1
0.78,0.9750000000000001,1
0.785,0.9750000000000001,1
0.79,0.9750000000000001,1
0.795,0.9750000000000001,1
0.8,0.9750000000000001,1
0.0,0.9812500000000001,1
0.005,0.9812500000000001,1
0.01,0.9812500000000001,1
0.015,0.9812500000000001,1
0.02,0.9812500000000001,2
0.025,0.9812500000000001,2
0.03,0.9812500000000001,2
0.035,0.9812500000000001,2
0.04,0.9812500000000001,2
0.045,0.9812500000000001,2
0.05,0.9812500000000001,2
0.055,0.9812500000000001,2
0.06,0.9812500000000001,2
0.065,0.9812500000000001,2
0.07,0.9812500000000001,2
0.075,0.9812500000000001,2
0.08,0.9812500000000001,2
0.085,0.9812500000000001,2
0.09,0.9812500000000001,2
0.095,0.9812500000000001,2
0.1,0.9812500000000001,2
0.105,0.9812500000000001,2
0.11,0.9812500000000001,2
0.115,0.9812500000000001,2
0.12,0.9812500000000001,2
0.125,0.9812500000000001,2
0.13,0.9812500000000001,2
0.135,0.9812500000000001,2
0.14,0.9812500000000001,2
0.145,0.9812500000000001,2
0.15,0.9812500000000001,2
0.155,0.9812500000000001,2
0.16,0.9812500000000001,2
0.165,0.9812500000000001,2
0.17,0.9812500000000001,2
0.17500000000000002,0.9812500000000001,2
0.18,0.9812500000000001,2
0.185,0.9812500000000001,2
0.19,0.9812500000000001,2
0.195,0.9812500000000001,2
0.2,0.9812500000000001,2
0.20500000000000002,0.9812500000000001,2
0.21,0.9812500000000001,2
0.215,0.9812500000000001,2
0.22,0.9812500000000001,2
0.225,0.9812500000000001,2
0.23,0.9812500000000001,2
0.23500000000000001,0.9812500000000001,2
0.24,0.9812500000000001,2
0.245,0.9812500000000001,2
0.25,0.9812500000000001,2
0.255,0.9812500000000001,2
0.26,0.9812500000000001,2
0.265,0.9812500000000001,2
0.27,0.9812500000000001,2
0.275,0.9812500000000001,2
0.28,0.9812500000000001,2
0.28500000000000003,0.9812500000000001,2
0.29,0.9812500000000001,2
0.295,0.9812500000000001,2
0.3,0.9812500000000001,2
0.305,0.9812500000000001,2
0.31,0.9812500000000001,2
0.315,0.9812500000000001,2
0.32,0.9812500000000001,2
0.325,0.9812500000000001,2
0.33,0.9812500000000001,2
0.335,0.9812500000000001,2
0.34,0.9812500000000001,2
0.34500000000000003,0.9812500000000001,2
0.35000000000000003,0.9812500000000001,2
0.355,0.9812500000000001,2
0.36,0.9812500000000001,2
0.365,0.9812500000000001,2
0.37,0.9812500000000001,2
0.375,0.9812500000000001,2
0.38,0.9812500000000001,2
0.385,0.9812500000000001,2
0.39,0.9812500000000001,2
0.395,0.9812500000000001,2
0.4,0.9812500000000001,2
0.405,0.9812500000000001,2
0.41000000000000003,0.9812500000000001,2
0.41500000000000004,0.9812500000000001,2
0.42,0.9812500000000001,2
0.425,0.9812500000000001,2
0.43,0.9812500000000001,2
0.435,0.9812500000000001,2
0.44,0.9812500000000001,2
0.445,0.9812500000000001,2
0.45,0.9812500000000001,2
0.455,0.9812500000000001,2
0.46,0.9812500000000001,2
0.465,0.9812500000000001,2
0.47000000000000003,0.9812500000000001,2
0.47500000000000003,0.9812500000000001,2
0.48,0.9812500000000001,2
0.485,0.9812500000000001,2
0.49,0.9812500000000001,2
0.495,0.9812500000000001,2
0.5,0.9812500000000001,grazing
0.505,0.9812500000000001,1
0.51,0.9812500000000001,1
0.515,0.9812500000000001,1
0.52,0.9812500000000001,1
0.525,0.9812500000000001,1
0.53,0.9812500000000001,1
0.535,0.9812500000000001,1
0.54,0.9812500000000001,1
0.545,0.9812500000000001,1
0.55,0.9812500000000001,1
0.555,0.9812500000000001,1
0.56,0.9812500000000001,1
0.5650000000000001,0.9812500000000001,1
0.5700000000000001,0.9812500000000001,1
0.5750000000000001,0.9812500000000001,1
0.58,0.9812500000000001,1
0.585,0.9812500000000001,1
0.59,0.9812500000000001,1
0.595,0.9812500000000001,1
0.6,0.9812500000000001,1
0.605,0.9812500000000001,1
0.61,0.9812500000000001,1
0.615,0.9812500000000001,1
0.62,0.9812500000000001,1
0.625,0.9812500000000001,1
0.63,0.9812500000000001,1
0.635,0.9812500000000001,1
0.64,0.9812500000000001,1
0.645,0.9812500000000001,1
0.65,0.9812500000000001,1
0.655,0.9812500000000001,1
0.66,0.9812500000000001,1
0.665,0.9812500000000001,1
0.67,0.9812500000000001,1
0.675,0.9812500000000001,1
0.68,0.9812500000000001,1
0.685,0.9812500000000001,1
0.6900000000000001,0.9812500000000001,1
0.6950000000000001,0.9812500000000001,1
0.7000000000000001,0.9812500000000001,1
0.705,0.9812500000000001,1
0.71,0.9812500000000001,1
0.715,0.9812500000000001,1
0.72,0.9812500000000001,1
0.725,0.9812500000000001,1
0.73,0.9812500000000001,1
0.735,0.9812500000000001,1
0.74,0.9812500000000001,1
0.745,0.9812500000000001,1
0.75,0.9812500000000001,1
0.755,0.9812500000000001,1
0.76,0.9812500000000001,1
0.765,0.9812500000000001,1
0.77,0.9812500000000001,1
0.775,0.9812500000000001,1
0.78,0.9812500000000001,1
0.785,0.9812500000000001,1
0.79,0.9812500000000001,1
0.795,0.9812500000000001,1
0.8,0.9812500000000001,1
0.0,0.9875,1
0.005,0.9875,1
0.01,0.9875,1
0.015,0.9875,2
0.02,0.9875,2
0.025,0.9875,2
0.03,0.9875,2
0.035,0.9875,2
0.04,0.9875,2
0.045,0.9875,2
0.05,0.9875,2
0.055,0.9875,2
0.06,0.9875,2
0.065,0.9875,2
0.07,0.9875,2
0.075,0.9875,2
0.08,0.9875,2
0.085,0.9875,2
0.09,0.9875,2
0.095,0.9875,2
0.1,0.9875,2
0.105,0.9875,2
0.11,0.9875,2
0.115,0.9875,2
0.12,0.9875,2
0.125,0.9875,2
0.13,0.9875,2
0.135,0.9875,2
0.14,0.9875,2
0.145,0.9875,2
0.15,0.9875,2
0.155,0.9875,2
0.16,0.9875,2
0.165,0.9875,2
0.17,0.9875,2
0.17500000000000002,0.9875,2
0.18,0.9875,2
0.185,0.9875,2
0.19,0.9875,2
0.195,0.9875,2
0.2,0.9875,2
0.20500000000000002,0.9875,2
0.21,0.9875,2
0.215,0.9875,2
0.22,0.9875,2
0.225,0.9875,2
0.23,0.9875,2
0.23500000000000001,0.9875,2
0.24,0.9875,2
0.245,0.9875,2
0.25,0.9875,2
0.255,0.9875,2
0.26,0.9875,2
0.265,0.9875,2
0.27,0.9875,2
0.275,0.9875,2
0.28,0.9875,2
0.28500000000000003,0.9875,2
0.29,0.9875,2
0.295,0.9875,2
0.3,0.9875,2
0.305,0.9875,2
0.31,0.9875,2
0.315,0.9875,2
0.32,0.9875,2
0.325,0.9875,2
0.33,0.9875,2
0.335,0.9875,2
0.34,0.9875,2
0.34500000000000003,0.9875,2
0.35000000000000003,0.9875,2
0.355,0.9875,2
0.36,0.9875,2
0.365,0.9875,2
0.37,0.9875,2
0.375,0.9875,2
0.38,0.9875,2
0.385,0.9875,2
0.39,0.9875,2
0.395,0.9875,2
0.4,0.9875,2
0.405,0.9875,2
0.41000000000000003,0.9875,2
0.41500000000000004,0.9875,2
0.42,0.9875,2
0.425,0.9875,2
0.43,0.9875,2
0.435,0.9875,2
0.44,0.9875,2
0.445,0.9875,2
0.45,0.9875,2
0.455,0.9875,2
0.46,0.9875,2
0.465,0.9875,2
0.47000000000000003,0.9875,2
0.47500000000000003,0.9875,2
0.48,0.9875,2
0.485,0.9875,2
0.49,0.9875,2
0.495,0.9875,2
0.5,0.9875,grazing
0.505,0.9875,1
0.51,0.9875,1
0.515,0.9875,1
0.52,0.9875,1
0.525,0.9875,1
0.53,0.9875,1
0.535,0.9875,1
0.54,0.9875,1
0.545,0.9875,1
0.55,0.9875,1
0.555,0.9875,1
0.56,0.9875,1
0.5650000000000001,0.9875,1
0.5700000000000001,0.9875,1
0.5750000000000001,0.9875,1
0.58,0.9875,1
0.585,0.9875,1
0.59,0.9875,1
0.595,0.9875,1
0.6,0.9875,1
0.605,0.9875,1
0.61,0.9875,1
0.615,0.9875,1
0.62,0.9875,1
0.625,0.9875,1
0.63,0.9875,1
0.635,0.9875,1
0.64,0.9875,1
0.645,0.9875,1
0.65,0.9875,1
0.655,0.9875,1
0.66,0.9875,1
0.665,0.9875,1
0.67,0.9875,1
0.675,0.9875,1
0.68,0.9875,1
0.685,0.9875,1
0.6900000000000001,0.9875,1
0.6950000000000001,0.9875,1
0.7000000000000001,0.9875,1
0.705,0.9875,1
0.71,0.9875,1
0.715,0.9875,1
0.72,0.9875,1
0.725,0.9875,1
0.73,0.9875,1
0.735,0.9875,1
0.74,0.9875,1
0.745,0.9875,1
0.75,0.9875,1
0.755,0.9875,1
0.76,0.9875,1
0.765,0.9875,1
0.77,0.9875,1
0.775,0.9875,1
0.78,0.9875,1
0.785,0.9875,1
0.79,0.9875,1
0.795,0.9875,1
0.8,0.9875,1
0.0,0.99375,1
0.005,0.99375,1
0.01,0.99375,2
0.015,0.99375,2
0.02,0.99375,2
0.025,0.99375,2
0.03,0.99375,2
0.035,0.99375,2
0.04,0.99375,2
0.045,0.99375,2
0.05,0.99375,2
0.055,0.99375,2
0.06,0.99375,2
0.065,0.99375,2
0.07,0.99375,2
0.075,0.99375,2
0.08,0.99375,2
0.085,0.99375,2
0.09,0.99375,2
0.095,0.99375,2
0.1,0.99375,2
0.105,0.99375,2
0.11,0.99375,2
0.115,0.99375,2
0.12,0.99375,2
0.125,0.99375,2
0.13,0.99375,2
0.135,0.99375,2
0.14,0.99375,2
0.145,0.99375,2
0.15,0.99375,2
0.155,0.99375,2
0.16,0.99375,2
0.165,0.99375,2
0.17,0.99375,2
0.17500000000000002,0.99375,2
0.18,0.99375,2
0.185,0.99375,2
0.19,0.99375,2
0.195,0.99375,2
0.2,0.99375,2
0.20500000000000002,0.99375,2
0.21,0.99375,2
0.215,0.99375,2
0.22,0.99375,2
0.225,0.99375,2
0.23,0.99375,2
0.23500000000000001,0.99375,2
0.24,0.99375,2
0.245,0.99375,2
0.25,0.99375,2
0.255,0.99375,2
0.26,0.99375,2
0.265,0.99375,2
0.27,0.99375,2
0.275,0.99375,2
0.28,0.99375,2
0.28500000000000003,0.99375,2
0.29,0.99375,2
0.295,0.99375,2
0.3,0.99375,2
0.305,0.99375,2
0.31,0.99375,2
0.315,0.99375,2
0.32,0.99375,2
0.325,0.99375,2
0.33,0.99375,2
0.335,0.99375,2
0.34,0.99375,2
0.34500000000000003,0.99375,2
0.35000000000000003,0.99375,2
0.355,0.99375,2
0.36,0.99375,2
0.365,0.99375,2
0.37,0.99375,2
0.375,0.99375,2
0.38,0.99375,2
0.385,0.99375,2
0.39,0.99375,2
0.395,0.99375,2
0.4,0.99375,2
0.405,0.99375,2
0.41000000000000003,0.99375,2
0.41500000000000004,0.99375,2
0.42,0.99375,2
0.425,0.99375,2
0.43,0.99375,2
0.435,0.99375,2
0.44,0.99375,2
0.445,0.99375,2
0.45,0.99375,2
0.455,0.99375,2
0.46,0.99375,2
0.465,0.99375,2
0.47000000000000003,0.99375,2
0.47500000000000003,0.99375,2
0.48,0.99375,2
0.485,0.99375,2
0.49,0.99375,2
0.495,0.99375,2
0.5,0.99375,grazing
0.505,0.99375,1
0.51,0.99375,1
0.515,0.99375,1
0.52,0.99375,1
0.525,0.99375,1
0.53,0.99375,1
0.535,0.99375,1
0.54,0.99375,1
0.545,0.99375,1
0.55,0.99375,1
0.555,0.99375,1
0.56,0.99375,1
0.5650000000000001,0.99375,1
0.5700000000000001,0.99375,1
0.5750000000000001,0.99375,1
0.58,0.99375,1
0.585,0.99375,1
0.59,0.99375,1
0.595,0.99375,1
0.6,0.99375,1
0.605,0.99375,1
0.61,0.99375,1
0.615,0.99375,1
0.62,0.99375,1
0.625,0.99375,1
0.63,0.99375,1
0.635,0.99375,1
0.64,0.99375,1
0.645,0.99375,1
0.65,0.99375,1
0.655,0.99375,1
0.66,0.99375,1
0.665,0.99375,1
0.67,0.99375,1
0.675,0.99375,1
0.68,0.99375,1
0.685,0.99375,1
0.6900000000000001,0.99375,1
0.6950000000000001,0.99375,1
0.7000000000000001,0.99375,1
0.705,0.99375,1
0.71,0.99375,1
0.715,0.99375,1
0.72,0.99375,1
0.725,0.99375,1
0.73,0.99375,1
0.735,0.99375,1
0.74,0.99375,1
0.745,0.99375,1
0.75,0.99375,1
0.755,0.99375,1
0.76,0.99375,1
0.765,0.99375,1
0.77,0.99375,1
0.775,0.99375,1
0.78,0.99375,1
0.785,0.99375,1
0.79,0.99375,1
0.795,0.99375,1
0.8,0.99375,1
0.0,1.0,grazing
0.005,1.0,2
0.01,1.0,2
0.015,1.0,2
0.02,1.0,2
0.025,1.0,2
0.03,1.0,2
0.035,1.0,2
0.04,1.0,2
0.045,1.0,2
0.05,1.0,2
0.055,1.0,2
0.06,1.0,2
0.065,1.0,2
0.07,1.0,2
0.075,1.0,2
0.08,1.0,2
0.085,1.0,2
0.09,1.0,2
0.095,1.0,2
0.1,1.0,2
0.105,1.0,2
0.11,1.0,2
0.115,1.0,2
0.12,1.0,2
0.125,1.0,2
0.13,1.0,2
0.135,1.0,2
0.14,1.0,2
0.145,1.0,2
0.15,1.0,2
0.155,1.0,2
0.16,1.0,2
0.165,1.0,2
0.17,1.0,2
0.17500000000000002,1.0,2
0.18,1.0,2
0.185,1.0,2
0.19,1.0,2
0.195,1.0,2
0.2,1.0,2
0.20500000000000002,1.0,2
0.21,1.0,2
0.215,1.0,2
0.22,1.0,2
0.225,1.0,2
0.23,1.0,2
0.23500000000000001,1.0,2
0.24,1.0,2
0.245,1.0,2
0.25,1.0,2
0.255,1.0,2
0.26,1.0,2
0.265,1.0,2
0.27,1.0,2
0.275,1.0,2
0.28,1.0,2
0.28500000000000003,1.0,2
0.29,1.0,2
0.295,1.0,2
0.3,1.0,2
0.305,1.0,2
0.31,1.0,2
0.315,1.0,2
0.32,1.0,2
0.325,1.0,2
0.33,1.0,2
0.335,1.0,2
0.34,1.0,2
0.34500000000000003,1.0,2
0.35000000000000003,1.0,2
0.355,1.0,2
0.36,1.0,2
0.365,1.0,2
0.37,1.0,2
0.375,1.0,2
0.38,1.0,2
0.385,1.0,2
0.39,1.0,2
0.395,1.0,2
0.4,1.0,2
0.405,1.0,2
0.41000000000000003,1.0,2
0.41500000000000004,1.0,2
0.42,1.0,2
0.425,1.0,2
0.43,1.0,2
0.435,1.0,2
0.44,1.0,2
0.445,1.0,2
0.45,1.0,2
0.455,1.0,2
0.46,1.0,2
0.465,1.0,2
0.47000000000000003,1.0,2
0.47500000000000003,1.0,2
0.48,1.0,2
0.485,1.0,2
0.49,1.0,2
0.495,1.0,2
0.5,1.0,grazing
0.505,1.0,1
0.51,1.0,1
0.515,1.0,1
0.52,1.0,1
0.525,1.0,1
0.53,1.0,1
0.535,1.0,1
0.54,1.0,1
0.545,1.0,1
0.55,1.0,1
0.555,1.0,1
0.56,1.0,1
0.5650000000000001,1.0,1
0.5700000000000001,1.0,1
0.5750000000000001,1.0,1
0.58,1.0,1
0.585,1.0,1
0.59,1.0,1
0.595,1.0,1
0.6,1.0,1
0.605,1.0,1
0.61,1.0,1
0.615,1.0,1
0.62,1.0,1
0.625,1.0,1
0.63,1.0,1
0.635,1.0,1
0.64,1.0,1
0.645,1.0,1
0.65,1.0,1
0.655,1.0,1
0.66,1.0,1
0.665,1.0,1
0.67,1.0,1
0.675,1.0,1
0.68,1.0,1
0.685,1.0,1
0.6900000000000001,1.0,1
0.6950000000000001,1.0,1
0.7000000000000001,1.0,1
0.705,1.0,1
0.71,1.0,1
0.715,1.0,1
0.72,1.0,1
0.725,1.0,1
0.73,1.0,1
0.735,1.0,1
0.74,1.0,1
0.745,1.0,1
0.75,1.0,1
0.755,1.0,1
0.76,1.0,1
0.765,1.0,1
0.77,1.0,1
0.775,1.0,1
0.78,1.0,1
0.785,1.0,1
0.79,1.0,1
0.795,1.0,1
0.8,1.0,1


==> anc/numerics/data/reset_probe_population_staircase.csv <==
record,N,time,population_gap
event,64,0.0,0.0
event,64,0.07663623410165527,0.25
event,64,1.0766362341016553,0.5
finite_N,4,1.3,0.5
finite_N,5,1.3,0.4
finite_N,6,1.3,0.3333333333333333
finite_N,7,1.3,0.2857142857142857
finite_N,8,1.3,0.5
finite_N,9,1.3,0.4444444444444444
finite_N,10,1.3,0.4
finite_N,11,1.3,0.36363636363636365
finite_N,12,1.3,0.5
finite_N,13,1.3,0.46153846153846156
finite_N,14,1.3,0.42857142857142855
finite_N,15,1.3,0.4
finite_N,16,1.3,0.5
finite_N,17,1.3,0.47058823529411764
finite_N,18,1.3,0.4444444444444444
finite_N,19,1.3,0.42105263157894735
finite_N,20,1.3,0.5
finite_N,21,1.3,0.47619047619047616
finite_N,22,1.3,0.45454545454545453
finite_N,23,1.3,0.43478260869565216
finite_N,24,1.3,0.5
finite_N,25,1.3,0.48
finite_N,26,1.3,0.46153846153846156
finite_N,27,1.3,0.4444444444444444
finite_N,28,1.3,0.5
finite_N,29,1.3,0.4827586206896552
finite_N,30,1.3,0.4666666666666667
finite_N,31,1.3,0.45161290322580644
finite_N,32,1.3,0.5
finite_N,33,1.3,0.48484848484848486
finite_N,34,1.3,0.47058823529411764
finite_N,35,1.3,0.45714285714285713
finite_N,36,1.3,0.5
finite_N,37,1.3,0.4864864864864865
finite_N,38,1.3,0.47368421052631576
finite_N,39,1.3,0.46153846153846156
finite_N,40,1.3,0.5
finite_N,41,1.3,0.4878048780487805
finite_N,42,1.3,0.47619047619047616
finite_N,43,1.3,0.46511627906976744
finite_N,44,1.3,0.5
finite_N,45,1.3,0.4888888888888889
finite_N,46,1.3,0.4782608695652174
finite_N,47,1.3,0.46808510638297873
finite_N,48,1.3,0.5
finite_N,49,1.3,0.4897959183673469
finite_N,50,1.3,0.48
finite_N,51,1.3,0.47058823529411764
finite_N,52,1.3,0.5
finite_N,53,1.3,0.49056603773584906
finite_N,54,1.3,0.48148148148148145
finite_N,55,1.3,0.4727272727272727
finite_N,56,1.3,0.5
finite_N,57,1.3,0.49122807017543857
finite_N,58,1.3,0.4827586206896552
finite_N,59,1.3,0.4745762711864407
finite_N,60,1.3,0.5
finite_N,61,1.3,0.4918032786885246
finite_N,62,1.3,0.4838709677419355
finite_N,63,1.3,0.47619047619047616
finite_N,64,1.3,0.5
finite_N,65,1.3,0.49230769230769234
finite_N,66,1.3,0.48484848484848486
finite_N,67,1.3,0.47761194029850745
finite_N,68,1.3,0.5
finite_N,69,1.3,0.4927536231884058
finite_N,70,1.3,0.4857142857142857
finite_N,71,1.3,0.4788732394366197
finite_N,72,1.3,0.5
finite_N,73,1.3,0.4931506849315068
finite_N,74,1.3,0.4864864864864865
finite_N,75,1.3,0.48
finite_N,76,1.3,0.5
finite_N,77,1.3,0.4935064935064935
finite_N,78,1.3,0.48717948717948717
finite_N,79,1.3,0.4810126582278481
finite_N,80,1.3,0.5
finite_N,81,1.3,0.49382716049382713
finite_N,82,1.3,0.4878048780487805
finite_N,83,1.3,0.4819277108433735
finite_N,84,1.3,0.5
finite_N,85,1.3,0.49411764705882355
finite_N,86,1.3,0.4883720930232558
finite_N,87,1.3,0.4827586206896552
finite_N,88,1.3,0.5
finite_N,89,1.3,0.4943820224719101
finite_N,90,1.3,0.4888888888888889
finite_N,91,1.3,0.4835164835164835
finite_N,92,1.3,0.5
finite_N,93,1.3,0.4946236559139785
finite_N,94,1.3,0.48936170212765956
finite_N,95,1.3,0.4842105263157895
finite_N,96,1.3,0.5
finite_N,97,1.3,0.4948453608247423
finite_N,98,1.3,0.4897959183673469
finite_N,99,1.3,0.48484848484848486
finite_N,100,1.3,0.5
finite_N,101,1.3,0.49504950495049505
finite_N,102,1.3,0.49019607843137253
finite_N,103,1.3,0.4854368932038835
finite_N,104,1.3,0.5
finite_N,105,1.3,0.49523809523809526
finite_N,106,1.3,0.49056603773584906
finite_N,107,1.3,0.48598130841121495
finite_N,108,1.3,0.5
finite_N,109,1.3,0.4954128440366973
finite_N,110,1.3,0.4909090909090909
finite_N,111,1.3,0.4864864864864865
finite_N,112,1.3,0.5
finite_N,113,1.3,0.49557522123893805
finite_N,114,1.3,0.49122807017543857
finite_N,115,1.3,0.48695652173913045
finite_N,116,1.3,0.5
finite_N,117,1.3,0.49572649572649574
finite_N,118,1.3,0.4915254237288136
finite_N,119,1.3,0.48739495798319327
finite_N,120,1.3,0.5
finite_N,121,1.3,0.49586776859504134
finite_N,122,1.3,0.4918032786885246
finite_N,123,1.3,0.4878048780487805
finite_N,124,1.3,0.5
finite_N,125,1.3,0.496
finite_N,126,1.3,0.49206349206349204
finite_N,127,1.3,0.4881889763779528
finite_N,128,1.3,0.5


==> anc/numerics/data/reset_probe_trajectories.csv <==
time,E_first_voltage,I_first_voltage,threshold
0.0,0.0,0.0,1.0
0.0007222222222222223,0.0,0.0,1.0
0.0014444444444444446,0.0,0.0,1.0
0.002166666666666667,0.0,0.0,1.0
0.002888888888888889,0.0,0.0,1.0
0.0036111111111111114,0.0,0.0,1.0
0.004333333333333334,0.0,0.0,1.0
0.005055555555555556,0.0,0.0,1.0
0.005777777777777778,0.0,0.0,1.0
0.006500000000000001,0.0,0.0,1.0
0.007222222222222223,0.0,0.0,1.0
0.007944444444444445,0.0,0.0,1.0
0.008666666666666668,0.0,0.0,1.0
0.00938888888888889,0.0,0.0,1.0
0.010111111111111112,0.0,0.0,1.0
0.010833333333333334,0.0,0.0,1.0
0.011555555555555557,0.0,0.0,1.0
0.01227777777777778,0.0,0.0,1.0
0.013000000000000001,0.0,0.0,1.0
0.013722222222222224,0.0,0.0,1.0
0.014444444444444446,0.0,0.0,1.0
0.015166666666666669,0.0,0.0,1.0
0.01588888888888889,0.0,0.0,1.0
0.01661111111111111,0.0,0.0,1.0
0.017333333333333336,0.0,0.0,1.0
0.018055555555555557,0.0,0.0,1.0
0.01877777777777778,0.0,0.0,1.0
0.019500000000000003,0.0,0.0,1.0
0.020222222222222225,0.0,0.0,1.0
0.020944444444444446,0.0,0.0,1.0
0.021666666666666667,0.0,0.0,1.0
0.022388888888888892,0.0,0.0,1.0
0.023111111111111114,0.0,0.0,1.0
0.023833333333333335,0.0,0.0,1.0
0.02455555555555556,0.0,0.0,1.0
0.02527777777777778,0.0,0.0,1.0
0.026000000000000002,0.0,0.0,1.0
0.026722222222222224,0.0,0.0,1.0
0.02744444444444445,0.0,0.0,1.0
0.02816666666666667,0.0,0.0,1.0
0.02888888888888889,0.0,0.0,1.0
0.029611111111111116,0.0,0.0,1.0
0.030333333333333337,0.0,0.0,1.0
0.03105555555555556,0.0,0.0,1.0
0.03177777777777778,0.0,0.0,1.0
0.0325,0.0,0.0,1.0
0.03322222222222222,0.0,0.0,1.0
0.03394444444444445,0.0,0.0,1.0
0.03466666666666667,0.0,0.0,1.0
0.03538888888888889,0.0,0.0,1.0
0.036111111111111115,0.0,0.0,1.0
0.036833333333333336,0.0,0.0,1.0
0.03755555555555556,0.0,0.0,1.0
0.03827777777777778,0.0,0.0,1.0
0.03900000000000001,0.0,0.0,1.0
0.03972222222222223,0.0,0.0,1.0
0.04044444444444445,0.0,0.0,1.0
0.04116666666666667,0.0,0.0,1.0
0.04188888888888889,0.0,0.0,1.0
0.042611111111111113,0.0,0.0,1.0
0.043333333333333335,0.0,0.0,1.0
0.04405555555555556,0.0,0.0,1.0
0.044777777777777784,0.0,0.0,1.0
0.045500000000000006,0.0,0.0,1.0
0.04622222222222223,0.0,0.0,1.0
0.04694444444444445,0.0,0.0,1.0
0.04766666666666667,0.0,0.0,1.0
0.04838888888888889,0.0,0.0,1.0
0.04911111111111112,0.0,0.0,1.0
0.04983333333333334,0.0,0.0,1.0
0.05055555555555556,0.0,0.0,1.0
0.05127777777777778,0.0,0.0,1.0
0.052000000000000005,0.0,0.0,1.0
0.052722222222222226,0.0,0.0,1.0
0.05344444444444445,0.0,0.0,1.0
0.054166666666666675,0.0,0.0,1.0
0.0548888888888889,0.0,0.0,1.0
0.05561111111111112,0.0,0.0,1.0
0.05633333333333334,0.0,0.0,1.0
0.05705555555555556,0.0,0.0,1.0
0.05777777777777778,0.0,0.0,1.0
0.0585,0.0,0.0,1.0
0.05922222222222223,0.0,0.0,1.0
0.05994444444444445,0.0,0.0,1.0
0.060666666666666674,0.0,0.0,1.0
0.061388888888888896,0.0,0.0,1.0
0.06211111111111112,0.0,0.0,1.0
0.06283333333333334,3.593862987817866e-35,-2.395908658545244e-35,1.0
0.06355555555555556,6.421198281590911e-12,-4.280798854393941e-12,1.0
0.06427777777777778,2.5440251679397837e-07,-1.6960167786265224e-07,1.0
0.065,2.7146797955782146e-05,-1.8097865303854763e-05,1.0
0.06572222222222222,0.0003946990620954385,-0.00026313270806362565,1.0
0.06644444444444444,0.002281702732886747,-0.0015211351552578314,1.0
0.06716666666666668,0.007945700086191283,-0.005297133390794189,1.0
0.0678888888888889,0.020278795642381595,-0.013519197094921064,1.0
0.06861111111111112,0.04213329009693259,-0.028088860064621725,1.0
0.06933333333333334,0.07579328529742113,-0.050528856864947416,1.0
0.07005555555555557,0.12269202931441647,-0.08179468620961099,1.0
0.07077777777777779,0.18333032865122895,-0.1222202191008193,1.0
0.07150000000000001,0.25732124138419643,-0.17154749425613097,1.0
0.07222222222222223,0.3435004340580362,-0.22900028937202416,1.0
0.07294444444444445,0.4400633499806611,-0.29337556665377407,1.0
0.07366666666666667,0.5447078335197337,-0.3631385556798225,1.0
0.0743888888888889,0.6547724339612271,-0.43651495597415135,1.0
0.07511111111111111,0.7673675469899485,-0.5115783646599656,1.0
0.07583333333333334,0.8795004141890401,-0.5863336094593601,1.0
0.07655555555555556,0.9881969636917165,-0.6587979757944776,1.0
0.07727777777777779,0.75,-0.7270828268098939,1.0
0.07800000000000001,0.75,-0.7894780264586341,1.0
0.07872222222222224,0.75,-0.8445408528315893,1.0
0.07944444444444446,0.75,-0.8911894544461046,1.0
0.08016666666666668,0.75,-0.9287977954984197,1.0
0.0808888888888889,0.75,-0.9572835785301312,1.0
0.08161111111111112,0.75,-0.9771717526187393,1.0
0.08233333333333334,0.75,-0.9896033778892414,1.0
0.08305555555555556,0.75,-0.9962452897177932,1.0
0.08377777777777778,0.75,-0.999051947883805,1.0
0.0845,0.75,-0.9998687619715579,1.0
0.08522222222222223,0.75,-0.9999942073693133,1.0
0.08594444444444445,0.75,-0.9999999821703067,1.0
0.08666666666666667,0.75,-0.9999999999999949,1.0
0.0873888888888889,0.75,-0.9999999999999997,1.0
0.08811111111111113,0.75,-1.0,1.0
0.08883333333333335,0.75,-1.0,1.0
0.08955555555555557,0.75,-1.0,1.0
0.09027777777777779,0.75,-1.0,1.0
0.09100000000000001,0.75,-1.0,1.0
0.09172222222222223,0.75,-1.0,1.0
0.09244444444444445,0.75,-1.0,1.0
0.09316666666666668,0.75,-1.0,1.0
0.0938888888888889,0.75,-1.0,1.0
0.09461111111111112,0.75,-1.0,1.0
0.09533333333333334,0.75,-1.0,1.0
0.09605555555555556,0.75,-1.0,1.0
0.09677777777777778,0.75,-1.0,1.0
0.0975,0.75,-1.0,1.0
0.09822222222222224,0.75,-1.0,1.0
0.09894444444444446,0.75,-1.0,1.0
0.09966666666666668,0.75,-1.0,1.0
0.1003888888888889,0.75,-1.0,1.0
0.10111111111111112,0.75,-1.0,1.0
0.10183333333333335,0.75,-1.0,1.0
0.10255555555555557,0.75,-1.0,1.0
0.10327777777777779,0.75,-1.0,1.0
0.10400000000000001,0.75,-1.0,1.0
0.10472222222222223,0.75,-1.0,1.0
0.10544444444444445,0.75,-1.0,1.0
0.10616666666666667,0.75,-1.0,1.0
0.1068888888888889,0.75,-1.0,1.0
0.10761111111111112,0.75,-1.0,1.0
0.10833333333333335,0.75,-1.0,1.0
0.10905555555555557,0.75,-1.0,1.0
0.1097777777777778,0.75,-1.0,1.0
0.11050000000000001,0.75,-1.0,1.0
0.11122222222222224,0.75,-1.0,1.0
0.11194444444444446,0.75,-1.0,1.0
0.11266666666666668,0.75,-1.0,1.0
0.1133888888888889,0.75,-1.0,1.0
0.11411111111111112,0.75,-1.0,1.0
0.11483333333333334,0.75,-1.0,1.0
0.11555555555555556,0.75,-1.0,1.0
0.11627777777777779,0.75,-1.0,1.0
0.117,0.75,-1.0,1.0
0.11772222222222223,0.75,-1.0,1.0
0.11844444444444446,0.75,-1.0,1.0
0.11916666666666668,0.75,-1.0,1.0
0.1198888888888889,0.75,-1.0,1.0
0.12061111111111113,0.75,-1.0,1.0
0.12133333333333335,0.75,-1.0,1.0
0.12205555555555557,0.75,-1.0,1.0
0.12277777777777779,0.75,-1.0,1.0
0.12350000000000001,0.75,-1.0,1.0
0.12422222222222223,0.75,-1.0,1.0
0.12494444444444446,0.75,-1.0,1.0
0.12566666666666668,0.75,-1.0,1.0
0.1263888888888889,0.75,-1.0,1.0
0.12711111111111112,0.75,-1.0,1.0
0.12783333333333335,0.75,-1.0,1.0
0.12855555555555556,0.75,-1.0,1.0
0.1292777777777778,0.75,-1.0,1.0
0.13,0.75,-1.0,1.0
0.13072222222222224,0.75,-1.0,1.0
0.13144444444444445,0.75,-1.0,1.0
0.13216666666666668,0.75,-1.0,1.0
0.1328888888888889,0.75,-1.0,1.0
0.13361111111111112,0.75,-1.0,1.0
0.13433333333333336,0.75,-1.0,1.0
0.13505555555555557,0.75,-1.0,1.0
0.1357777777777778,0.75,-1.0,1.0
0.1365,0.75,-1.0,1.0
0.13722222222222225,0.75,-1.0,1.0
0.13794444444444445,0.75,-1.0,1.0
0.1386666666666667,0.75,-1.0,1.0
0.1393888888888889,0.75,-1.0,1.0
0.14011111111111113,0.75,-1.0,1.0
0.14083333333333334,0.75,-1.0,1.0
0.14155555555555557,0.75,-1.0,1.0
0.14227777777777778,0.75,-1.0,1.0
0.14300000000000002,0.75,-1.0,1.0
0.14372222222222222,0.75,-1.0,1.0
0.14444444444444446,0.75,-1.0,1.0
0.1451666666666667,0.75,-1.0,1.0
0.1458888888888889,0.75,-1.0,1.0
0.14661111111111114,0.75,-1.0,1.0
0.14733333333333334,0.75,-1.0,1.0
0.14805555555555558,0.75,-1.0,1.0
0.1487777777777778,0.75,-1.0,1.0
0.14950000000000002,0.75,-1.0,1.0
0.15022222222222223,0.75,-1.0,1.0
0.15094444444444446,0.75,-1.0,1.0
0.15166666666666667,0.75,-1.0,1.0
0.1523888888888889,0.75,-1.0,1.0
0.15311111111111111,0.75,-1.0,1.0
0.15383333333333335,0.75,-1.0,1.0
0.15455555555555558,0.75,-1.0,1.0
0.1552777777777778,0.75,-1.0,1.0
0.15600000000000003,0.75,-1.0,1.0
0.15672222222222223,0.75,-1.0,1.0
0.15744444444444447,0.75,-1.0,1.0
0.15816666666666668,0.75,-1.0,1.0
0.1588888888888889,0.75,-1.0,1.0
0.15961111111111112,0.75,-1.0,1.0
0.16033333333333336,0.75,-1.0,1.0
0.16105555555555556,0.75,-1.0,1.0
0.1617777777777778,0.75,-1.0,1.0
0.1625,0.75,-1.0,1.0
0.16322222222222224,0.75,-0.9999999999999999,1.0
0.16394444444444445,0.75,-0.9999999932221072,1.0
0.16466666666666668,0.75,-0.9999954707606973,1.0
0.16538888888888892,0.75,-0.9998660405693297,1.0
0.16611111111111113,0.75,-0.9988996017926254,1.0
0.16683333333333336,0.75,-0.9953154145628985,1.0
0.16755555555555557,0.75,-0.9864322274778949,1.0
0.1682777777777778,0.75,-0.9692998075143403,1.0
0.169,0.75,-0.9413219464584374,1.0
0.16972222222222225,0.75,-0.9006521316453605,1.0
0.17044444444444445,0.75,-0.8463587703023876,1.0
0.1711666666666667,0.75,-0.7784299574145458,1.0
0.1718888888888889,0.75,-0.6976873195021982,1.0
0.17261111111111113,0.75,-0.60565765163565,1.0
0.17333333333333334,0.75,-0.5044310229180786,1.0
0.17405555555555557,0.75,-0.39651979385680525,1.0
0.1747777777777778,0.75,-0.2847241174209587,1.0
0.17550000000000002,0.75,-0.1720043904442451,1.0
0.17622222222222225,0.75,-0.06135839705333712,1.0
0.17694444444444446,0.75,0.044300372188306625,1.0
0.1776666666666667,0.75,0.14226700900561595,1.0
0.1783888888888889,0.75,0.23017525101718306,1.0
0.17911111111111114,0.75,0.3061347434838211,1.0
0.17983333333333335,0.75,0.3688734164045613,1.0
0.18055555555555558,0.75,0.41787652771761374,1.0
0.1812777777777778,0.75,0.45350316538271795,1.0
0.18200000000000002,0.75,0.4770444328008836,1.0
0.18272222222222223,0.75,0.49066604812596215,1.0
0.18344444444444447,0.75,0.49716119480621246,1.0
0.18416666666666667,0.75,0.4994588961582145,1.0
0.1848888888888889,0.75,0.49995518477809586,1.0
0.18561111111111114,0.75,0.49999935077618063,1.0
0.18633333333333335,0.75,0.4999999999260569,1.0
0.18705555555555559,0.75,0.4999999999999998,1.0
0.1877777777777778,0.75,0.5,1.0
0.18850000000000003,0.75,0.5,1.0
0.18922222222222224,0.75,0.5,1.0
0.18994444444444447,0.75,0.5,1.0
0.19066666666666668,0.75,0.5,1.0
0.19138888888888891,0.75,0.5,1.0
0.19211111111111112,0.75,0.5,1.0
0.19283333333333336,0.75,0.5,1.0
0.19355555555555556,0.75,0.5,1.0
0.1942777777777778,0.75,0.5,1.0
0.195,0.75,0.5,1.0
0.19572222222222224,0.75,0.5,1.0
0.19644444444444448,0.75,0.5,1.0
0.19716666666666668,0.75,0.5,1.0
0.19788888888888892,0.75,0.5,1.0
0.19861111111111113,0.75,0.5,1.0
0.19933333333333336,0.75,0.5,1.0
0.20005555555555557,0.75,0.5,1.0
0.2007777777777778,0.75,0.5,1.0
0.2015,0.75,0.5,1.0
0.20222222222222225,0.75,0.5,1.0
0.20294444444444446,0.75,0.5,1.0
0.2036666666666667,0.75,0.5,1.0
0.2043888888888889,0.75,0.5,1.0
0.20511111111111113,0.75,0.5,1.0
0.20583333333333337,0.75,0.5,1.0
0.20655555555555558,0.75,0.5,1.0
0.2072777777777778,0.75,0.5,1.0
0.20800000000000002,0.75,0.5,1.0
0.20872222222222225,0.75,0.5,1.0
0.20944444444444446,0.75,0.5,1.0
0.2101666666666667,0.75,0.5,1.0
0.2108888888888889,0.75,0.5,1.0
0.21161111111111114,0.75,0.5,1.0
0.21233333333333335,0.75,0.5,1.0
0.21305555555555558,0.75,0.5,1.0
0.2137777777777778,0.75,0.5,1.0
0.21450000000000002,0.75,0.5,1.0
0.21522222222222223,0.75,0.5,1.0
0.21594444444444447,0.75,0.5,1.0
0.2166666666666667,0.75,0.5,1.0
0.2173888888888889,0.75,0.5,1.0
0.21811111111111114,0.75,0.5,1.0
0.21883333333333335,0.75,0.5,1.0
0.2195555555555556,0.75,0.5,1.0
0.2202777777777778,0.75,0.5,1.0
0.22100000000000003,0.75,0.5,1.0
0.22172222222222224,0.75,0.5,1.0
0.22244444444444447,0.75,0.5,1.0
0.22316666666666668,0.75,0.5,1.0
0.22388888888888892,0.75,0.5,1.0
0.22461111111111112,0.75,0.5,1.0
0.22533333333333336,0.75,0.5,1.0
0.2260555555555556,0.75,0.5,1.0
0.2267777777777778,0.75,0.5,1.0
0.22750000000000004,0.75,0.5,1.0
0.22822222222222224,0.75,0.5,1.0
0.22894444444444448,0.75,0.5,1.0
0.22966666666666669,0.75,0.5,1.0
0.23038888888888892,0.75,0.5,1.0
0.23111111111111113,0.75,0.5,1.0
0.23183333333333336,0.75,0.5,1.0
0.23255555555555557,0.75,0.5,1.0
0.2332777777777778,0.75,0.5,1.0
0.234,0.75,0.5,1.0
0.23472222222222225,0.75,0.5,1.0
0.23544444444444446,0.75,0.5,1.0
0.2361666666666667,0.75,0.5,1.0
0.23688888888888893,0.75,0.5,1.0
0.23761111111111113,0.75,0.5,1.0
0.23833333333333337,0.75,0.5,1.0
0.23905555555555558,0.75,0.5,1.0
0.2397777777777778,0.75,0.5,1.0
0.24050000000000002,0.75,0.5,1.0
0.24122222222222225,0.75,0.5,1.0
0.24194444444444446,0.75,0.5,1.0
0.2426666666666667,0.75,0.5,1.0
0.2433888888888889,0.75,0.5,1.0
0.24411111111111114,0.75,0.5,1.0
0.24483333333333335,0.75,0.5,1.0
0.24555555555555558,0.75,0.5,1.0
0.2462777777777778,0.75,0.5,1.0
0.24700000000000003,0.75,0.5,1.0
0.24772222222222226,0.75,0.5,1.0
0.24844444444444447,0.75,0.5,1.0
0.2491666666666667,0.75,0.5,1.0
0.2498888888888889,0.75,0.5,1.0
0.2506111111111111,0.75,0.5,1.0
0.25133333333333335,0.75,0.5,1.0
0.2520555555555556,0.75,0.5,1.0
0.2527777777777778,0.75,0.5,1.0
0.2535,0.75,0.5,1.0
0.25422222222222224,0.75,0.5,1.0
0.2549444444444445,0.75,0.5,1.0
0.2556666666666667,0.75,0.5,1.0
0.2563888888888889,0.75,0.5,1.0
0.2571111111111111,0.75,0.5,1.0
0.25783333333333336,0.75,0.5,1.0
0.2585555555555556,0.75,0.5,1.0
0.25927777777777783,0.75,0.5,1.0
0.26,0.75,0.5,1.0
0.26072222222222224,0.75,0.5,1.0
0.2614444444444445,0.75,0.5,1.0
0.2621666666666667,0.75,0.5,1.0
0.2628888888888889,0.75,0.5,1.0
0.26361111111111113,0.75,0.5,1.0
0.26433333333333336,0.75,0.5,1.0
0.2650555555555556,0.75,0.5,1.0
0.2657777777777778,0.75,0.5,1.0
0.2665,0.75,0.5,1.0
0.26722222222222225,0.75,0.5,1.0
0.2679444444444445,0.75,0.5,1.0
0.2686666666666667,0.75,0.5,1.0
0.2693888888888889,0.75,0.5,1.0
0.27011111111111114,0.75,0.5,1.0
0.27083333333333337,0.75,0.5,1.0
0.2715555555555556,0.75,0.5,1.0
0.2722777777777778,0.75,0.5,1.0
0.273,0.75,0.5,1.0
0.27372222222222226,0.75,0.5,1.0
0.2744444444444445,0.75,0.5,1.0
0.27516666666666667,0.75,0.5,1.0
0.2758888888888889,0.75,0.5,1.0
0.27661111111111114,0.75,0.5,1.0
0.2773333333333334,0.75,0.5,1.0
0.2780555555555556,0.75,0.5,1.0
0.2787777777777778,0.75,0.5,1.0
0.2795,0.75,0.5,1.0
0.28022222222222226,0.75,0.5,1.0
0.2809444444444445,0.75,0.5,1.0
0.2816666666666667,0.75,0.5,1.0
0.2823888888888889,0.75,0.5,1.0
0.28311111111111115,0.75,0.5,1.0
0.2838333333333334,0.75,0.5,1.0
0.28455555555555556,0.75,0.5,1.0
0.2852777777777778,0.75,0.5,1.0
0.28600000000000003,0.75,0.5,1.0
0.28672222222222227,0.75,0.5,1.0
0.28744444444444445,0.75,0.5,1.0
0.2881666666666667,0.75,0.5,1.0
0.2888888888888889,0.75,0.5,1.0
0.28961111111111115,0.75,0.5,1.0
0.2903333333333334,0.75,0.5,1.0
0.29105555555555557,0.75,0.5,1.0
0.2917777777777778,0.75,0.5,1.0
0.29250000000000004,0.75,0.5,1.0
0.2932222222222223,0.75,0.5,1.0
0.29394444444444445,0.75,0.5,1.0
0.2946666666666667,0.75,0.5,1.0
0.2953888888888889,0.75,0.5,1.0
0.29611111111111116,0.75,0.5,1.0
0.29683333333333334,0.75,0.5,1.0
0.2975555555555556,0.75,0.5,1.0
0.2982777777777778,0.75,0.5,1.0
0.29900000000000004,0.75,0.5,1.0
0.2997222222222223,0.75,0.5,1.0
0.30044444444444446,0.75,0.5,1.0
0.3011666666666667,0.75,0.5,1.0
0.30188888888888893,0.75,0.5,1.0
0.30261111111111116,0.75,0.5,1.0
0.30333333333333334,0.75,0.5,1.0
0.3040555555555556,0.75,0.5,1.0
0.3047777777777778,0.75,0.5,1.0
0.30550000000000005,0.75,0.5,1.0
0.30622222222222223,0.75,0.5,1.0
0.30694444444444446,0.75,0.5,1.0
0.3076666666666667,0.75,0.5,1.0
0.30838888888888893,0.75,0.5,1.0
0.30911111111111117,0.75,0.5,1.0
0.30983333333333335,0.75,0.5,1.0
0.3105555555555556,0.75,0.5,1.0
0.3112777777777778,0.75,0.5,1.0
0.31200000000000006,0.75,0.5,1.0
0.31272222222222223,0.75,0.5,1.0
0.31344444444444447,0.75,0.5,1.0
0.3141666666666667,0.75,0.5,1.0
0.31488888888888894,0.75,0.5,1.0
0.3156111111111111,0.75,0.5,1.0
0.31633333333333336,0.75,0.5,1.0
0.3170555555555556,0.75,0.5,1.0
0.3177777777777778,0.75,0.5,1.0
0.31850000000000006,0.75,0.5,1.0
0.31922222222222224,0.75,0.5,1.0
0.3199444444444445,0.75,0.5,1.0
0.3206666666666667,0.75,0.5,1.0
0.32138888888888895,0.75,0.5,1.0
0.3221111111111111,0.75,0.5,1.0
0.32283333333333336,0.75,0.5,1.0
0.3235555555555556,0.75,0.5,1.0
0.32427777777777783,0.75,0.5,1.0
0.325,0.75,0.5,1.0
0.32572222222222225,0.75,0.5,1.0
0.3264444444444445,0.75,0.5,1.0
0.3271666666666667,0.75,0.5,1.0
0.3278888888888889,0.75,0.5,1.0
0.32861111111111113,0.75,0.5,1.0
0.32933333333333337,0.75,0.5,1.0
0.3300555555555556,0.75,0.5,1.0
0.33077777777777784,0.75,0.5,1.0
0.3315,0.75,0.5,1.0
0.33222222222222225,0.75,0.5,1.0
0.3329444444444445,0.75,0.5,1.0
0.3336666666666667,0.75,0.5,1.0
0.3343888888888889,0.75,0.5,1.0
0.33511111111111114,0.75,0.5,1.0
0.3358333333333334,0.75,0.5,1.0
0.3365555555555556,0.75,0.5,1.0
0.3372777777777778,0.75,0.5,1.0
0.338,0.75,0.5,1.0
0.33872222222222226,0.75,0.5,1.0
0.3394444444444445,0.75,0.5,1.0
0.34016666666666673,0.75,0.5,1.0
0.3408888888888889,0.75,0.5,1.0
0.34161111111111114,0.75,0.5,1.0
0.3423333333333334,0.75,0.5,1.0
0.3430555555555556,0.75,0.5,1.0
0.3437777777777778,0.75,0.5,1.0
0.34450000000000003,0.75,0.5,1.0
0.34522222222222226,0.75,0.5,1.0
0.3459444444444445,0.75,0.5,1.0
0.3466666666666667,0.75,0.5,1.0
0.3473888888888889,0.75,0.5,1.0
0.34811111111111115,0.75,0.5,1.0
0.3488333333333334,0.75,0.5,1.0
0.3495555555555556,0.75,0.5,1.0
0.3502777777777778,0.75,0.5,1.0
0.35100000000000003,0.75,0.5,1.0
0.35172222222222227,0.75,0.5,1.0
0.3524444444444445,0.75,0.5,1.0
0.3531666666666667,0.75,0.5,1.0
0.3538888888888889,0.75,0.5,1.0
0.35461111111111115,0.75,0.5,1.0
0.3553333333333334,0.75,0.5,1.0
0.35605555555555557,0.75,0.5,1.0
0.3567777777777778,0.75,0.5,1.0
0.35750000000000004,0.75,0.5,1.0
0.3582222222222223,0.75,0.5,1.0
0.35894444444444445,0.75,0.5,1.0
0.3596666666666667,0.75,0.5,1.0
0.3603888888888889,0.75,0.5,1.0
0.36111111111111116,0.75,0.5,1.0
0.3618333333333334,0.75,0.5,1.0
0.3625555555555556,0.75,0.5,1.0
0.3632777777777778,0.75,0.5,1.0
0.36400000000000005,0.75,0.5,1.0
0.3647222222222223,0.75,0.5,1.0
0.36544444444444446,0.75,0.5,1.0
0.3661666666666667,0.75,0.5,1.0
0.36688888888888893,0.75,0.5,1.0
0.36761111111111117,0.75,0.5,1.0
0.36833333333333335,0.75,0.5,1.0
0.3690555555555556,0.75,0.5,1.0
0.3697777777777778,0.75,0.5,1.0
0.37050000000000005,0.75,0.5,1.0
0.3712222222222223,0.75,0.5,1.0
0.37194444444444447,0.75,0.5,1.0
0.3726666666666667,0.75,0.5,1.0
0.37338888888888894,0.75,0.5,1.0
0.37411111111111117,0.75,0.5,1.0
0.37483333333333335,0.75,0.5,1.0
0.3755555555555556,0.75,0.5,1.0
0.3762777777777778,0.75,0.5,1.0
0.37700000000000006,0.75,0.5,1.0
0.37772222222222224,0.75,0.5,1.0
0.37844444444444447,0.75,0.5,1.0
0.3791666666666667,0.75,0.5,1.0
0.37988888888888894,0.75,0.5,1.0
0.3806111111111112,0.75,0.5,1.0
0.38133333333333336,0.75,0.5,1.0
0.3820555555555556,0.75,0.5,1.0
0.38277777777777783,0.75,0.5,1.0
0.38350000000000006,0.75,0.5,1.0
0.38422222222222224,0.75,0.5,1.0
0.3849444444444445,0.75,0.5,1.0
0.3856666666666667,0.75,0.5,1.0
0.38638888888888895,0.75,0.5,1.0
0.38711111111111113,0.75,0.5,1.0
0.38783333333333336,0.75,0.5,1.0
0.3885555555555556,0.75,0.5,1.0
0.38927777777777783,0.75,0.5,1.0
0.39,0.75,0.5,1.0
0.39072222222222225,0.75,0.5,1.0
0.3914444444444445,0.75,0.5,1.0
0.3921666666666667,0.75,0.5,1.0
0.39288888888888895,0.75,0.5,1.0
0.39361111111111113,0.75,0.5,1.0
0.39433333333333337,0.75,0.5,1.0
0.3950555555555556,0.75,0.5,1.0
0.39577777777777784,0.75,0.5,1.0
0.3965,0.75,0.5,1.0
0.39722222222222225,0.75,0.5,1.0
0.3979444444444445,0.75,0.5,1.0
0.3986666666666667,0.75,0.5,1.0
0.3993888888888889,0.75,0.5,1.0
0.40011111111111114,0.75,0.5,1.0
0.4008333333333334,0.75,0.5,1.0
0.4015555555555556,0.75,0.5,1.0
0.40227777777777785,0.75,0.5,1.0
0.403,0.75,0.5,1.0
0.40372222222222226,0.75,0.5,1.0
0.4044444444444445,0.75,0.5,1.0
0.40516666666666673,0.75,0.5,1.0
0.4058888888888889,0.75,0.5,1.0
0.40661111111111115,0.75,0.5,1.0
0.4073333333333334,0.75,0.5,1.0
0.4080555555555556,0.75,0.5,1.0
0.4087777777777778,0.75,0.5,1.0
0.40950000000000003,0.75,0.5,1.0
0.41022222222222227,0.75,0.5,1.0
0.4109444444444445,0.75,0.5,1.0
0.41166666666666674,0.75,0.5,1.0
0.4123888888888889,0.75,0.5,1.0
0.41311111111111115,0.75,0.5,1.0
0.4138333333333334,0.75,0.5,1.0
0.4145555555555556,0.75,0.5,1.0
0.4152777777777778,0.75,0.5,1.0
0.41600000000000004,0.75,0.5,1.0
0.41672222222222227,0.75,0.5,1.0
0.4174444444444445,0.75,0.5,1.0
0.4181666666666667,0.75,0.5,1.0
0.4188888888888889,0.75,0.5,1.0
0.41961111111111116,0.75,0.5,1.0
0.4203333333333334,0.75,0.5,1.0
0.42105555555555557,0.75,0.5,1.0
0.4217777777777778,0.75,0.5,1.0
0.42250000000000004,0.75,0.5,1.0
0.4232222222222223,0.75,0.5,1.0
0.4239444444444445,0.75,0.5,1.0
0.4246666666666667,0.75,0.5,1.0
0.4253888888888889,0.75,0.5,1.0
0.42611111111111116,0.75,0.5,1.0
0.4268333333333334,0.75,0.5,1.0
0.4275555555555556,0.75,0.5,1.0
0.4282777777777778,0.75,0.5,1.0
0.42900000000000005,0.75,0.5,1.0
0.4297222222222223,0.75,0.5,1.0
0.43044444444444446,0.75,0.5,1.0
0.4311666666666667,0.75,0.5,1.0
0.43188888888888893,0.75,0.5,1.0
0.43261111111111117,0.75,0.5,1.0
0.4333333333333334,0.75,0.5,1.0
0.4340555555555556,0.75,0.5,1.0
0.4347777777777778,0.75,0.5,1.0
0.43550000000000005,0.75,0.5,1.0
0.4362222222222223,0.75,0.5,1.0
0.43694444444444447,0.75,0.5,1.0
0.4376666666666667,0.75,0.5,1.0
0.43838888888888894,0.75,0.5,1.0
0.4391111111111112,0.75,0.5,1.0
0.43983333333333335,0.75,0.5,1.0
0.4405555555555556,0.75,0.5,1.0
0.4412777777777778,0.75,0.5,1.0
0.44200000000000006,0.75,0.5,1.0
0.4427222222222223,0.75,0.5,1.0
0.4434444444444445,0.75,0.5,1.0
0.4441666666666667,0.75,0.5,1.0
0.44488888888888894,0.75,0.5,1.0
0.4456111111111112,0.75,0.5,1.0
0.44633333333333336,0.75,0.5,1.0
0.4470555555555556,0.75,0.5,1.0
0.44777777777777783,0.75,0.5,1.0
0.44850000000000007,0.75,0.5,1.0
0.44922222222222224,0.75,0.5,1.0
0.4499444444444445,0.75,0.5,1.0
0.4506666666666667,0.75,0.5,1.0
0.45138888888888895,0.75,0.5,1.0
0.4521111111111112,0.75,0.5,1.0
0.45283333333333337,0.75,0.5,1.0
0.4535555555555556,0.75,0.5,1.0
0.45427777777777784,0.75,0.5,1.0
0.45500000000000007,0.75,0.5,1.0
0.45572222222222225,0.75,0.5,1.0
0.4564444444444445,0.75,0.5,1.0
0.4571666666666667,0.75,0.5,1.0
0.45788888888888896,0.75,0.5,1.0
0.45861111111111114,0.75,0.5,1.0
0.45933333333333337,0.75,0.5,1.0
0.4600555555555556,0.75,0.5,1.0
0.46077777777777784,0.75,0.5,1.0
0.4615,0.75,0.5,1.0
0.46222222222222226,0.75,0.5,1.0
0.4629444444444445,0.75,0.5,1.0
0.4636666666666667,0.75,0.5,1.0
0.46438888888888896,0.75,0.5,1.0
0.46511111111111114,0.75,0.5,1.0
0.4658333333333334,0.75,0.5,1.0
0.4665555555555556,0.75,0.5,1.0
0.46727777777777785,0.75,0.5,1.0
0.468,0.75,0.5,1.0
0.46872222222222226,0.75,0.5,1.0
0.4694444444444445,0.75,0.5,1.0
0.47016666666666673,0.75,0.5,1.0
0.4708888888888889,0.75,0.5,1.0
0.47161111111111115,0.75,0.5,1.0
0.4723333333333334,0.75,0.5,1.0
0.4730555555555556,0.75,0.5,1.0
0.47377777777777785,0.75,0.5,1.0
0.47450000000000003,0.75,0.5,1.0
0.47522222222222227,0.75,0.5,1.0
0.4759444444444445,0.75,0.5,1.0
0.47666666666666674,0.75,0.5,1.0
0.4773888888888889,0.75,0.5,1.0
0.47811111111111115,0.75,0.5,1.0
0.4788333333333334,0.75,0.5,1.0
0.4795555555555556,0.75,0.5,1.0
0.4802777777777778,0.75,0.5,1.0
0.48100000000000004,0.75,0.5,1.0
0.4817222222222223,0.75,0.5,1.0
0.4824444444444445,0.75,0.5,1.0
0.48316666666666674,0.75,0.5,1.0
0.4838888888888889,0.75,0.5,1.0
0.48461111111111116,0.75,0.5,1.0
0.4853333333333334,0.75,0.5,1.0
0.48605555555555563,0.75,0.5,1.0
0.4867777777777778,0.75,0.5,1.0
0.48750000000000004,0.75,0.5,1.0
0.4882222222222223,0.75,0.5,1.0
0.4889444444444445,0.75,0.5,1.0
0.4896666666666667,0.75,0.5,1.0
0.49038888888888893,0.75,0.5,1.0
0.49111111111111116,0.75,0.5,1.0
0.4918333333333334,0.75,0.5,1.0
0.4925555555555556,0.75,0.5,1.0
0.4932777777777778,0.75,0.5,1.0
0.49400000000000005,0.75,0.5,1.0
0.4947222222222223,0.75,0.5,1.0
0.4954444444444445,0.75,0.5,1.0
0.4961666666666667,0.75,0.5,1.0
0.49688888888888894,0.75,0.5,1.0
0.49761111111111117,0.75,0.5,1.0
0.4983333333333334,0.75,0.5,1.0
0.4990555555555556,0.75,0.5,1.0
0.4997777777777778,0.75,0.5,1.0
0.5005000000000001,0.75,0.5,1.0
0.5012222222222222,0.75,0.5,1.0
0.5019444444444445,0.75,0.5,1.0
0.5026666666666667,0.75,0.5,1.0
0.503388888888889,0.75,0.5,1.0
0.5041111111111112,0.75,0.5,1.0
0.5048333333333334,0.75,0.5,1.0
0.5055555555555556,0.75,0.5,1.0
0.5062777777777778,0.75,0.5,1.0
0.507,0.75,0.5,1.0
0.5077222222222223,0.75,0.5,1.0
0.5084444444444445,0.75,0.5,1.0
0.5091666666666668,0.75,0.5,1.0
0.509888888888889,0.75,0.5,1.0
0.5106111111111111,0.75,0.5,1.0
0.5113333333333334,0.75,0.5,1.0
0.5120555555555556,0.75,0.5,1.0
0.5127777777777778,0.75,0.5,1.0
0.5135000000000001,0.75,0.5,1.0
0.5142222222222222,0.75,0.5,1.0
0.5149444444444445,0.75,0.5,1.0
0.5156666666666667,0.75,0.5,1.0
0.5163888888888889,0.75,0.5,1.0
0.5171111111111112,0.75,0.5,1.0
0.5178333333333334,0.75,0.5,1.0
0.5185555555555557,0.75,0.5,1.0
0.5192777777777778,0.75,0.5,1.0
0.52,0.75,0.5,1.0
0.5207222222222223,0.75,0.5,1.0
0.5214444444444445,0.75,0.5,1.0
0.5221666666666667,0.75,0.5,1.0
0.522888888888889,0.75,0.5,1.0
0.5236111111111111,0.75,0.5,1.0
0.5243333333333334,0.75,0.5,1.0
0.5250555555555556,0.75,0.5,1.0
0.5257777777777778,0.75,0.5,1.0
0.5265000000000001,0.75,0.5,1.0
0.5272222222222223,0.75,0.5,1.0
0.5279444444444445,0.75,0.5,1.0
0.5286666666666667,0.75,0.5,1.0
0.5293888888888889,0.75,0.5,1.0
0.5301111111111112,0.75,0.5,1.0
0.5308333333333334,0.75,0.5,1.0
0.5315555555555556,0.75,0.5,1.0
0.5322777777777778,0.75,0.5,1.0
0.533,0.75,0.5,1.0
0.5337222222222223,0.75,0.5,1.0
0.5344444444444445,0.75,0.5,1.0
0.5351666666666667,0.75,0.5,1.0
0.535888888888889,0.75,0.5,1.0
0.5366111111111111,0.75,0.5,1.0
0.5373333333333334,0.75,0.5,1.0
0.5380555555555556,0.75,0.5,1.0
0.5387777777777778,0.75,0.5,1.0
0.5395000000000001,0.75,0.5,1.0
0.5402222222222223,0.75,0.5,1.0
0.5409444444444444,0.75,0.5,1.0
0.5416666666666667,0.75,0.5,1.0
0.5423888888888889,0.75,0.5,1.0
0.5431111111111112,0.75,0.5,1.0
0.5438333333333334,0.75,0.5,1.0
0.5445555555555556,0.75,0.5,1.0
0.5452777777777779,0.75,0.5,1.0
0.546,0.75,0.5,1.0
0.5467222222222223,0.75,0.5,1.0
0.5474444444444445,0.75,0.5,1.0
0.5481666666666667,0.75,0.5,1.0
0.548888888888889,0.75,0.5,1.0
0.5496111111111112,0.75,0.5,1.0
0.5503333333333333,0.75,0.5,1.0
0.5510555555555556,0.75,0.5,1.0
0.5517777777777778,0.75,0.5,1.0
0.5525000000000001,0.75,0.5,1.0
0.5532222222222223,0.75,0.5,1.0
0.5539444444444445,0.75,0.5,1.0
0.5546666666666668,0.75,0.5,1.0
0.5553888888888889,0.75,0.5,1.0
0.5561111111111112,0.75,0.5,1.0
0.5568333333333334,0.75,0.5,1.0
0.5575555555555556,0.75,0.5,1.0
0.5582777777777779,0.75,0.5,1.0
0.559,0.75,0.5,1.0
0.5597222222222222,0.75,0.5,1.0
0.5604444444444445,0.75,0.5,1.0
0.5611666666666667,0.75,0.5,1.0
0.561888888888889,0.75,0.5,1.0
0.5626111111111112,0.75,0.5,1.0
0.5633333333333334,0.75,0.5,1.0
0.5640555555555556,0.75,0.5,1.0
0.5647777777777778,0.75,0.5,1.0
0.5655000000000001,0.75,0.5,1.0
0.5662222222222223,0.75,0.5,1.0
0.5669444444444445,0.75,0.5,1.0
0.5676666666666668,0.75,0.5,1.0
0.5683888888888889,0.75,0.5,1.0
0.5691111111111111,0.75,0.5,1.0
0.5698333333333334,0.75,0.5,1.0
0.5705555555555556,0.75,0.5,1.0
0.5712777777777779,0.75,0.5,1.0
0.5720000000000001,0.75,0.5,1.0
0.5727222222222222,0.75,0.5,1.0
0.5734444444444445,0.75,0.5,1.0
0.5741666666666667,0.75,0.5,1.0
0.5748888888888889,0.75,0.5,1.0
0.5756111111111112,0.75,0.5,1.0
0.5763333333333334,0.75,0.5,1.0
0.5770555555555557,0.75,0.5,1.0
0.5777777777777778,0.75,0.5,1.0
0.5785,0.75,0.5,1.0
0.5792222222222223,0.75,0.5,1.0
0.5799444444444445,0.75,0.5,1.0
0.5806666666666668,0.75,0.5,1.0
0.581388888888889,0.75,0.5,1.0
0.5821111111111111,0.75,0.5,1.0
0.5828333333333334,0.75,0.5,1.0
0.5835555555555556,0.75,0.5,1.0
0.5842777777777778,0.75,0.5,1.0
0.5850000000000001,0.75,0.5,1.0
0.5857222222222223,0.75,0.5,1.0
0.5864444444444445,0.75,0.5,1.0
0.5871666666666667,0.75,0.5,1.0
0.5878888888888889,0.75,0.5,1.0
0.5886111111111112,0.75,0.5,1.0
0.5893333333333334,0.75,0.5,1.0
0.5900555555555557,0.75,0.5,1.0
0.5907777777777778,0.75,0.5,1.0
0.5915,0.75,0.5,1.0
0.5922222222222223,0.75,0.5,1.0
0.5929444444444445,0.75,0.5,1.0
0.5936666666666667,0.75,0.5,1.0
0.594388888888889,0.75,0.5,1.0
0.5951111111111111,0.75,0.5,1.0
0.5958333333333334,0.75,0.5,1.0
0.5965555555555556,0.75,0.5,1.0
0.5972777777777778,0.75,0.5,1.0
0.5980000000000001,0.75,0.5,1.0
0.5987222222222223,0.75,0.5,1.0
0.5994444444444446,0.75,0.5,1.0
0.6001666666666667,0.75,0.5,1.0
0.6008888888888889,0.75,0.5,1.0
0.6016111111111112,0.75,0.5,1.0
0.6023333333333334,0.75,0.5,1.0
0.6030555555555556,0.75,0.5,1.0
0.6037777777777779,0.75,0.5,1.0
0.6045,0.75,0.5,1.0
0.6052222222222223,0.75,0.5,1.0
0.6059444444444445,0.75,0.5,1.0
0.6066666666666667,0.75,0.5,1.0
0.607388888888889,0.75,0.5,1.0
0.6081111111111112,0.75,0.5,1.0
0.6088333333333334,0.75,0.5,1.0
0.6095555555555556,0.75,0.5,1.0
0.6102777777777778,0.75,0.5,1.0
0.6110000000000001,0.75,0.5,1.0
0.6117222222222223,0.75,0.5,1.0
0.6124444444444445,0.75,0.5,1.0
0.6131666666666667,0.75,0.5,1.0
0.6138888888888889,0.75,0.5,1.0
0.6146111111111112,0.75,0.5,1.0
0.6153333333333334,0.75,0.5,1.0
0.6160555555555556,0.75,0.5,1.0
0.6167777777777779,0.75,0.5,1.0
0.6175,0.75,0.5,1.0
0.6182222222222223,0.75,0.5,1.0
0.6189444444444445,0.75,0.5,1.0
0.6196666666666667,0.75,0.5,1.0
0.620388888888889,0.75,0.5,1.0
0.6211111111111112,0.75,0.5,1.0
0.6218333333333333,0.75,0.5,1.0
0.6225555555555556,0.75,0.5,1.0
0.6232777777777778,0.75,0.5,1.0
0.6240000000000001,0.75,0.5,1.0
0.6247222222222223,0.75,0.5,1.0
0.6254444444444445,0.75,0.5,1.0
0.6261666666666668,0.75,0.5,1.0
0.6268888888888889,0.75,0.5,1.0
0.6276111111111112,0.75,0.5,1.0
0.6283333333333334,0.75,0.5,1.0
0.6290555555555556,0.75,0.5,1.0
0.6297777777777779,0.75,0.5,1.0
0.6305000000000001,0.75,0.5,1.0
0.6312222222222222,0.75,0.5,1.0
0.6319444444444445,0.75,0.5,1.0
0.6326666666666667,0.75,0.5,1.0
0.633388888888889,0.75,0.5,1.0
0.6341111111111112,0.75,0.5,1.0
0.6348333333333334,0.75,0.5,1.0
0.6355555555555557,0.75,0.5,1.0
0.6362777777777778,0.75,0.5,1.0
0.6370000000000001,0.75,0.5,1.0
0.6377222222222223,0.75,0.5,1.0
0.6384444444444445,0.75,0.5,1.0
0.6391666666666668,0.75,0.5,1.0
0.639888888888889,0.75,0.5,1.0
0.6406111111111111,0.75,0.5,1.0
0.6413333333333334,0.75,0.5,1.0
0.6420555555555556,0.75,0.5,1.0
0.6427777777777779,0.75,0.5,1.0
0.6435000000000001,0.75,0.5,1.0
0.6442222222222223,0.75,0.5,1.0
0.6449444444444445,0.75,0.5,1.0
0.6456666666666667,0.75,0.5,1.0
0.6463888888888889,0.75,0.5,1.0
0.6471111111111112,0.75,0.5,1.0
0.6478333333333334,0.75,0.5,1.0
0.6485555555555557,0.75,0.5,1.0
0.6492777777777778,0.75,0.5,1.0
0.65,0.75,0.5,1.0
0.6507222222222223,0.75,0.5,1.0
0.6514444444444445,0.75,0.5,1.0
0.6521666666666668,0.75,0.5,1.0
0.652888888888889,0.75,0.5,1.0
0.6536111111111111,0.75,0.5,1.0
0.6543333333333334,0.75,0.5,1.0
0.6550555555555556,0.75,0.5,1.0
0.6557777777777778,0.75,0.5,1.0
0.6565000000000001,0.75,0.5,1.0
0.6572222222222223,0.75,0.5,1.0
0.6579444444444446,0.75,0.5,1.0
0.6586666666666667,0.75,0.5,1.0
0.6593888888888889,0.75,0.5,1.0
0.6601111111111112,0.75,0.5,1.0
0.6608333333333334,0.75,0.5,1.0
0.6615555555555557,0.75,0.5,1.0
0.6622777777777779,0.75,0.5,1.0
0.663,0.75,0.5,1.0
0.6637222222222223,0.75,0.5,1.0
0.6644444444444445,0.75,0.5,1.0
0.6651666666666667,0.75,0.5,1.0
0.665888888888889,0.75,0.5,1.0
0.6666111111111112,0.75,0.5,1.0
0.6673333333333334,0.75,0.5,1.0
0.6680555555555556,0.75,0.5,1.0
0.6687777777777778,0.75,0.5,1.0
0.6695000000000001,0.75,0.5,1.0
0.6702222222222223,0.75,0.5,1.0
0.6709444444444446,0.75,0.5,1.0
0.6716666666666667,0.75,0.5,1.0
0.6723888888888889,0.75,0.5,1.0
0.6731111111111112,0.75,0.5,1.0
0.6738333333333334,0.75,0.5,1.0
0.6745555555555556,0.75,0.5,1.0
0.6752777777777779,0.75,0.5,1.0
0.676,0.75,0.5,1.0
0.6767222222222223,0.75,0.5,1.0
0.6774444444444445,0.75,0.5,1.0
0.6781666666666667,0.75,0.5,1.0
0.678888888888889,0.75,0.5,1.0
0.6796111111111112,0.75,0.5,1.0
0.6803333333333335,0.75,0.5,1.0
0.6810555555555556,0.75,0.5,1.0
0.6817777777777778,0.75,0.5,1.0
0.6825000000000001,0.75,0.5,1.0
0.6832222222222223,0.75,0.5,1.0
0.6839444444444445,0.75,0.5,1.0
0.6846666666666668,0.75,0.5,1.0
0.6853888888888889,0.75,0.5,1.0
0.6861111111111112,0.75,0.5,1.0
0.6868333333333334,0.75,0.5,1.0
0.6875555555555556,0.75,0.5,1.0
0.6882777777777779,0.75,0.5,1.0
0.6890000000000001,0.75,0.5,1.0
0.6897222222222223,0.75,0.5,1.0
0.6904444444444445,0.75,0.5,1.0
0.6911666666666667,0.75,0.5,1.0
0.691888888888889,0.75,0.5,1.0
0.6926111111111112,0.75,0.5,1.0
0.6933333333333334,0.75,0.5,1.0
0.6940555555555556,0.75,0.5,1.0
0.6947777777777778,0.75,0.5,1.0
0.6955000000000001,0.75,0.5,1.0
0.6962222222222223,0.75,0.5,1.0
0.6969444444444445,0.75,0.5,1.0
0.6976666666666668,0.75,0.5,1.0
0.698388888888889,0.75,0.5,1.0
0.6991111111111112,0.75,0.5,1.0
0.6998333333333334,0.75,0.5,1.0
0.7005555555555556,0.75,0.5,1.0
0.7012777777777779,0.75,0.5,1.0
0.7020000000000001,0.75,0.5,1.0
0.7027222222222222,0.75,0.5,1.0
0.7034444444444445,0.75,0.5,1.0
0.7041666666666667,0.75,0.5,1.0
0.704888888888889,0.75,0.5,1.0
0.7056111111111112,0.75,0.5,1.0
0.7063333333333334,0.75,0.5,1.0
0.7070555555555557,0.75,0.5,1.0
0.7077777777777778,0.75,0.5,1.0
0.7085,0.75,0.5,1.0
0.7092222222222223,0.75,0.5,1.0
0.7099444444444445,0.75,0.5,1.0
0.7106666666666668,0.75,0.5,1.0
0.711388888888889,0.75,0.5,1.0
0.7121111111111111,0.75,0.5,1.0
0.7128333333333334,0.75,0.5,1.0
0.7135555555555556,0.75,0.5,1.0
0.7142777777777779,0.75,0.5,1.0
0.7150000000000001,0.75,0.5,1.0
0.7157222222222223,0.75,0.5,1.0
0.7164444444444446,0.75,0.5,1.0
0.7171666666666667,0.75,0.5,1.0
0.7178888888888889,0.75,0.5,1.0
0.7186111111111112,0.75,0.5,1.0
0.7193333333333334,0.75,0.5,1.0
0.7200555555555557,0.75,0.5,1.0
0.7207777777777779,0.75,0.5,1.0
0.7215,0.75,0.5,1.0
0.7222222222222223,0.75,0.5,1.0
0.7229444444444445,0.75,0.5,1.0
0.7236666666666668,0.75,0.5,1.0
0.724388888888889,0.75,0.5,1.0
0.7251111111111112,0.75,0.5,1.0
0.7258333333333334,0.75,0.5,1.0
0.7265555555555556,0.75,0.5,1.0
0.7272777777777778,0.75,0.5,1.0
0.7280000000000001,0.75,0.5,1.0
0.7287222222222223,0.75,0.5,1.0
0.7294444444444446,0.75,0.5,1.0
0.7301666666666667,0.75,0.5,1.0
0.7308888888888889,0.75,0.5,1.0
0.7316111111111112,0.75,0.5,1.0
0.7323333333333334,0.75,0.5,1.0
0.7330555555555557,0.75,0.5,1.0
0.7337777777777779,0.75,0.5,1.0
0.7345,0.75,0.5,1.0
0.7352222222222223,0.75,0.5,1.0
0.7359444444444445,0.75,0.5,1.0
0.7366666666666667,0.75,0.5,1.0
0.737388888888889,0.75,0.5,1.0
0.7381111111111112,0.75,0.5,1.0
0.7388333333333335,0.75,0.5,1.0
0.7395555555555556,0.75,0.5,1.0
0.7402777777777778,0.75,0.5,1.0
0.7410000000000001,0.75,0.5,1.0
0.7417222222222223,0.75,0.5,1.0
0.7424444444444446,0.75,0.5,1.0
0.7431666666666668,0.75,0.5,1.0
0.7438888888888889,0.75,0.5,1.0
0.7446111111111112,0.75,0.5,1.0
0.7453333333333334,0.75,0.5,1.0
0.7460555555555556,0.75,0.5,1.0
0.7467777777777779,0.75,0.5,1.0
0.7475,0.75,0.5,1.0
0.7482222222222223,0.75,0.5,1.0
0.7489444444444445,0.75,0.5,1.0
0.7496666666666667,0.75,0.5,1.0
0.750388888888889,0.75,0.5,1.0
0.7511111111111112,0.75,0.5,1.0
0.7518333333333335,0.75,0.5,1.0
0.7525555555555556,0.75,0.5,1.0
0.7532777777777778,0.75,0.5,1.0
0.7540000000000001,0.75,0.5,1.0
0.7547222222222223,0.75,0.5,1.0
0.7554444444444445,0.75,0.5,1.0
0.7561666666666668,0.75,0.5,1.0
0.7568888888888889,0.75,0.5,1.0
0.7576111111111112,0.75,0.5,1.0
0.7583333333333334,0.75,0.5,1.0
0.7590555555555556,0.75,0.5,1.0
0.7597777777777779,0.75,0.5,1.0
0.7605000000000001,0.75,0.5,1.0
0.7612222222222224,0.75,0.5,1.0
0.7619444444444445,0.75,0.5,1.0
0.7626666666666667,0.75,0.5,1.0
0.763388888888889,0.75,0.5,1.0
0.7641111111111112,0.75,0.5,1.0
0.7648333333333334,0.75,0.5,1.0
0.7655555555555557,0.75,0.5,1.0
0.7662777777777778,0.75,0.5,1.0
0.7670000000000001,0.75,0.5,1.0
0.7677222222222223,0.75,0.5,1.0
0.7684444444444445,0.75,0.5,1.0
0.7691666666666668,0.75,0.5,1.0
0.769888888888889,0.75,0.5,1.0
0.7706111111111112,0.75,0.5,1.0
0.7713333333333334,0.75,0.5,1.0
0.7720555555555556,0.75,0.5,1.0
0.7727777777777779,0.75,0.5,1.0
0.7735000000000001,0.75,0.5,1.0
0.7742222222222223,0.75,0.5,1.0
0.7749444444444445,0.75,0.5,1.0
0.7756666666666667,0.75,0.5,1.0
0.776388888888889,0.75,0.5,1.0
0.7771111111111112,0.75,0.5,1.0
0.7778333333333334,0.75,0.5,1.0
0.7785555555555557,0.75,0.5,1.0
0.7792777777777778,0.75,0.5,1.0
0.78,0.75,0.5,1.0
0.7807222222222223,0.75,0.5,1.0
0.7814444444444445,0.75,0.5,1.0
0.7821666666666668,0.75,0.5,1.0
0.782888888888889,0.75,0.5,1.0
0.7836111111111111,0.75,0.5,1.0
0.7843333333333334,0.75,0.5,1.0
0.7850555555555556,0.75,0.5,1.0
0.7857777777777779,0.75,0.5,1.0
0.7865000000000001,0.75,0.5,1.0
0.7872222222222223,0.75,0.5,1.0
0.7879444444444446,0.75,0.5,1.0
0.7886666666666667,0.75,0.5,1.0
0.7893888888888889,0.75,0.5,1.0
0.7901111111111112,0.75,0.5,1.0
0.7908333333333334,0.75,0.5,1.0
0.7915555555555557,0.75,0.5,1.0
0.7922777777777779,0.75,0.5,1.0
0.793,0.75,0.5,1.0
0.7937222222222223,0.75,0.5,1.0
0.7944444444444445,0.75,0.5,1.0
0.7951666666666668,0.75,0.5,1.0
0.795888888888889,0.75,0.5,1.0
0.7966111111111112,0.75,0.5,1.0
0.7973333333333334,0.75,0.5,1.0
0.7980555555555556,0.75,0.5,1.0
0.7987777777777778,0.75,0.5,1.0
0.7995000000000001,0.75,0.5,1.0
0.8002222222222223,0.75,0.5,1.0
0.8009444444444446,0.75,0.5,1.0
0.8016666666666667,0.75,0.5,1.0
0.8023888888888889,0.75,0.5,1.0
0.8031111111111112,0.75,0.5,1.0
0.8038333333333334,0.75,0.5,1.0
0.8045555555555557,0.75,0.5,1.0
0.8052777777777779,0.75,0.5,1.0
0.806,0.75,0.5,1.0
0.8067222222222223,0.75,0.5,1.0
0.8074444444444445,0.75,0.5,1.0
0.8081666666666667,0.75,0.5,1.0
0.808888888888889,0.75,0.5,1.0
0.8096111111111112,0.75,0.5,1.0
0.8103333333333335,0.75,0.5,1.0
0.8110555555555556,0.75,0.5,1.0
0.8117777777777778,0.75,0.5,1.0
0.8125000000000001,0.75,0.5,1.0
0.8132222222222223,0.75,0.5,1.0
0.8139444444444446,0.75,0.5,1.0
0.8146666666666668,0.75,0.5,1.0
0.8153888888888889,0.75,0.5,1.0
0.8161111111111112,0.75,0.5,1.0
0.8168333333333334,0.75,0.5,1.0
0.8175555555555556,0.75,0.5,1.0
0.8182777777777779,0.75,0.5,1.0
0.8190000000000001,0.75,0.5,1.0
0.8197222222222224,0.75,0.5,1.0
0.8204444444444445,0.75,0.5,1.0
0.8211666666666667,0.75,0.5,1.0
0.821888888888889,0.75,0.5,1.0
0.8226111111111112,0.75,0.5,1.0
0.8233333333333335,0.75,0.5,1.0
0.8240555555555557,0.75,0.5,1.0
0.8247777777777778,0.75,0.5,1.0
0.8255000000000001,0.75,0.5,1.0
0.8262222222222223,0.75,0.5,1.0
0.8269444444444445,0.75,0.5,1.0
0.8276666666666668,0.75,0.5,1.0
0.828388888888889,0.75,0.5,1.0
0.8291111111111112,0.75,0.5,1.0
0.8298333333333334,0.75,0.5,1.0
0.8305555555555556,0.75,0.5,1.0
0.8312777777777779,0.75,0.5,1.0
0.8320000000000001,0.75,0.5,1.0
0.8327222222222224,0.75,0.5,1.0
0.8334444444444445,0.75,0.5,1.0
0.8341666666666667,0.75,0.5,1.0
0.834888888888889,0.75,0.5,1.0
0.8356111111111112,0.75,0.5,1.0
0.8363333333333334,0.75,0.5,1.0
0.8370555555555557,0.75,0.5,1.0
0.8377777777777778,0.75,0.5,1.0
0.8385000000000001,0.75,0.5,1.0
0.8392222222222223,0.75,0.5,1.0
0.8399444444444445,0.75,0.5,1.0
0.8406666666666668,0.75,0.5,1.0
0.841388888888889,0.75,0.5,1.0
0.8421111111111111,0.75,0.5,1.0
0.8428333333333334,0.75,0.5,1.0
0.8435555555555556,0.75,0.5,1.0
0.8442777777777779,0.75,0.5,1.0
0.8450000000000001,0.75,0.5,1.0
0.8457222222222223,0.75,0.5,1.0
0.8464444444444446,0.75,0.5,1.0
0.8471666666666667,0.75,0.5,1.0
0.847888888888889,0.75,0.5,1.0
0.8486111111111112,0.75,0.5,1.0
0.8493333333333334,0.75,0.5,1.0
0.8500555555555557,0.75,0.5,1.0
0.8507777777777779,0.75,0.5,1.0
0.8515,0.75,0.5,1.0
0.8522222222222223,0.75,0.5,1.0
0.8529444444444445,0.75,0.5,1.0
0.8536666666666668,0.75,0.5,1.0
0.854388888888889,0.75,0.5,1.0
0.8551111111111112,0.75,0.5,1.0
0.8558333333333334,0.75,0.5,1.0
0.8565555555555556,0.75,0.5,1.0
0.8572777777777779,0.75,0.5,1.0
0.8580000000000001,0.75,0.5,1.0
0.8587222222222223,0.75,0.5,1.0
0.8594444444444446,0.75,0.5,1.0
0.8601666666666667,0.75,0.5,1.0
0.8608888888888889,0.75,0.5,1.0
0.8616111111111112,0.75,0.5,1.0
0.8623333333333334,0.75,0.5,1.0
0.8630555555555557,0.75,0.5,1.0
0.8637777777777779,0.75,0.5,1.0
0.8645,0.75,0.5,1.0
0.8652222222222223,0.75,0.5,1.0
0.8659444444444445,0.75,0.5,1.0
0.8666666666666668,0.75,0.5,1.0
0.867388888888889,0.75,0.5,1.0
0.8681111111111112,0.75,0.5,1.0
0.8688333333333335,0.75,0.5,1.0
0.8695555555555556,0.75,0.5,1.0
0.8702777777777778,0.75,0.5,1.0
0.8710000000000001,0.75,0.5,1.0
0.8717222222222223,0.75,0.5,1.0
0.8724444444444446,0.75,0.5,1.0
0.8731666666666668,0.75,0.5,1.0
0.8738888888888889,0.75,0.5,1.0
0.8746111111111112,0.75,0.5,1.0
0.8753333333333334,0.75,0.5,1.0
0.8760555555555557,0.75,0.5,1.0
0.8767777777777779,0.75,0.5,1.0
0.8775000000000001,0.75,0.5,1.0
0.8782222222222223,0.75,0.5,1.0
0.8789444444444445,0.75,0.5,1.0
0.8796666666666667,0.75,0.5,1.0
0.880388888888889,0.75,0.5,1.0
0.8811111111111112,0.75,0.5,1.0
0.8818333333333335,0.75,0.5,1.0
0.8825555555555556,0.75,0.5,1.0
0.8832777777777778,0.75,0.5,1.0
0.8840000000000001,0.75,0.5,1.0
0.8847222222222223,0.75,0.5,1.0
0.8854444444444446,0.75,0.5,1.0
0.8861666666666668,0.75,0.5,1.0
0.886888888888889,0.75,0.5,1.0
0.8876111111111112,0.75,0.5,1.0
0.8883333333333334,0.75,0.5,1.0
0.8890555555555556,0.75,0.5,1.0
0.8897777777777779,0.75,0.5,1.0
0.8905000000000001,0.75,0.5,1.0
0.8912222222222224,0.75,0.5,1.0
0.8919444444444445,0.75,0.5,1.0
0.8926666666666667,0.75,0.5,1.0
0.893388888888889,0.75,0.5,1.0
0.8941111111111112,0.75,0.5,1.0
0.8948333333333335,0.75,0.5,1.0
0.8955555555555557,0.75,0.5,1.0
0.8962777777777778,0.75,0.5,1.0
0.8970000000000001,0.75,0.5,1.0
0.8977222222222223,0.75,0.5,1.0
0.8984444444444445,0.75,0.5,1.0
0.8991666666666668,0.75,0.5,1.0
0.899888888888889,0.75,0.5,1.0
0.9006111111111113,0.75,0.5,1.0
0.9013333333333334,0.75,0.5,1.0
0.9020555555555556,0.75,0.5,1.0
0.9027777777777779,0.75,0.5,1.0
0.9035000000000001,0.75,0.5,1.0
0.9042222222222224,0.75,0.5,1.0
0.9049444444444446,0.75,0.5,1.0
0.9056666666666667,0.75,0.5,1.0
0.906388888888889,0.75,0.5,1.0
0.9071111111111112,0.75,0.5,1.0
0.9078333333333334,0.75,0.5,1.0
0.9085555555555557,0.75,0.5,1.0
0.9092777777777779,0.75,0.5,1.0
0.9100000000000001,0.75,0.5,1.0
0.9107222222222223,0.75,0.5,1.0
0.9114444444444445,0.75,0.5,1.0
0.9121666666666668,0.75,0.5,1.0
0.912888888888889,0.75,0.5,1.0
0.9136111111111112,0.75,0.5,1.0
0.9143333333333334,0.75,0.5,1.0
0.9150555555555556,0.75,0.5,1.0
0.9157777777777779,0.75,0.5,1.0
0.9165000000000001,0.75,0.5,1.0
0.9172222222222223,0.75,0.5,1.0
0.9179444444444446,0.75,0.5,1.0
0.9186666666666667,0.75,0.5,1.0
0.919388888888889,0.75,0.5,1.0
0.9201111111111112,0.75,0.5,1.0
0.9208333333333334,0.75,0.5,1.0
0.9215555555555557,0.75,0.5,1.0
0.9222777777777779,0.75,0.5,1.0
0.923,0.75,0.5,1.0
0.9237222222222223,0.75,0.5,1.0
0.9244444444444445,0.75,0.5,1.0
0.9251666666666668,0.75,0.5,1.0
0.925888888888889,0.75,0.5,1.0
0.9266111111111112,0.75,0.5,1.0
0.9273333333333335,0.75,0.5,1.0
0.9280555555555556,0.75,0.5,1.0
0.9287777777777779,0.75,0.5,1.0
0.9295000000000001,0.75,0.5,1.0
0.9302222222222223,0.75,0.5,1.0
0.9309444444444446,0.75,0.5,1.0
0.9316666666666668,0.75,0.5,1.0
0.9323888888888889,0.75,0.5,1.0
0.9331111111111112,0.75,0.5,1.0
0.9338333333333334,0.75,0.5,1.0
0.9345555555555557,0.75,0.5,1.0
0.9352777777777779,0.75,0.5,1.0
0.936,0.75,0.5,1.0
0.9367222222222223,0.75,0.5,1.0
0.9374444444444445,0.75,0.5,1.0
0.9381666666666668,0.75,0.5,1.0
0.938888888888889,0.75,0.5,1.0
0.9396111111111112,0.75,0.5,1.0
0.9403333333333335,0.75,0.5,1.0
0.9410555555555556,0.75,0.5,1.0
0.9417777777777778,0.75,0.5,1.0
0.9425000000000001,0.75,0.5,1.0
0.9432222222222223,0.75,0.5,1.0
0.9439444444444446,0.75,0.5,1.0
0.9446666666666668,0.75,0.5,1.0
0.945388888888889,0.75,0.5,1.0
0.9461111111111112,0.75,0.5,1.0
0.9468333333333334,0.75,0.5,1.0
0.9475555555555557,0.75,0.5,1.0
0.9482777777777779,0.75,0.5,1.0
0.9490000000000001,0.75,0.5,1.0
0.9497222222222224,0.75,0.5,1.0
0.9504444444444445,0.75,0.5,1.0
0.9511666666666667,0.75,0.5,1.0
0.951888888888889,0.75,0.5,1.0
0.9526111111111112,0.75,0.5,1.0
0.9533333333333335,0.75,0.5,1.0
0.9540555555555557,0.75,0.5,1.0
0.9547777777777778,0.75,0.5,1.0
0.9555000000000001,0.75,0.5,1.0
0.9562222222222223,0.75,0.5,1.0
0.9569444444444446,0.75,0.5,1.0
0.9576666666666668,0.75,0.5,1.0
0.958388888888889,0.75,0.5,1.0
0.9591111111111112,0.75,0.5,1.0
0.9598333333333334,0.75,0.5,1.0
0.9605555555555556,0.75,0.5,1.0
0.9612777777777779,0.75,0.5,1.0
0.9620000000000001,0.75,0.5,1.0
0.9627222222222224,0.75,0.5,1.0
0.9634444444444445,0.75,0.5,1.0
0.9641666666666667,0.75,0.5,1.0
0.964888888888889,0.75,0.5,1.0
0.9656111111111112,0.75,0.5,1.0
0.9663333333333335,0.75,0.5,1.0
0.9670555555555557,0.75,0.5,1.0
0.9677777777777778,0.75,0.5,1.0
0.9685000000000001,0.75,0.5,1.0
0.9692222222222223,0.75,0.5,1.0
0.9699444444444445,0.75,0.5,1.0
0.9706666666666668,0.75,0.5,1.0
0.971388888888889,0.75,0.5,1.0
0.9721111111111113,0.75,0.5,1.0
0.9728333333333334,0.75,0.5,1.0
0.9735555555555556,0.75,0.5,1.0
0.9742777777777779,0.75,0.5,1.0
0.9750000000000001,0.75,0.5,1.0
0.9757222222222223,0.75,0.5,1.0
0.9764444444444446,0.75,0.5,1.0
0.9771666666666667,0.75,0.5,1.0
0.977888888888889,0.75,0.5,1.0
0.9786111111111112,0.75,0.5,1.0
0.9793333333333334,0.75,0.5,1.0
0.9800555555555557,0.75,0.5,1.0
0.9807777777777779,0.75,0.5,1.0
0.9815000000000002,0.75,0.5,1.0
0.9822222222222223,0.75,0.5,1.0
0.9829444444444445,0.75,0.5,1.0
0.9836666666666668,0.75,0.5,1.0
0.984388888888889,0.75,0.5,1.0
0.9851111111111112,0.75,0.5,1.0
0.9858333333333335,0.75,0.5,1.0
0.9865555555555556,0.75,0.5,1.0
0.9872777777777779,0.75,0.5,1.0
0.9880000000000001,0.75,0.5,1.0
0.9887222222222223,0.75,0.5,1.0
0.9894444444444446,0.75,0.5,1.0
0.9901666666666668,0.75,0.5,1.0
0.990888888888889,0.75,0.5,1.0
0.9916111111111112,0.75,0.5,1.0
0.9923333333333334,0.75,0.5,1.0
0.9930555555555557,0.75,0.5,1.0
0.9937777777777779,0.75,0.5,1.0
0.9945,0.75,0.5,1.0
0.9952222222222223,0.75,0.5,1.0
0.9959444444444445,0.75,0.5,1.0
0.9966666666666668,0.75,0.5,1.0
0.997388888888889,0.75,0.5,1.0
0.9981111111111112,0.75,0.5,1.0
0.9988333333333335,0.75,0.5,1.0
0.9995555555555556,0.75,0.5,1.0
1.0002777777777778,0.75,0.5,1.0
1.0010000000000001,0.75,0.5,1.0
1.0017222222222224,0.75,0.5,1.0
1.0024444444444445,0.75,0.5,1.0
1.0031666666666668,0.75,0.5,1.0
1.003888888888889,0.75,0.5,1.0
1.0046111111111111,0.75,0.5,1.0
1.0053333333333334,0.75,0.5,1.0
1.0060555555555557,0.75,0.5,1.0
1.006777777777778,0.75,0.5,1.0
1.0075,0.75,0.5,1.0
1.0082222222222224,0.75,0.5,1.0
1.0089444444444446,0.75,0.5,1.0
1.0096666666666667,0.75,0.5,1.0
1.010388888888889,0.75,0.5,1.0
1.0111111111111113,0.75,0.5,1.0
1.0118333333333334,0.75,0.5,1.0
1.0125555555555557,0.75,0.5,1.0
1.013277777777778,0.75,0.5,1.0
1.014,0.75,0.5,1.0
1.0147222222222223,0.75,0.5,1.0
1.0154444444444446,0.75,0.5,1.0
1.0161666666666667,0.75,0.5,1.0
1.016888888888889,0.75,0.5,1.0
1.0176111111111112,0.75,0.5,1.0
1.0183333333333335,0.75,0.5,1.0
1.0190555555555556,0.75,0.5,1.0
1.019777777777778,0.75,0.5,1.0
1.0205000000000002,0.75,0.5,1.0
1.0212222222222223,0.75,0.5,1.0
1.0219444444444445,0.75,0.5,1.0
1.0226666666666668,0.75,0.5,1.0
1.023388888888889,0.75,0.5,1.0
1.0241111111111112,0.75,0.5,1.0
1.0248333333333335,0.75,0.5,1.0
1.0255555555555556,0.75,0.5,1.0
1.0262777777777778,0.75,0.5,1.0
1.0270000000000001,0.75,0.5,1.0
1.0277222222222224,0.75,0.5,1.0
1.0284444444444445,0.75,0.5,1.0
1.0291666666666668,0.75,0.5,1.0
1.029888888888889,0.75,0.5,1.0
1.0306111111111111,0.75,0.5,1.0
1.0313333333333334,0.75,0.5,1.0
1.0320555555555557,0.75,0.5,1.0
1.0327777777777778,0.75,0.5,1.0
1.0335,0.75,0.5,1.0
1.0342222222222224,0.75,0.5,1.0
1.0349444444444444,0.75,0.5,1.0
1.0356666666666667,0.75,0.5,1.0
1.036388888888889,0.75,0.5,1.0
1.0371111111111113,0.75,0.5,1.0
1.0378333333333334,0.75,0.5,1.0
1.0385555555555557,0.75,0.5,1.0
1.039277777777778,0.75,0.5,1.0
1.04,0.75,0.5,1.0
1.0407222222222223,0.75,0.5,1.0
1.0414444444444446,0.75,0.5,1.0
1.0421666666666667,0.75,0.5,1.0
1.042888888888889,0.75,0.5,1.0
1.0436111111111113,0.75,0.5,1.0
1.0443333333333333,0.75,0.5,1.0
1.0450555555555556,0.75,0.5,1.0
1.045777777777778,0.75,0.5,1.0
1.0465000000000002,0.75,0.5,1.0
1.0472222222222223,0.75,0.5,1.0
1.0479444444444446,0.75,0.5,1.0
1.0486666666666669,0.75,0.5,1.0
1.049388888888889,0.75,0.5,1.0
1.0501111111111112,0.75,0.5,1.0
1.0508333333333335,0.75,0.5,1.0
1.0515555555555556,0.75,0.5,1.0
1.0522777777777779,0.75,0.5,1.0
1.0530000000000002,0.75,0.5,1.0
1.0537222222222222,0.75,0.5,1.0
1.0544444444444445,0.75,0.5,1.0
1.0551666666666668,0.75,0.5,1.0
1.055888888888889,0.75,0.5,1.0
1.0566111111111112,0.75,0.5,1.0
1.0573333333333335,0.75,0.5,1.0
1.0580555555555557,0.75,0.5,1.0
1.0587777777777778,0.75,0.5,1.0
1.0595,0.75,0.5,1.0
1.0602222222222224,0.75,0.5,1.0
1.0609444444444445,0.75,0.5,1.0
1.0616666666666668,0.75,0.5,1.0
1.062388888888889,0.75,0.5,1.0
1.0631111111111111,0.75,0.5,1.0
1.0638333333333334,0.7500000003453748,0.5,1.0
1.0645555555555557,0.750000552504217,0.5,1.0
1.065277777777778,0.7500221479093823,0.5,1.0
1.066,0.7502097047160159,0.5,1.0
1.0667222222222223,0.7509655062056879,0.5,1.0
1.0674444444444446,0.7529341521478389,0.5,1.0
1.0681666666666667,0.7568540538862476,0.5,1.0
1.068888888888889,0.7633959196446439,0.5,1.0
1.0696111111111113,0.7730541685093156,0.5,1.0
1.0703333333333334,0.7860977471773345,0.5,1.0
1.0710555555555556,0.8025640027606454,0.5,1.0
1.071777777777778,0.8222776583593036,0.5,1.0
1.0725,0.8448818569611424,0.5,1.0
1.0732222222222223,0.869873421393029,0.5,1.0
1.0739444444444446,0.8966382683486591,0.5,1.0
1.0746666666666669,0.9244853137133284,0.5,1.0
1.075388888888889,0.9526786022464516,0.5,1.0
1.0761111111111112,0.9804681496195338,0.5,1.0
1.0768333333333335,0.75,0.5,1.0
1.0775555555555556,0.75,0.5,1.0
1.078277777777778,0.75,0.5,1.0
1.0790000000000002,0.75,0.5,1.0
1.0797222222222222,0.75,0.5,1.0
1.0804444444444445,0.75,0.5,1.0
1.0811666666666668,0.75,0.5,1.0
1.081888888888889,0.75,0.5,1.0
1.0826111111111112,0.75,0.5,1.0
1.0833333333333335,0.75,0.5,1.0
1.0840555555555558,0.75,0.5,1.0
1.0847777777777778,0.75,0.5,1.0
1.0855000000000001,0.75,0.5,1.0
1.0862222222222224,0.75,0.5,1.0
1.0869444444444445,0.75,0.5,1.0
1.0876666666666668,0.75,0.5,1.0
1.088388888888889,0.75,0.5,1.0
1.0891111111111111,0.75,0.5,1.0
1.0898333333333334,0.75,0.5,1.0
1.0905555555555557,0.75,0.5,1.0
1.0912777777777778,0.75,0.5,1.0
1.092,0.75,0.5,1.0
1.0927222222222224,0.75,0.5,1.0
1.0934444444444447,0.75,0.5,1.0
1.0941666666666667,0.75,0.5,1.0
1.094888888888889,0.75,0.5,1.0
1.0956111111111113,0.75,0.5,1.0
1.0963333333333334,0.75,0.5,1.0
1.0970555555555557,0.75,0.5,1.0
1.097777777777778,0.75,0.5,1.0
1.0985,0.75,0.5,1.0
1.0992222222222223,0.75,0.5,1.0
1.0999444444444446,0.75,0.5,1.0
1.1006666666666667,0.75,0.5,1.0
1.101388888888889,0.75,0.5,1.0
1.1021111111111113,0.75,0.5,1.0
1.1028333333333336,0.75,0.5,1.0
1.1035555555555556,0.75,0.5,1.0
1.104277777777778,0.75,0.5,1.0
1.1050000000000002,0.75,0.5,1.0
1.1057222222222223,0.75,0.5,1.0
1.1064444444444446,0.75,0.5,1.0
1.1071666666666669,0.75,0.5,1.0
1.107888888888889,0.75,0.5,1.0
1.1086111111111112,0.75,0.5,1.0
1.1093333333333335,0.75,0.5,1.0
1.1100555555555556,0.75,0.5,1.0
1.1107777777777779,0.75,0.5,1.0
1.1115000000000002,0.75,0.5,1.0
1.1122222222222224,0.75,0.5,1.0
1.1129444444444445,0.75,0.5,1.0
1.1136666666666668,0.75,0.5,1.0
1.114388888888889,0.75,0.5,1.0
1.1151111111111112,0.75,0.5,1.0
1.1158333333333335,0.75,0.5,1.0
1.1165555555555557,0.75,0.5,1.0
1.1172777777777778,0.75,0.5,1.0
1.118,0.75,0.5,1.0
1.1187222222222224,0.75,0.5,1.0
1.1194444444444445,0.75,0.5,1.0
1.1201666666666668,0.75,0.5,1.0
1.120888888888889,0.75,0.5,1.0
1.1216111111111113,0.75,0.5,1.0
1.1223333333333334,0.75,0.5,1.0
1.1230555555555557,0.75,0.5,1.0
1.123777777777778,0.75,0.5,1.0
1.1245,0.75,0.5,1.0
1.1252222222222223,0.75,0.5,1.0
1.1259444444444446,0.75,0.5,1.0
1.1266666666666667,0.75,0.5,1.0
1.127388888888889,0.75,0.5,1.0
1.1281111111111113,0.75,0.5,1.0
1.1288333333333334,0.75,0.5,1.0
1.1295555555555556,0.75,0.5,1.0
1.130277777777778,0.75,0.5,1.0
1.1310000000000002,0.75,0.5,1.0
1.1317222222222223,0.75,0.5,1.0
1.1324444444444446,0.75,0.5,1.0
1.1331666666666669,0.75,0.5,1.0
1.133888888888889,0.75,0.5,1.0
1.1346111111111112,0.75,0.5,1.0
1.1353333333333335,0.75,0.5,1.0
1.1360555555555556,0.75,0.5,1.0
1.1367777777777779,0.75,0.5,1.0
1.1375000000000002,0.75,0.5,1.0
1.1382222222222222,0.75,0.5,1.0
1.1389444444444445,0.75,0.5,1.0
1.1396666666666668,0.75,0.5,1.0
1.1403888888888891,0.75,0.5,1.0
1.1411111111111112,0.75,0.5,1.0
1.1418333333333335,0.75,0.5,1.0
1.1425555555555558,0.75,0.5,1.0
1.1432777777777778,0.75,0.5,1.0
1.1440000000000001,0.75,0.5,1.0
1.1447222222222224,0.75,0.5,1.0
1.1454444444444445,0.75,0.5,1.0
1.1461666666666668,0.75,0.5,1.0
1.146888888888889,0.75,0.5,1.0
1.1476111111111111,0.75,0.5,1.0
1.1483333333333334,0.75,0.5,1.0
1.1490555555555557,0.75,0.5,1.0
1.1497777777777778,0.75,0.5,1.0
1.1505,0.75,0.5,1.0
1.1512222222222224,0.75,0.5,1.0
1.1519444444444447,0.75,0.5,1.0
1.1526666666666667,0.75,0.5,1.0
1.153388888888889,0.75,0.5,1.0
1.1541111111111113,0.75,0.5,1.0
1.1548333333333334,0.75,0.5,1.0
1.1555555555555557,0.75,0.5,1.0
1.156277777777778,0.75,0.5,1.0
1.157,0.75,0.5,1.0
1.1577222222222223,0.75,0.5,1.0
1.1584444444444446,0.75,0.5,1.0
1.1591666666666667,0.75,0.5,1.0
1.159888888888889,0.75,0.5,1.0
1.1606111111111113,0.75,0.5,1.0
1.1613333333333336,0.75,0.5,1.0
1.1620555555555556,0.75,0.5,1.0
1.162777777777778,0.75,0.5,1.0
1.1635000000000002,0.75,0.5000000000003889,1.0
1.1642222222222223,0.75,0.5000000381421752,1.0
1.1649444444444446,0.75,0.5000051985100883,1.0
1.1656666666666669,0.75,0.5000836307581485,1.0
1.166388888888889,0.75,0.5005092050905253,1.0
1.1671111111111112,0.75,0.5018278764670531,1.0
1.1678333333333335,0.75,0.5047564912831548,1.0
1.1685555555555556,0.75,0.5100143426220475,1.0
1.1692777777777779,0.75,0.5181866512428664,1.0
1.1700000000000002,0.75,0.529649339936799,1.0
1.1707222222222224,0.75,0.544545440560106,1.0
1.1714444444444445,0.75,0.5627944467832102,1.0
1.1721666666666668,0.75,0.5841190511206771,1.0
1.172888888888889,0.75,0.6080791572000985,1.0
1.1736111111111112,0.75,0.6341075463899488,1.0
1.1743333333333335,0.75,0.6615445785554009,1.0
1.1750555555555557,0.75,0.689671114912985,1.0
1.1757777777777778,0.75,0.7177398636503829,1.0
1.1765,0.75,0.7450058685520953,1.0
1.1772222222222224,0.75,0.7707570713453011,1.0
1.1779444444444445,0.75,0.7943458618728759,1.0
1.1786666666666668,0.75,0.8152222798507235,1.0
1.179388888888889,0.75,0.8329689513237433,1.0
1.1801111111111113,0.75,0.8473367305802895,1.0
1.1808333333333334,0.75,0.8582780536279307,1.0
1.1815555555555557,0.75,0.8659717908470961,1.0
1.182277777777778,0.75,0.870828677712969,1.0
1.183,0.75,0.8734609822435423,1.0
1.1837222222222223,0.75,0.8745979482789445,1.0
1.1844444444444446,0.75,0.8749409203821009,1.0
1.1851666666666667,0.75,0.8749970564677867,1.0
1.185888888888889,0.75,0.8749999875896961,1.0
1.1866111111111113,0.75,0.8749999999999863,1.0
1.1873333333333334,0.75,0.8749999999999999,1.0
1.1880555555555556,0.75,0.875,1.0
1.188777777777778,0.75,0.875,1.0
1.1895000000000002,0.75,0.875,1.0
1.1902222222222223,0.75,0.875,1.0
1.1909444444444446,0.75,0.875,1.0
1.1916666666666669,0.75,0.875,1.0
1.192388888888889,0.75,0.875,1.0
1.1931111111111112,0.75,0.875,1.0
1.1938333333333335,0.75,0.875,1.0
1.1945555555555556,0.75,0.875,1.0
1.1952777777777779,0.75,0.875,1.0
1.1960000000000002,0.75,0.875,1.0
1.1967222222222222,0.75,0.875,1.0
1.1974444444444445,0.75,0.875,1.0
1.1981666666666668,0.75,0.875,1.0
1.1988888888888891,0.75,0.875,1.0
1.1996111111111112,0.75,0.875,1.0
1.2003333333333335,0.75,0.875,1.0
1.2010555555555558,0.75,0.875,1.0
1.2017777777777778,0.75,0.875,1.0
1.2025000000000001,0.75,0.875,1.0
1.2032222222222224,0.75,0.875,1.0
1.2039444444444445,0.75,0.875,1.0
1.2046666666666668,0.75,0.875,1.0
1.205388888888889,0.75,0.875,1.0
1.2061111111111111,0.75,0.875,1.0
1.2068333333333334,0.75,0.875,1.0
1.2075555555555557,0.75,0.875,1.0
1.208277777777778,0.75,0.875,1.0
1.209,0.75,0.875,1.0
1.2097222222222224,0.75,0.875,1.0
1.2104444444444447,0.75,0.875,1.0
1.2111666666666667,0.75,0.875,1.0
1.211888888888889,0.75,0.875,1.0
1.2126111111111113,0.75,0.875,1.0
1.2133333333333334,0.75,0.875,1.0
1.2140555555555557,0.75,0.875,1.0
1.214777777777778,0.75,0.875,1.0
1.2155,0.75,0.875,1.0
1.2162222222222223,0.75,0.875,1.0
1.2169444444444446,0.75,0.875,1.0
1.217666666666667,0.75,0.875,1.0
1.218388888888889,0.75,0.875,1.0
1.2191111111111113,0.75,0.875,1.0
1.2198333333333335,0.75,0.875,1.0
1.2205555555555556,0.75,0.875,1.0
1.221277777777778,0.75,0.875,1.0
1.2220000000000002,0.75,0.875,1.0
1.2227222222222223,0.75,0.875,1.0
1.2234444444444446,0.75,0.875,1.0
1.2241666666666668,0.75,0.875,1.0
1.224888888888889,0.75,0.875,1.0
1.2256111111111112,0.75,0.875,1.0
1.2263333333333335,0.75,0.875,1.0
1.2270555555555558,0.75,0.875,1.0
1.2277777777777779,0.75,0.875,1.0
1.2285000000000001,0.75,0.875,1.0
1.2292222222222224,0.75,0.875,1.0
1.2299444444444445,0.75,0.875,1.0
1.2306666666666668,0.75,0.875,1.0
1.231388888888889,0.75,0.875,1.0
1.2321111111111112,0.75,0.875,1.0
1.2328333333333334,0.75,0.875,1.0
1.2335555555555557,0.75,0.875,1.0
1.2342777777777778,0.75,0.875,1.0
1.235,0.75,0.875,1.0
1.2357222222222224,0.75,0.875,1.0
1.2364444444444447,0.75,0.875,1.0
1.2371666666666667,0.75,0.875,1.0
1.237888888888889,0.75,0.875,1.0
1.2386111111111113,0.75,0.875,1.0
1.2393333333333334,0.75,0.875,1.0
1.2400555555555557,0.75,0.875,1.0
1.240777777777778,0.75,0.875,1.0
1.2415,0.75,0.875,1.0
1.2422222222222223,0.75,0.875,1.0
1.2429444444444446,0.75,0.875,1.0
1.2436666666666667,0.75,0.875,1.0
1.244388888888889,0.75,0.875,1.0
1.2451111111111113,0.75,0.875,1.0
1.2458333333333336,0.75,0.875,1.0
1.2465555555555556,0.75,0.875,1.0
1.247277777777778,0.75,0.875,1.0
1.2480000000000002,0.75,0.875,1.0
1.2487222222222223,0.75,0.875,1.0
1.2494444444444446,0.75,0.875,1.0
1.2501666666666669,0.75,0.875,1.0
1.250888888888889,0.75,0.875,1.0
1.2516111111111112,0.75,0.875,1.0
1.2523333333333335,0.75,0.875,1.0
1.2530555555555556,0.75,0.875,1.0
1.2537777777777779,0.75,0.875,1.0
1.2545000000000002,0.75,0.875,1.0
1.2552222222222225,0.75,0.875,1.0
1.2559444444444445,0.75,0.875,1.0
1.2566666666666668,0.75,0.875,1.0
1.2573888888888891,0.75,0.875,1.0
1.2581111111111112,0.75,0.875,1.0
1.2588333333333335,0.75,0.875,1.0
1.2595555555555558,0.75,0.875,1.0
1.2602777777777778,0.75,0.875,1.0
1.2610000000000001,0.75,0.875,1.0
1.2617222222222224,0.75,0.875,1.0
1.2624444444444445,0.75,0.875,1.0
1.2631666666666668,0.75,0.875,1.0
1.263888888888889,0.75,0.875,1.0
1.2646111111111114,0.75,0.875,1.0
1.2653333333333334,0.75,0.875,1.0
1.2660555555555557,0.75,0.875,1.0
1.266777777777778,0.75,0.875,1.0
1.2675,0.75,0.875,1.0
1.2682222222222224,0.75,0.875,1.0
1.2689444444444447,0.75,0.875,1.0
1.2696666666666667,0.75,0.875,1.0
1.270388888888889,0.75,0.875,1.0
1.2711111111111113,0.75,0.875,1.0
1.2718333333333334,0.75,0.875,1.0
1.2725555555555557,0.75,0.875,1.0
1.273277777777778,0.75,0.875,1.0
1.2740000000000002,0.75,0.875,1.0
1.2747222222222223,0.75,0.875,1.0
1.2754444444444446,0.75,0.875,1.0
1.276166666666667,0.75,0.875,1.0
1.276888888888889,0.75,0.875,1.0
1.2776111111111113,0.75,0.875,1.0
1.2783333333333335,0.75,0.875,1.0
1.2790555555555556,0.75,0.875,1.0
1.279777777777778,0.75,0.875,1.0
1.2805000000000002,0.75,0.875,1.0
1.2812222222222223,0.75,0.875,1.0
1.2819444444444446,0.75,0.875,1.0
1.2826666666666668,0.75,0.875,1.0
1.283388888888889,0.75,0.875,1.0
1.2841111111111112,0.75,0.875,1.0
1.2848333333333335,0.75,0.875,1.0
1.2855555555555558,0.75,0.875,1.0
1.2862777777777779,0.75,0.875,1.0
1.2870000000000001,0.75,0.875,1.0
1.2877222222222224,0.75,0.875,1.0
1.2884444444444445,0.75,0.875,1.0
1.2891666666666668,0.75,0.875,1.0
1.289888888888889,0.75,0.875,1.0
1.2906111111111112,0.75,0.875,1.0
1.2913333333333334,0.75,0.875,1.0
1.2920555555555557,0.75,0.875,1.0
1.2927777777777778,0.75,0.875,1.0
1.2935,0.75,0.875,1.0
1.2942222222222224,0.75,0.875,1.0
1.2949444444444447,0.75,0.875,1.0
1.2956666666666667,0.75,0.875,1.0
1.296388888888889,0.75,0.875,1.0
1.2971111111111113,0.75,0.875,1.0
1.2978333333333334,0.75,0.875,1.0
1.2985555555555557,0.75,0.875,1.0
1.299277777777778,0.75,0.875,1.0
1.3,0.75,0.875,1.0


==> anc/numerics/manifest.json <==
{
  "deterministic": true,
  "entries": [
    {
      "bytes": 1928,
      "path": "README.md",
      "role": "source",
      "sha256": "446fce187fae060fababea60db7a389e354ae37e665843c0b8e94fda1d4af883"
    },
    {
      "bytes": 794,
      "path": "config.json",
      "role": "source",
      "sha256": "2031b4e4e2b1a082d54182f18fd95ee262991a88b40d926a12526d94bb5ed076"
    },
    {
      "bytes": 50500,
      "path": "data/random_block_boundary_sharpening.csv",
      "role": "generated",
      "sha256": "85d3ac15e1b6c9e3973c72e5651c513f010ab16eb46125c6e1bb39d44c9997ee"
    },
    {
      "bytes": 246921,
      "path": "data/random_block_heatmap.csv",
      "role": "generated",
      "sha256": "60bd1fab692c75d4c64d7a12b243806b0a7da88752cffa6c1687da521cdb64a4"
    },
    {
      "bytes": 478,
      "path": "data/random_block_size_convergence.csv",
      "role": "generated",
      "sha256": "5e4fd3504508008e279e65c0876c4847bbba98e14f51fc95dd828f3e457a3dbf"
    },
    {
      "bytes": 531523,
      "path": "data/reset_probe_phase_map.csv",
      "role": "generated",
      "sha256": "297cc479f331400b1f9e1ce4d26f520503f2a7dca2492151ffa4d9a911cadf9b"
    },
    {
      "bytes": 3973,
      "path": "data/reset_probe_population_staircase.csv",
      "role": "generated",
      "sha256": "9cd9e11b45566cd93fdcc19b77dbe7f90cd82f6ec1e1115342d706ec8679adcc"
    },
    {
      "bytes": 59634,
      "path": "data/reset_probe_trajectories.csv",
      "role": "generated",
      "sha256": "e0578ae603e1c00b00ba605bfb6fc1825824125c2b9a0d29890537c1a2455f2e"
    },
    {
      "bytes": 82814,
      "path": "figures/figure_random_block_selection.pdf",
      "role": "generated",
      "sha256": "1efcbab740f3cf7863f7665fb28183ec220403f2033af448d606ab3b422a0eec"
    },
    {
      "bytes": 302144,
      "path": "figures/figure_random_block_selection.png",
      "role": "generated",
      "sha256": "783b52ab238dd2a6dc06e1389790f884690ba11f2ee82dcbedfed76aaaa733b2"
    },
    {
      "bytes": 60985,
      "path": "figures/figure_reset_probe_persistence.pdf",
      "role": "generated",
      "sha256": "3c9fd4752d73f99f4e1104d7738d6750a3c49b7967c57980bb1abc8886a042e2"
    },
    {
      "bytes": 248347,
      "path": "figures/figure_reset_probe_persistence.png",
      "role": "generated",
      "sha256": "38a525f9e037bd53edc2125459340a17f580a1f8db12d4da668be514d206fbab"
    },
    {
      "bytes": 86,
      "path": "requirements.txt",
      "role": "source",
      "sha256": "9e78ee020e2d9bf3283e7b1a30b2bbae48be9ab0173fe61faeeaeb0463829e0f"
    },
    {
      "bytes": 3502,
      "path": "results/summary.json",
      "role": "generated",
      "sha256": "02ecffc9200a7e067b403bc46ea7adc89f8d964e23250b30d0af4a71547e8205"
    },
    {
      "bytes": 34057,
      "path": "run_numerics.py",
      "role": "source",
      "sha256": "7a3cc8dec058dc93406df2e2e8c3d0f42349d319a3701c71fcf67c69bda58d2b"
    }
  ],
  "hash_algorithm": "SHA-256",
  "schema_version": 2
}


==> anc/numerics/manifest.sha256 <==
446fce187fae060fababea60db7a389e354ae37e665843c0b8e94fda1d4af883  README.md
2031b4e4e2b1a082d54182f18fd95ee262991a88b40d926a12526d94bb5ed076  config.json
85d3ac15e1b6c9e3973c72e5651c513f010ab16eb46125c6e1bb39d44c9997ee  data/random_block_boundary_sharpening.csv
60bd1fab692c75d4c64d7a12b243806b0a7da88752cffa6c1687da521cdb64a4  data/random_block_heatmap.csv
5e4fd3504508008e279e65c0876c4847bbba98e14f51fc95dd828f3e457a3dbf  data/random_block_size_convergence.csv
297cc479f331400b1f9e1ce4d26f520503f2a7dca2492151ffa4d9a911cadf9b  data/reset_probe_phase_map.csv
9cd9e11b45566cd93fdcc19b77dbe7f90cd82f6ec1e1115342d706ec8679adcc  data/reset_probe_population_staircase.csv
e0578ae603e1c00b00ba605bfb6fc1825824125c2b9a0d29890537c1a2455f2e  data/reset_probe_trajectories.csv
1efcbab740f3cf7863f7665fb28183ec220403f2033af448d606ab3b422a0eec  figures/figure_random_block_selection.pdf
783b52ab238dd2a6dc06e1389790f884690ba11f2ee82dcbedfed76aaaa733b2  figures/figure_random_block_selection.png
3c9fd4752d73f99f4e1104d7738d6750a3c49b7967c57980bb1abc8886a042e2  figures/figure_reset_probe_persistence.pdf
38a525f9e037bd53edc2125459340a17f580a1f8db12d4da668be514d206fbab  figures/figure_reset_probe_persistence.png
9e78ee020e2d9bf3283e7b1a30b2bbae48be9ab0173fe61faeeaeb0463829e0f  requirements.txt
02ecffc9200a7e067b403bc46ea7adc89f8d964e23250b30d0af4a71547e8205  results/summary.json
7a3cc8dec058dc93406df2e2e8c3d0f42349d319a3701c71fcf67c69bda58d2b  run_numerics.py


==> anc/numerics/requirements.txt <==
# Recorded interpreter: CPython 3.12.4
numpy==1.26.4
scipy==1.16.2
matplotlib==3.10.6


==> anc/numerics/results/summary.json <==
{
  "claim_boundary": "Exact finite-size numerical illustration only; not a proof, biological validation, or definition of an atomic collision resolver.",
  "deterministic_seed": 20260813,
  "environment": {
    "matplotlib": "3.10.6",
    "numpy": "1.26.4",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.12.4",
    "python_implementation": "CPython",
    "resolved_sans_serif_font_family": "Arial",
    "scipy": "1.16.2"
  },
  "event_consistency": "Events use smooth-kernel root finding and exact finite-binomial laws; plotting grids never resolve E/I collisions or determine a threshold event.",
  "random_block_selection": {
    "boundary_N": 65536,
    "boundary_q": [
      16,
      64,
      256,
      1024
    ],
    "heatmap": {
      "N": 4096,
      "a_range": [
        0.65,
        1.45
      ],
      "b_range": [
        0.2,
        1.0
      ],
      "q_N": 256
    },
    "parameters": {
      "a": 1.1,
      "b": 0.6,
      "theta": 1.0,
      "x": 0.2
    },
    "robust_box": {
      "A": [
        1.0,
        1.2000000000000002
      ],
      "B": [
        0.5,
        0.7
      ]
    },
    "selection_condition": "x+A>=theta and x+A-B<theta",
    "size_convergence": [
      {
        "N": 256,
        "population_gap_exact_interval_lower": 0.3828125,
        "population_gap_exact_interval_upper": 0.4453125,
        "population_gap_exact_mean": 0.4160367320847223,
        "q_N": 40,
        "target_success_probability_exact": 0.8320734641694446
      },
      {
        "N": 1024,
        "population_gap_exact_interval_lower": 0.4697265625,
        "population_gap_exact_interval_upper": 0.4873046875,
        "population_gap_exact_mean": 0.4788519449674845,
        "q_N": 101,
        "target_success_probability_exact": 0.957703889934969
      },
      {
        "N": 4096,
        "population_gap_exact_interval_lower": 0.49755859375,
        "population_gap_exact_interval_upper": 0.499755859375,
        "population_gap_exact_mean": 0.49871466664483266,
        "q_N": 256,
        "target_success_probability_exact": 0.9974293332896653
      },
      {
        "N": 16384,
        "population_gap_exact_interval_lower": 0.49993896484375,
        "population_gap_exact_interval_upper": 0.5,
        "population_gap_exact_mean": 0.49999717497531493,
        "q_N": 645,
        "target_success_probability_exact": 0.9999943499506299
      },
      {
        "N": 65536,
        "population_gap_exact_interval_lower": 0.5,
        "population_gap_exact_interval_upper": 0.5,
        "population_gap_exact_mean": 0.4999999999982368,
        "q_N": 1625,
        "target_success_probability_exact": 0.9999999999964736
      }
    ]
  },
  "reset_probe_persistence": {
    "counts_at_t_star": {
      "E_first": 2,
      "I_first": 0
    },
    "displayed_population_N": 64,
    "event_times": {
      "first_E_first": 0.07663623410165527,
      "second_E_first": 1.0766362341016553
    },
    "parameters": {
      "a": 1.5,
      "b": 1.0,
      "epsilon": 0.05,
      "probe_mass": 0.375,
      "probe_time": 1.0,
      "reset": 0.75,
      "rho": 0.5,
      "t_star": 1.3,
      "theta": 1.0,
      "x": 0.0
    },
    "phase_formula": "Delta_M=1+1{v_R+c>theta}-1{x+a-b+c>theta}, away from grazing equalities",
    "population_limits": {
      "after_first_batch": 0.25,
      "after_probe": 0.5
    },
    "root_residuals": [
      2.220446049250313e-16,
      0.0
    ],
    "terminal_I_first_before_probe": 0.5
  },
  "schema_version": 2
}


==> anc/numerics/run_numerics.py <==
#!/usr/bin/env python3
"""Theorem-aligned numerical figures for the fast-synapse paper.

The plotting mesh never determines a firing event. Smooth-kernel threshold
times are located with Brent's method; random-block panels use exact binomial
laws; and the reset-probe panels instantiate the paper's explicit appendix
construction without a time-stepping collision rule.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import platform
import shutil
import tempfile
import time
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Iterable

import matplotlib as mpl

mpl.use("Agg")
mpl.rcParams.update(
    {
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans", "sans-serif"],
        "mathtext.fontset": "dejavusans",
        "font.size": 9.0,
        "axes.labelsize": 9.0,
        "axes.titlesize": 9.5,
        "legend.fontsize": 7.4,
        "xtick.labelsize": 8.0,
        "ytick.labelsize": 8.0,
        "axes.linewidth": 1.1,
        "lines.linewidth": 1.8,
        "axes.spines.right": False,
        "axes.spines.top": False,
        "legend.frameon": False,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
        "savefig.dpi": 300,
    }
)
import matplotlib.pyplot as plt
import numpy as np
import scipy
from matplotlib import font_manager
from scipy.integrate import quad
from scipy.optimize import brentq
from matplotlib.colors import BoundaryNorm, ListedColormap
from matplotlib.patches import FancyArrowPatch, Rectangle
from scipy.stats import binom


SOURCE_FILES = ["run_numerics.py", "config.json", "requirements.txt", "README.md"]
GENERATED_FILES = [
    "data/random_block_heatmap.csv",
    "data/random_block_boundary_sharpening.csv",
    "data/random_block_size_convergence.csv",
    "data/reset_probe_trajectories.csv",
    "data/reset_probe_population_staircase.csv",
    "data/reset_probe_phase_map.csv",
    "results/summary.json",
    "figures/figure_random_block_selection.pdf",
    "figures/figure_random_block_selection.png",
    "figures/figure_reset_probe_persistence.pdf",
    "figures/figure_reset_probe_persistence.png",
]
OBSOLETE_FILES = [
    "data/experiment_a_local_trajectory.csv",
    "data/experiment_a_random_block_summary.csv",
    "data/experiment_a_random_block_replicates.csv",
    "data/experiment_b_scaling_summary.csv",
    "data/experiment_b_scaling_replicates.csv",
    "data/experiment_b_representative_trace.csv",
    "figures/figure_order_and_random_block.pdf",
    "figures/figure_fixed_kernel_scaling.pdf",
]
FIXED_PDF_TIME = datetime(2026, 8, 13, 0, 0, 0, tzinfo=timezone.utc)
# Okabe-Ito-derived, colour-vision-safe palette.  Line style remains a
# redundant channel wherever several curves share one panel.
BLUE = "#0072B2"
BLUE_2 = "#56B4E9"
BLUE_LIGHT = "#DCEAF7"
RED = "#D55E00"
TEAL = "#009E73"
PURPLE = "#CC79A7"
GRAY = "#666666"
GOLD = "#E69F00"
PHASE_ZERO = "#EEEEEE"
PHASE_ONE = "#9AD5E9"
PHASE_TWO = BLUE


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, ensure_ascii=True) + "\n",
        encoding="utf-8",
        newline="\n",
    )


def write_csv(path: Path, fieldnames: list[str], rows: Iterable[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=fieldnames, lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def _bump_raw_scalar(u: float) -> float:
    if not 0.0 < u < 1.0:
        return 0.0
    return math.exp(-1.0 / (u * (1.0 - u)))


BUMP_NORMALIZER = quad(
    _bump_raw_scalar, 0.0, 1.0, epsabs=2.0e-14, epsrel=2.0e-14, limit=300
)[0]
BUMP_MASS_CHECK = quad(
    lambda value: 2.0 * _bump_raw_scalar(2.0 * value - 0.5) / BUMP_NORMALIZER,
    0.0,
    1.0,
    epsabs=2.0e-14,
    epsrel=2.0e-14,
    limit=300,
)[0]


def bump(u: np.ndarray | float) -> np.ndarray | float:
    values = np.asarray(u, dtype=float)
    out = np.zeros_like(values)
    internal = 2.0 * values - 0.5
    inside = (internal > 0.0) & (internal < 1.0)
    z = internal[inside]
    out[inside] = 2.0 * np.exp(-1.0 / (z * (1.0 - z))) / BUMP_NORMALIZER
    if np.ndim(u) == 0:
        return float(out)
    return out


def bump_cdf_scalar(u: float) -> float:
    if u <= 0.25:
        return 0.0
    if u >= 0.75:
        return 1.0
    internal = 2.0 * u - 0.5
    return quad(
        _bump_raw_scalar, 0.0, internal, epsabs=2.0e-14, epsrel=2.0e-14, limit=300
    )[0] / BUMP_NORMALIZER


def bump_cdf(u: np.ndarray | float) -> np.ndarray | float:
    values = np.asarray(u, dtype=float)
    flat = np.fromiter(
        (bump_cdf_scalar(float(value)) for value in values.ravel()),
        dtype=float,
        count=values.size,
    ).reshape(values.shape)
    if np.ndim(u) == 0:
        return float(flat)
    return flat


def pdf_metadata(title: str, subject: str) -> dict[str, Any]:
    return {
        "Title": title,
        "Author": "Tonic Song",
        "Subject": subject,
        "Creator": "run_numerics.py",
        "CreationDate": FIXED_PDF_TIME,
        "ModDate": FIXED_PDF_TIME,
    }


def environment_record() -> dict[str, str]:
    resolved_path = font_manager.findfont(
        font_manager.FontProperties(family=["Arial", "Helvetica", "DejaVu Sans"]), fallback_to_default=True
    )
    resolved_name = font_manager.FontProperties(fname=resolved_path).get_name()
    return {
        "platform": platform.platform(),
        "python": platform.python_version(),
        "python_implementation": platform.python_implementation(),
        "numpy": np.__version__,
        "scipy": scipy.__version__,
        "matplotlib": mpl.__version__,
        "resolved_sans_serif_font_family": resolved_name,
    }


def panel_label(ax: Any, label: str) -> None:
    ax.text(
        -0.13,
        1.04,
        label,
        transform=ax.transAxes,
        fontsize=9.5,
        fontweight="bold",
        va="bottom",
    )


def integer_floor_two_thirds(N: int) -> int:
    """Return floor(N^(2/3)) using integer comparisons only."""
    if N <= 0:
        raise ValueError("N must be positive.")
    target = N * N
    low, high = 0, N + 1
    while low + 1 < high:
        middle = (low + high) // 2
        if middle * middle * middle <= target:
            low = middle
        else:
            high = middle
    return low


def exact_random_block_success(
    N: int, q: int, x: float, theta: float, a: float, b: float
) -> float:
    if not (
        math.isclose(x, 0.2)
        and math.isclose(theta, 1.0)
        and math.isclose(a, 1.1)
        and math.isclose(b, 0.6)
    ):
        raise RuntimeError("The integer oracle requires x=1/5, theta=1, a=11/10, b=3/5.")
    n_source = N // 4
    p = 2.0 * q / N
    de = np.arange(n_source + 1)
    pmf_e = binom.pmf(de, n_source, p)
    # The two strict firing tests reduce exactly to integer arithmetic:
    # 11 D_E >= 4 q and 11 D_E - 6 D_I < 4 q.
    can_fire_e_first = 11 * de >= 4 * q
    required = np.floor_divide(11 * de - 4 * q, 6) + 1
    required = np.maximum(required, 0)
    i_tail = binom.sf(required - 1, n_source, p)
    probability = float(np.sum(pmf_e[can_fire_e_first] * i_tail[can_fire_e_first]))
    if not 0.0 <= probability <= 1.0:
        raise RuntimeError("Exact success probability left [0,1].")
    return probability


def exact_selection_probability(
    N: int, q: int, x: float, theta: float, a: float, b: float
) -> float:
    """Exact target selection probability under the theorem's block law."""
    n = N // 4
    p = 2.0 * q / N
    if N % 4 or not (0.0 < p <= 1.0) or a <= 0.0 or b <= 0.0:
        raise ValueError("invalid random-block parameters")
    d_e = np.arange(n + 1, dtype=np.int64)
    # Snap values that are numerically indistinguishable from an integer.
    # This preserves the theorem's inclusive E-crossing and strict terminal
    # inequality on parameter grids that contain exact rational boundaries.
    def snap_integer(values: np.ndarray | float) -> np.ndarray:
        array = np.asarray(values, dtype=float)
        nearest = np.rint(array)
        tolerance = 64.0 * np.finfo(float).eps * np.maximum(1.0, np.abs(array))
        return np.where(np.abs(array - nearest) <= tolerance, nearest, array)

    h = theta - x
    first_crossing_degree = int(math.ceil(float(snap_integer(h * q / (2.0 * a)))))
    e_cross = d_e >= first_crossing_degree
    threshold_i = snap_integer((2.0 * a * d_e - h * q) / (2.0 * b))
    required_i = np.floor(threshold_i).astype(np.int64) + 1
    tails = binom.sf(required_i - 1, n, p)
    value = float(np.sum(binom.pmf(d_e, n, p) * e_cross * tails))
    if not (0.0 <= value <= 1.0):
        raise RuntimeError("selection probability left [0,1]")
    return value


def build_random_block_data(
    root: Path, config: dict[str, Any]
) -> tuple[dict[str, Any], dict[str, np.ndarray]]:
    cfg = config["random_block"]
    theta, x = float(cfg["theta"]), float(cfg["x"])
    a0, b = float(cfg["a"]), float(cfg["b"])
    half = float(cfg["robust_half_width"])
    if not (x + a0 - half > theta and x + a0 + half - (b - half) < theta):
        raise RuntimeError("configured robust box is not contained in the selection phase")

    # Exact finite-binomial mean on the (a,b) parameter plane.
    N_h, q_h = int(cfg["heatmap_N"]), int(cfg["heatmap_q"])
    if q_h != integer_floor_two_thirds(N_h):
        raise RuntimeError("heatmap q does not equal floor(N^(2/3))")
    a_heat = np.linspace(*[float(v) for v in cfg["heatmap_a_range"]], int(cfg["heatmap_points"]))
    b_heat = np.linspace(*[float(v) for v in cfg["heatmap_b_range"]], int(cfg["heatmap_points"]))
    heat = np.empty((b_heat.size, a_heat.size))
    heat_rows = []
    for iy, bb in enumerate(b_heat):
        for ix, aa in enumerate(a_heat):
            heat[iy, ix] = 0.5 * exact_selection_probability(N_h, q_h, x, theta, aa, bb)
            heat_rows.append({"a": float(aa), "b": float(bb), "population_gap_exact": float(heat[iy, ix])})
    write_csv(root / "data/random_block_heatmap.csv", list(heat_rows[0]), heat_rows)

    # Boundary sharpening: finite-binomial curves versus the deterministic step.
    N_b = int(cfg["boundary_N"])
    a_grid = np.linspace(
        float(cfg["boundary_a_min"]), float(cfg["boundary_a_max"]),
        int(cfg["boundary_a_points"]),
    )
    q_curves: dict[int, np.ndarray] = {}
    boundary_rows = []
    for q in [int(v) for v in cfg["boundary_q"]]:
        values = np.asarray(
            [0.5 * exact_selection_probability(N_b, q, x, theta, aa, b) for aa in a_grid]
        )
        q_curves[q] = values
        for aa, gap in zip(a_grid, values, strict=True):
            boundary_rows.append({"N": N_b, "q_N": q, "a": float(aa), "population_gap_exact": float(gap)})
    first_margin = x + a_grid - theta
    terminal_margin = x + a_grid - b - theta
    first_margin[np.abs(first_margin) <= 1.0e-13] = 0.0
    terminal_margin[np.abs(terminal_margin) <= 1.0e-13] = 0.0
    limit_curve = 0.5 * ((first_margin >= 0.0) & (terminal_margin < 0.0))
    for aa, gap in zip(a_grid, limit_curve, strict=True):
        boundary_rows.append({"N": "limit", "q_N": "limit", "a": float(aa), "population_gap_exact": float(gap)})
    write_csv(root / "data/random_block_boundary_sharpening.csv", list(boundary_rows[0]), boundary_rows)

    # Exact mean and central 95% graph interval for the population count gap.
    size_rows = []
    for N in [int(v) for v in cfg["size_N"]]:
        q = integer_floor_two_thirds(N)
        probability = exact_selection_probability(N, q, x, theta, a0, b)
        integer_oracle = exact_random_block_success(N, q, x, theta, a0, b)
        if abs(probability - integer_oracle) > 2.0e-14:
            raise RuntimeError(
                f"General and integer random-block oracles disagree at N={N}: "
                f"{probability:.17g} versus {integer_oracle:.17g}."
            )
        targets = N // 2
        lower = float(binom.ppf(0.025, targets, probability) / N)
        upper = float(binom.ppf(0.975, targets, probability) / N)
        size_rows.append({
            "N": N, "q_N": q, "target_success_probability_exact": probability,
            "population_gap_exact_mean": 0.5 * probability,
            "population_gap_exact_interval_lower": lower,
            "population_gap_exact_interval_upper": upper,
        })
    write_csv(root / "data/random_block_size_convergence.csv", list(size_rows[0]), size_rows)
    summary = {
        "parameters": {"theta": theta, "x": x, "a": a0, "b": b},
        "selection_condition": "x+A>=theta and x+A-B<theta",
        "robust_box": {"A": [a0 - half, a0 + half], "B": [b - half, b + half]},
        "heatmap": {"N": N_h, "q_N": q_h, "a_range": [float(a_heat[0]), float(a_heat[-1])], "b_range": [float(b_heat[0]), float(b_heat[-1])]},
        "boundary_N": N_b,
        "boundary_q": [int(v) for v in cfg["boundary_q"]],
        "size_convergence": size_rows,
    }
    arrays = {
        "heat_a": a_heat, "heat_b": b_heat, "heat_gap": heat, "a_grid": a_grid,
        "limit_curve": limit_curve,
        "size_N": np.asarray([r["N"] for r in size_rows], dtype=float),
        "size_mean": np.asarray([r["population_gap_exact_mean"] for r in size_rows]),
        "size_low": np.asarray([r["population_gap_exact_interval_lower"] for r in size_rows]),
        "size_high": np.asarray([r["population_gap_exact_interval_upper"] for r in size_rows]),
    }
    for q, values in q_curves.items():
        arrays[f"q_{q}"] = values
    return summary, arrays


def build_reset_probe_data(
    root: Path, config: dict[str, Any]
) -> tuple[dict[str, Any], dict[str, np.ndarray]]:
    cfg = config["reset_probe"]
    theta, x = float(cfg["theta"]), float(cfg["x"])
    a, b, v_r, c = (float(cfg[k]) for k in ("a", "b", "reset", "probe_mass"))
    eps, rho, T_p, t_star = (float(cfg[k]) for k in ("epsilon", "rho", "probe_time", "t_star"))
    y = x + a - b
    if not (y + c < theta < min(x + a, v_r + c)):
        raise RuntimeError("reset-probe parameters violate the appendix inequalities")
    if not (4.0 * eps < min(rho / 2.0, T_p - rho, t_star - T_p)):
        raise RuntimeError("reset-probe time scales violate the appendix separation")
    root1 = brentq(lambda u: x + a * bump_cdf_scalar(u) - theta, 0.25, 0.75, xtol=1e-14, rtol=1e-14)
    root2 = brentq(lambda u: v_r + c * bump_cdf_scalar(u) - theta, 0.25, 0.75, xtol=1e-14, rtol=1e-14)
    event1 = eps * (1.0 + root1)
    event2 = T_p + eps * (1.0 + root2)
    release1 = event1 + rho
    t = np.linspace(0.0, t_star, int(cfg["trajectory_points"]))
    early = bump_cdf(t / eps - 1.0)
    late = bump_cdf(t / eps - 3.0)
    probe_e = bump_cdf((t - T_p) / eps - 1.0)
    probe_i = bump_cdf((t - T_p) / eps - 3.0)
    i_path = x - b * early + a * late + c * probe_i
    e_path = np.full_like(t, v_r)
    pre1 = t < event1
    e_path[pre1] = x + a * early[pre1]
    active_after_release = (t >= release1) & (t < event2)
    e_path[active_after_release] = v_r + c * probe_e[active_after_release]
    trajectory_rows = [
        {"time": float(tt), "E_first_voltage": float(ve), "I_first_voltage": float(vi), "threshold": theta}
        for tt, ve, vi in zip(t, e_path, i_path, strict=True)
    ]
    write_csv(root / "data/reset_probe_trajectories.csv", list(trajectory_rows[0]), trajectory_rows)

    finite_N = np.arange(4, 129, dtype=int)
    finite_gap = 2.0 * np.floor(finite_N / 4.0) / finite_N
    displayed_N = 64
    displayed_motifs = displayed_N // 4
    displayed_first_gap = displayed_motifs / displayed_N
    displayed_final_gap = 2.0 * displayed_motifs / displayed_N
    staircase_rows = [
        {"record": "event", "N": displayed_N, "time": 0.0, "population_gap": 0.0},
        {"record": "event", "N": displayed_N, "time": event1, "population_gap": displayed_first_gap},
        {"record": "event", "N": displayed_N, "time": event2, "population_gap": displayed_final_gap},
    ] + [
        {"record": "finite_N", "N": int(N), "time": t_star, "population_gap": float(gap)}
        for N, gap in zip(finite_N, finite_gap, strict=True)
    ]
    write_csv(root / "data/reset_probe_population_staircase.csv", list(staircase_rows[0]), staircase_rows)

    c_grid = np.linspace(0.0, 0.8, int(cfg["phase_points"]))
    vr_grid = np.linspace(0.0, 1.0, int(cfg["phase_points"]))
    upper = vr_grid[:, None] + c_grid[None, :]
    lower = y + c_grid[None, :]
    phase = 1 + (upper > theta).astype(float) - (lower > theta).astype(float)
    grazing = np.isclose(upper, theta, atol=1.0e-12, rtol=0.0) | np.broadcast_to(
        np.isclose(lower, theta, atol=1.0e-12, rtol=0.0), upper.shape
    )
    phase[grazing] = np.nan
    phase_rows = [
        {"probe_mass_c": float(cc), "reset_v_R": float(vv), "Delta_M": "grazing" if np.isnan(phase[iy, ix]) else int(phase[iy, ix])}
        for iy, vv in enumerate(vr_grid) for ix, cc in enumerate(c_grid)
    ]
    write_csv(root / "data/reset_probe_phase_map.csv", list(phase_rows[0]), phase_rows)
    summary = {
        "parameters": {"theta": theta, "x": x, "a": a, "b": b, "reset": v_r, "probe_mass": c, "epsilon": eps, "rho": rho, "probe_time": T_p, "t_star": t_star},
        "terminal_I_first_before_probe": y,
        "event_times": {"first_E_first": event1, "second_E_first": event2},
        "root_residuals": [abs(x + a * bump_cdf_scalar(root1) - theta), abs(v_r + c * bump_cdf_scalar(root2) - theta)],
        "counts_at_t_star": {"E_first": 2, "I_first": 0},
        "population_limits": {"after_first_batch": 0.25, "after_probe": 0.5},
        "displayed_population_N": displayed_N,
        "phase_formula": "Delta_M=1+1{v_R+c>theta}-1{x+a-b+c>theta}, away from grazing equalities",
    }
    if max(abs(x + a * bump_cdf_scalar(root1) - theta), abs(v_r + c * bump_cdf_scalar(root2) - theta)) > 2.0e-12:
        raise RuntimeError("reset-probe root residual gate failed")
    arrays = {"t": t, "e_path": e_path, "i_path": i_path, "probe_e": probe_e, "probe_i": probe_i, "finite_N": finite_N, "finite_gap": finite_gap, "c_grid": c_grid, "vr_grid": vr_grid, "phase": phase, "event_times": np.asarray([event1, event2])}
    return summary, arrays


def style_axis(ax: Any) -> None:
    ax.tick_params(direction="out", length=3.2, width=0.9)
    ax.spines["left"].set_linewidth(1.1)
    ax.spines["bottom"].set_linewidth(1.1)


def save_figure_pair(fig: Any, root: Path, basename: str, title: str) -> None:
    out = root / "figures" / basename
    out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out.with_suffix(".pdf"), dpi=300,
                metadata=pdf_metadata(title, "Theorem-aligned numerical illustration"))
    fig.savefig(out.with_suffix(".png"), dpi=300,
                metadata={"Title": title, "Author": "Tonic Song", "Software": "matplotlib"})
    plt.close(fig)


def make_random_block_figure(root: Path, summary: dict[str, Any], a: dict[str, np.ndarray]) -> None:
    fig, axes = plt.subplots(2, 2, figsize=(6.4, 5.3), constrained_layout=True)
    theta, x = summary["parameters"]["theta"], summary["parameters"]["x"]
    nominal_a, nominal_b = summary["parameters"]["a"], summary["parameters"]["b"]
    boundary = theta - x

    ax = axes[0, 0]
    A = np.linspace(0.55, 1.45, 301); B = np.linspace(0.05, 1.05, 301)
    phase = ((A[None, :] >= boundary) & (B[:, None] > A[None, :] - boundary)).astype(float)
    ax.contourf(A, B, phase, levels=[-0.5, 0.5, 1.5], colors=["#F2F2F2", BLUE_LIGHT])
    ax.axvline(boundary, color="black", linestyle="--", linewidth=1.2)
    ax.plot(A, A - boundary, color="black", linestyle=":", linewidth=1.2)
    loA, hiA = summary["robust_box"]["A"]; loB, hiB = summary["robust_box"]["B"]
    ax.add_patch(Rectangle((loA, loB), hiA-loA, hiB-loB, fill=False, edgecolor=BLUE, linewidth=2.0))
    ax.scatter(
        [nominal_a], [nominal_b], s=70, marker="*", color=GOLD,
        edgecolor="black", linewidth=0.6, zorder=5,
    )
    ax.text(nominal_a+0.025, nominal_b+0.025, "nominal", color="#5A4300", fontsize=7.5)
    ax.set(xlabel=r"aggregate excitation $A$", ylabel=r"aggregate inhibition $B$", xlim=(A[0], A[-1]), ylim=(B[0], B[-1]), title="Local order-selection phase")
    panel_label(ax, "(a)"); style_axis(ax)

    ax = axes[0, 1]
    mesh = ax.pcolormesh(
        a["heat_a"], a["heat_b"], a["heat_gap"], shading="auto",
        cmap="cividis", vmin=0.0, vmax=0.5, rasterized=True,
    )
    ax.axvline(boundary, color="black", linestyle="--", linewidth=1.1)
    diagonal = a["heat_a"] - boundary
    visible = (diagonal >= a["heat_b"][0]) & (diagonal <= a["heat_b"][-1])
    ax.plot(a["heat_a"][visible], diagonal[visible], color="black", linestyle=":", linewidth=1.1)
    ax.scatter(
        [nominal_a], [nominal_b], s=64, marker="*", color=GOLD,
        edgecolor="black", linewidth=0.6, zorder=5,
    )
    cb = fig.colorbar(mesh, ax=ax, fraction=0.047, pad=0.025); cb.set_label(r"exact gap $\frac{1}{2}r_{N,q}(a,b)$")
    ax.set(
        xlabel=r"edge-mass parameter $a$", ylabel=r"edge-mass parameter $b$",
        title=r"Exact finite law: $N=4096$, $q=256$",
        ylim=(a["heat_b"][0], a["heat_b"][-1]),
    )
    panel_label(ax, "(b)"); style_axis(ax)

    ax = axes[1, 0]
    curve_colors = [GRAY, TEAL, BLUE_2, BLUE]
    curve_styles = [":", "-.", "--", "-"]
    for color, linestyle, q in zip(
        curve_colors, curve_styles, summary["boundary_q"], strict=True
    ):
        ax.plot(
            a["a_grid"], a[f"q_{q}"], color=color, linestyle=linestyle,
            label=rf"$q={q}$",
        )
    ax.step(a["a_grid"], a["limit_curve"], where="mid", color=GRAY, linewidth=1.7, linestyle="--", label="limit step")
    ax.axvspan(boundary, boundary + nominal_b, color=BLUE_LIGHT, alpha=0.55, zorder=-3)
    ax.set(xlabel=r"excitation parameter $a$ ($b=0.6$)", ylabel="exact population gap", ylim=(-0.02, 0.53), title="Boundary sharpening")
    ax.legend(
        ncol=3,
        loc="lower center",
        bbox_to_anchor=(0.5, 0.01),
        columnspacing=0.8,
        handlelength=1.8,
    ); panel_label(ax, "(c)"); style_axis(ax)

    ax = axes[1, 1]
    N = a["size_N"]
    ax.fill_between(N, a["size_low"], a["size_high"], color=BLUE_LIGHT, label="exact central 95% graph interval")
    ax.plot(N, a["size_mean"], color=BLUE, marker="o", markersize=4, label="exact finite-$N$ mean")
    ax.axhline(0.5, color=GRAY, linestyle="--", linewidth=1.3, label=r"limit $1/2$")
    ax.set_xscale("log", base=2); ax.set(xlabel="network size $N$", ylabel="population firing-count gap", ylim=(0.0, 0.52), title=r"Theorem sequence $q_N=\lfloor N^{2/3}\rfloor$")
    ax.set_xticks(N, [f"{int(v):,}" for v in N], rotation=18)
    ax.legend(loc="lower right"); panel_label(ax, "(d)"); style_axis(ax)
    save_figure_pair(fig, root, "figure_random_block_selection", "Random-block order selection")


def make_reset_probe_figure(root: Path, summary: dict[str, Any], a: dict[str, np.ndarray]) -> None:
    fig, axes = plt.subplots(2, 2, figsize=(6.4, 5.3), constrained_layout=True)
    ax = axes[0, 0]; ax.set_axis_off(); ax.set(xlim=(0, 1), ylim=(0, 1))
    nodes = {"E": (0.12, .70), "I": (.12, .30), "P": (.12, .08), "C": (.77, .48)}
    colors = {"E": BLUE, "I": RED, "P": TEAL, "C": "#272727"}
    for name, (xx, yy) in nodes.items():
        ax.scatter([xx], [yy], s=620, color=colors[name], edgecolor="white", linewidth=1.4, zorder=3)
        ax.text(xx, yy, name, ha="center", va="center", color="white", fontweight="bold", fontsize=10)
    for source, label, color, bend, text_position in [
        ("E", r"$+a$ emitted at $0$", BLUE, .12, (.42, .67)),
        ("I", r"$-b$ emitted at $0$", RED, -.12, (.37, .34)),
        ("P", r"$+c$ emitted at $T_P$", TEAL, -.18, (.39, .16)),
    ]:
        p0, p1 = nodes[source], nodes["C"]
        ax.add_patch(FancyArrowPatch(p0, p1, arrowstyle="-|>", mutation_scale=12, linewidth=1.8, color=color, connectionstyle=f"arc3,rad={bend}"))
        ax.text(
            text_position[0], text_position[1], label, color=color,
            ha="center", fontsize=7.8,
        )
    ax.text(.5, .94, "bounded-degree reset-probe motif", ha="center", fontweight="bold")
    ax.text(.5, .86, r"$x=0,\ a=3/2,\ b=1,\ v_R=3/4,\ c=3/8$", ha="center", fontsize=8)
    panel_label(ax, "(a)")

    ax = axes[0, 1]
    t, e, i = a["t"], a["e_path"], a["i_path"]
    ax.plot(t, e, color=BLUE, label="E-first target")
    ax.plot(t, i, color=RED, linestyle="--", label="I-first target")
    ax.axhline(summary["parameters"]["theta"], color="black", linestyle=":", linewidth=1.2, label=r"threshold $\theta$")
    e1, e2 = a["event_times"]
    ax.scatter([e1, e2], [1, 1], color=BLUE, edgecolor="white", s=30, zorder=5)
    eps, TP = summary["parameters"]["epsilon"], summary["parameters"]["probe_time"]
    support_lo, support_hi = 0.25, 0.75
    ax.axvspan(eps*(1+support_lo), eps*(1+support_hi), color=BLUE, alpha=.10)
    ax.axvspan(eps*(3+support_lo), eps*(3+support_hi), color=RED, alpha=.10)
    ax.axvspan(TP+eps*(1+support_lo), TP+eps*(1+support_hi), color=TEAL, alpha=.12)
    ax.axvspan(TP+eps*(3+support_lo), TP+eps*(3+support_hi), color=TEAL, alpha=.07)
    ax.set(xlabel="time", ylabel="target voltage", xlim=(0, summary["parameters"]["t_star"]), ylim=(-1.1, 1.16), title="Event-resolved target trajectories")
    ax.legend(loc="lower right"); panel_label(ax, "(b)"); style_axis(ax)

    ax = axes[1, 0]
    ax.step([0, e1, e2, summary["parameters"]["t_star"]], [0, .25, .5, .5], where="post", color=BLUE, linewidth=2.3)
    ax.scatter([e1, e2], [.25, .5], color=BLUE, s=28, zorder=4)
    ax.axhline(.5, color=GRAY, linestyle="--", linewidth=1.2)
    ax.set(xlabel="time", ylabel="population firing-count gap", xlim=(0, summary["parameters"]["t_star"]), ylim=(-.02, .54), title="Persistence and amplification after reset")
    inset = ax.inset_axes([.49, .10, .47, .30])
    inset.plot(a["finite_N"], a["finite_gap"], color=PURPLE, linewidth=1.2)
    inset.axhline(.5, color=GRAY, linestyle="--", linewidth=.8)
    inset.set(ylabel=r"$2\lfloor N/4\rfloor/N$")
    inset.text(.96, .08, r"$N$", transform=inset.transAxes, ha="right", va="bottom", fontsize=6)
    inset.tick_params(labelsize=6, length=2); inset.spines["top"].set_visible(False); inset.spines["right"].set_visible(False)
    panel_label(ax, "(c)"); style_axis(ax)

    ax = axes[1, 1]
    cmap = ListedColormap([PHASE_ZERO, PHASE_ONE, PHASE_TWO]); cmap.set_bad("#FFFFFF")
    norm = BoundaryNorm([-0.5, .5, 1.5, 2.5], cmap.N)
    mesh = ax.pcolormesh(
        a["c_grid"], a["vr_grid"], np.ma.masked_invalid(a["phase"]),
        shading="auto", cmap=cmap, norm=norm, rasterized=True,
    )
    cgrid = a["c_grid"]; theta = summary["parameters"]["theta"]; y = summary["terminal_I_first_before_probe"]
    ax.plot(cgrid, theta-cgrid, color="black", linestyle="--", linewidth=1.25, label=r"$v_R+c=\theta$")
    ax.axvline(theta-y, color="black", linestyle=":", linewidth=1.25, label=r"$y+c=\theta$")
    ax.scatter([summary["parameters"]["probe_mass"]], [summary["parameters"]["reset"]], color=GOLD, edgecolor="black", linewidth=.6, marker="*", s=85, zorder=5, label="nominal")
    cb = fig.colorbar(mesh, ax=ax, ticks=[0,1,2], fraction=.047, pad=.025); cb.set_label(r"target count gap $\Delta M$")
    ax.set(xlabel=r"probe mass $c$", ylabel=r"reset level $v_R$", title="Exact reset-probe phase map")
    ax.legend(loc="lower left"); panel_label(ax, "(d)"); style_axis(ax)
    save_figure_pair(fig, root, "figure_reset_probe_persistence", "Persistence through reset")


def build_all(root: Path, config_path: Path) -> dict[str, Any]:
    config = json.loads(config_path.read_text(encoding="utf-8"))
    for relative in GENERATED_FILES:
        path = root / relative
        path.parent.mkdir(parents=True, exist_ok=True)
    random_summary, random_arrays = build_random_block_data(root, config)
    probe_summary, probe_arrays = build_reset_probe_data(root, config)
    make_random_block_figure(root, random_summary, random_arrays)
    make_reset_probe_figure(root, probe_summary, probe_arrays)
    summary = {
        "schema_version": 2,
        "environment": environment_record(),
        "deterministic_seed": int(config["seed"]),
        "random_block_selection": random_summary,
        "reset_probe_persistence": probe_summary,
        "claim_boundary": (
            "Exact finite-size numerical illustration only; not a proof, "
            "biological validation, or definition of an atomic collision resolver."
        ),
        "event_consistency": (
            "Events use smooth-kernel root finding and exact finite-binomial laws; plotting grids "
            "never resolve E/I collisions or determine a threshold event."
        ),
    }
    write_json(root / "results/summary.json", summary)
    missing = [relative for relative in GENERATED_FILES if not (root / relative).is_file()]
    if missing:
        raise RuntimeError(f"Generation omitted expected files: {missing}")
    return summary


def write_manifest(root: Path) -> dict[str, Any]:
    entries: list[dict[str, Any]] = []
    for role, files in (("source", SOURCE_FILES), ("generated", GENERATED_FILES)):
        for relative in files:
            path = root / relative
            if not path.is_file():
                raise RuntimeError(f"Cannot manifest missing file: {relative}")
            entries.append(
                {
                    "path": relative.replace("\\", "/"),
                    "role": role,
                    "bytes": path.stat().st_size,
                    "sha256": sha256_file(path),
                }
            )
    entries.sort(key=lambda item: item["path"])
    manifest = {
        "schema_version": 2,
        "hash_algorithm": "SHA-256",
        "deterministic": True,
        "entries": entries,
    }
    write_json(root / "manifest.json", manifest)
    lines = [f"{item['sha256']}  {item['path']}" for item in entries]
    (root / "manifest.sha256").write_text("\n".join(lines) + "\n", encoding="ascii", newline="\n")
    return manifest


def verify_existing(root: Path) -> None:
    manifest_path = root / "manifest.json"
    sha_list_path = root / "manifest.sha256"
    if not manifest_path.is_file() or not sha_list_path.is_file():
        raise RuntimeError("Missing manifest.json or manifest.sha256; generate first.")
    manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
    entries = manifest.get("entries")
    if not isinstance(entries, list):
        raise RuntimeError("Malformed manifest entries.")
    expected_paths = sorted(SOURCE_FILES + GENERATED_FILES)
    recorded_paths = sorted(str(item["path"]) for item in entries)
    if recorded_paths != expected_paths:
        raise RuntimeError("Manifest path set differs from the fail-closed expected set.")
    leftovers = [relative for relative in OBSOLETE_FILES if (root / relative).exists()]
    if leftovers:
        raise RuntimeError(f"Obsolete fixed-kernel/legacy artifacts remain: {leftovers}")
    for item in entries:
        path = root / str(item["path"])
        if not path.is_file():
            raise RuntimeError(f"Manifested file is missing: {item['path']}")
        actual_size = path.stat().st_size
        actual_hash = sha256_file(path)
        if actual_size != int(item["bytes"]) or actual_hash != item["sha256"]:
            raise RuntimeError(f"Hash/size mismatch: {item['path']}")
    canonical_sha_lines = [
        f"{item['sha256']}  {item['path']}" for item in sorted(entries, key=lambda value: value["path"])
    ]
    recorded_sha_lines = sha_list_path.read_text(encoding="ascii").splitlines()
    if recorded_sha_lines != canonical_sha_lines:
        raise RuntimeError("manifest.sha256 is inconsistent with manifest.json.")

    with tempfile.TemporaryDirectory(prefix="fast_synapse_numerics_verify_") as temp_name:
        temp_root = Path(temp_name)
        build_all(temp_root, root / "config.json")
        generated_entries = {item["path"]: item for item in entries if item["role"] == "generated"}
        for relative in GENERATED_FILES:
            regenerated = temp_root / relative
            regenerated_hash = sha256_file(regenerated)
            if regenerated.stat().st_size != int(generated_entries[relative]["bytes"]):
                raise RuntimeError(f"Regenerated size mismatch: {relative}")
            if regenerated_hash != generated_entries[relative]["sha256"]:
                raise RuntimeError(f"Regenerated content mismatch: {relative}")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--verify-existing",
        action="store_true",
        help="Fail unless sources, recorded artifacts, and a clean deterministic regeneration all agree.",
    )
    return parser.parse_args()


def main() -> int:
    args = parse_args()
    root = Path(__file__).resolve().parent
    started = time.perf_counter()
    if args.verify_existing:
        verify_existing(root)
        elapsed = time.perf_counter() - started
        print(f"VERIFY PASS: {len(SOURCE_FILES)} sources + {len(GENERATED_FILES)} regenerated artifacts ({elapsed:.2f} s)")
        return 0
    for relative in GENERATED_FILES + OBSOLETE_FILES:
        target = root / relative
        if target.exists():
            if target.is_dir():
                shutil.rmtree(target)
            else:
                target.unlink()
    build_all(root, root / "config.json")
    manifest = write_manifest(root)
    elapsed = time.perf_counter() - started
    print(f"GENERATE PASS: {len(manifest['entries'])} hashed files ({elapsed:.2f} s)")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

